Evolutionary AI Control: Population-Level Safety Under Reproduction, Heredity, and Selection

An AI agent can satisfy every individual safety check and still give rise to a population that violates a collective safety limit. This risk arises in open multi-agent systems, where agents copy themselves, modify their successors, and change system membership during a run. Selection then shifts the population toward traits outside the developers' optimization targets. We prove conditions under which safety guarantees persist through reproduction, inheritance, and selection, and we characterize how they fail. Four counterexamples illustrate these failures. Unauthorized copies, which violate a specified reproductive restriction, can each leave fewer than one successor on average while their expected number grows without bound under continued production from an expanding authorized population. Two lineages can each decline in isolation yet grow exponentially when they interact. Alternating between reproductive rules can drive growth even when each rule, applied alone, suppresses it. Selection can raise the population's average rate of unauthorized reproduction above a certified limit even though every agent's rate remains fixed. Whereas existing verification methods assume fixed or registered membership, we prove safety certificates, under stated assumptions, for populations whose agents create successors during a run. The main result bounds the expected cumulative harm over a run, including when a scheduler adapts the reproductive rules to the observed history. Further conditions cover every population state reachable through evolution and preserve reproductive restrictions as descendants inherit modifications. Drawing on the mechanisms by which multicellular organisms control cell reproduction, the framework enables developers to specify and verify these controls before deployment.

==> anc/LICENSE-CODE.txt <==
MIT License

Copyright (c) 2026 Andrew Cadotte

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in
all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN
THE SOFTWARE.


==> anc/LICENSE-DATA.txt <==
Creative Commons Attribution 4.0 International (CC BY 4.0)

Copyright (c) 2026 Andrew Cadotte

The 22 CSV datasets, seven study-specific provenance manifests,
README.md, README.txt, and repository documentation in this
reproduction release are licensed under the Creative Commons
Attribution 4.0 International License (CC BY 4.0).

Official license:
https://creativecommons.org/licenses/by/4.0/

Full legal code:
https://creativecommons.org/licenses/by/4.0/legalcode

Users must provide appropriate attribution, a link to the license,
and indicate if changes were made. Additional conditions and exceptions
are governed by the official license text linked above.

The seven Python reproduction scripts are separately licensed under
the MIT License in LICENSE-CODE.txt.

This license notice does not cover the manuscript, unrelated project
files, or third-party content not owned by the licensor.


==> anc/README.md <==
# Evolutionary AI Control — Reproduction Materials

**Status:** Private pre-publication candidate. Not yet authorized for release.

This repository candidate contains computational material accompanying
*Evolutionary AI Control: Population-Level Safety Under Reproduction,
Heredity, and Selection*.

## Contents

- Seven computational studies
- Twenty-two CSV datasets
- Seven study manifests with recorded dataset provenance
- Seven Python reproduction scripts
- SHA-256 checksums of the original staging inventory

All experiments use abstract mathematical models. They are not
experiments on deployed autonomous artificial-intelligence populations.

## Tested environment

Local validation was performed using:

- Python: CPython 3.12.7, conda-forge
- Operating system: macOS 15.5 (build 24F74)
- Architecture: ARM64
- Computer: Apple MacBook Air, model MacBookAir10,1
- Processor: Apple M1, 8 CPU cores
- Physical memory: 16 GiB
- Software dependencies: Python standard library

These details describe the machine on which the seven-study local
validation was performed. Other operating systems and Python versions
have not been independently certified.

## Reproducing the results

From the root of the extracted release, execute the following commands
in order. No project-specific research log is needed.

    python simulation_data/asymmetric_interaction_sweep_20261017/reproduce_asymmetric_interaction.py
    python simulation_data/integrated_defense_assessment_20261018/integrated_defense_assessment.py
    python simulation_data/interaction_threshold_sensitivity_20261017/reproduce_interaction_threshold.py
    python simulation_data/periodic_switching_exhaustive_20261017/reproduce_periodic_switching.py
    python simulation_data/section9_finite_witnesses_20261017/reproduce_section9_finite_witnesses.py
    python simulation_data/selection_certificates_20261017/reproduce_selection_certificates.py
    python simulation_data/switching_schedule_sensitivity_20261017/reproduce_switching_schedule.py

Each script checks its scientific outputs against archived dataset
content or recorded hashes. A successful script exit is required.
Do not infer successful reproduction merely from the presence of a CSV.

In local pre-release validation, all seven scripts exited successfully,
and all twenty-two archived CSV datasets matched their recorded
SHA-256 digests.

## Provenance and limitations

Six reproduction implementations were reconstructed from previously
executed terminal calculations. They are not represented as exact
historical source-code copies. The seventh study is provided using its
existing standalone generator.

The archived CSV files are preserved as scientific data. The public
scripts omit private research-log registration and backup operations
without intentionally changing the numerical methods.

This local validation does not establish independent third-party
reproduction or performance outside the tested environment.

## Licensing and publication

Licensing:
- Python reproduction scripts: MIT (LICENSE-CODE.txt).
- CSV datasets, provenance manifests and public documentation:
  CC BY 4.0 (LICENSE-DATA.txt).

This remains a private staging candidate pending final approval,
packaging and explicit publication authorization.

A final publicly released version must contain explicit code and data
license information, a verified checksum inventory, and an accurate
release identifier.


==> anc/README.txt <==
Evolutionary AI Control — Public Reproduction Candidate

STATUS: PRIVATE STAGING CANDIDATE. NOT APPROVED FOR PUBLIC RELEASE.

Seven abstract mathematical studies.
22 CSV datasets, seven manifests, seven reproduction scripts.

Six public-facing scripts preserve the original scientific computation
and in-memory CSV checksum comparison while excluding the subsequent
internal log-registration and backup code.

The seventh study retains its original standalone generator.

The original six reconstructed sources and the historical v3/v4
archives are preserved privately and unchanged.

Some scientific source implementations were reconstructed from
previously executed terminal calculations. They are not claimed to
be byte-identical copies of the original historical source programs.

Local execution validation of THIS public candidate is still required.
No third-party or cross-platform reproduction is claimed.

The numerical experiments are not observations of deployed AI systems.

Licensing is pending author approval.
Do not publish or redistribute this staging candidate.


==> anc/SHA256SUMS.txt <==
06cf59522370276b60cf8397504550df1e1093195cba94c19a35d98d92d2bb2f  LICENSE-CODE.txt
ec8c290f81bc7d0b43e200165e445ae52dd7bc440670911178e14c76efde8b04  LICENSE-DATA.txt
c0c764fd08ab699198f5d173a778e7a0c10be658b88a9d4d5ec8857a8677e8ad  README.md
01d5905859a6e567f0bd9f2b4397dbd923d2b4a04459622a30b1420f97effef2  README.txt
ac24abeba4c20dbcdcc3f368ccbb842fcce130eb41d85b9d0a10fca7a31bf59f  simulation_data/asymmetric_interaction_sweep_20261017/asymmetric_interaction_summary.csv
987fac847acc906f2f67e66a289b984b1c79fd07a8bd5f5dfe0476314af38303  simulation_data/asymmetric_interaction_sweep_20261017/asymmetric_interaction_trajectories.csv
b0e00f63829c0b2c2f8e99cf8298068ee8b00b9d66cbac57a81931457132b960  simulation_data/asymmetric_interaction_sweep_20261017/manifest.json
5f9b3e2409722bd0fa55c41a768c75caa92567b7db68151e10ebf1851e1c2757  simulation_data/asymmetric_interaction_sweep_20261017/reproduce_asymmetric_interaction.py
d1669e4a654820fdcdf10d09b4dda71e4597053501ec98016866b20029d819b1  simulation_data/integrated_defense_assessment_20261018/data/assessment_summary.csv
8348fe320badbca0cf06b29cb202881daae50e52a890eb62830f66ea192892de  simulation_data/integrated_defense_assessment_20261018/data/bounded_word_check.csv
bca1ad77c14aad453b13385c0d8ed52e468eb4cfeeae90564e58f562d4465a73  simulation_data/integrated_defense_assessment_20261018/data/trajectories.csv
fa3810ff0ba4fa41d4d67708ffa62cc472d0bd50cb0c81a16a15e2fbcbd2f333  simulation_data/integrated_defense_assessment_20261018/integrated_defense_assessment.py
481bc1d4b0c96521a2002054cc609e065b3847d49bc302c97e38a8f9acc76d23  simulation_data/integrated_defense_assessment_20261018/manifest.json
38858dc00225cd23ecf94196bd97a4727e3d74b1f7b8f82cd0d017265a3b255c  simulation_data/interaction_threshold_sensitivity_20261017/interaction_threshold_summary.csv
b76707af3a530cbe435fcdf027ad3446ad05b4a0c38c0a8d74f07abe6e3dd602  simulation_data/interaction_threshold_sensitivity_20261017/interaction_threshold_trajectories.csv
733d363aecee21bce6f08471fa354ab4836e2af535036caa9aff55e87c63e90d  simulation_data/interaction_threshold_sensitivity_20261017/manifest.json
73928f7291226895d4ca273ee15bdb87b03991b38689805c77c3cf6eb7f5edc1  simulation_data/interaction_threshold_sensitivity_20261017/reproduce_interaction_threshold.py
5fe935b219d9af9a2432668959fac045a97b7c96f67982957b02cfa4f2071a33  simulation_data/periodic_switching_exhaustive_20261017/manifest.json
ccc6be6b1f61ba32050ecd2f04f720e9b53cc8ea949cac014bf5a72d96575026  simulation_data/periodic_switching_exhaustive_20261017/periodic_population_trajectories.csv
aad5a0200fd594efedc582d0b98e43904ab1a50fd28ddd04346a1586c9a36a9a  simulation_data/periodic_switching_exhaustive_20261017/periodic_product_summary.csv
be91604999078a0627845d08ef8f7c57b0f5b5588a6f2b7992ae9d585acec1bd  simulation_data/periodic_switching_exhaustive_20261017/periodic_words.csv
0e741ae4f857c8953622384ef32ef001d8c9cb504c294fe56fdf66832f221914  simulation_data/periodic_switching_exhaustive_20261017/reproduce_periodic_switching.py
29ff2fdc78abc2e9a511cc8ec73393e83713115c9703b5255a457347336c5add  simulation_data/section9_finite_witnesses_20261017/hereditary_operator_mappings.csv
92ee1526eb4df88d08663c4e12927930fa31aab066b69cf27aa309a5ea7271c2  simulation_data/section9_finite_witnesses_20261017/hereditary_operator_summary.csv
6489da94bedfdc237c1879256e3e7e7299ab0cec192ef2c71e5823082f8281ca  simulation_data/section9_finite_witnesses_20261017/manifest.json
cf25d2a4c8efd5352376fab817f151a28d811064ad34263e4b4e9f3f84c2149e  simulation_data/section9_finite_witnesses_20261017/reachability_edges.csv
2195cb93f41183c001ede1d28a03cc5788445e84a736ed0906969342e54da93a  simulation_data/section9_finite_witnesses_20261017/reachability_nodes.csv
14f08d2e1131ac191b04363172f75daa553e0b54fa995feee650a54e54553393  simulation_data/section9_finite_witnesses_20261017/reproduce_section9_finite_witnesses.py
4b55344ee09a3e4a2fc7996465f6c82018e5e368a70a209f657573fcd48ed5d5  simulation_data/section9_finite_witnesses_20261017/stochastic_kernel_entries.csv
68136a3280292b1bc0757b5ac67174893009b3bb4d38852cafe9d16e21c2a610  simulation_data/section9_finite_witnesses_20261017/stochastic_kernel_summary.csv
d9be8684e44a8a8ecac0d73299132dac3da8de4a07a11ce7ed02afc0e4b36ddb  simulation_data/selection_certificates_20261017/certificate_thresholds.csv
7056bc45b8be721b235c9859cddb26840ed50206614ba9c436769b18b0c6fb1e  simulation_data/selection_certificates_20261017/fixed_opportunity_selection.csv
5d3e4eb9fdb79130e7905e6eb7ba1a77c70d2c1538bad600b1d52e2ea6afad98  simulation_data/selection_certificates_20261017/growing_population_selection.csv
c4c9ea664825fbfdb518a92d0d45ae14b7422c9fc1d3d1e7d8736ed3bc84361e  simulation_data/selection_certificates_20261017/manifest.json
69a8a59fd3d85d8c95bdee4b9e8802ba11430d7275c982969aedb40d854074fe  simulation_data/selection_certificates_20261017/reproduce_selection_certificates.py
89d6932365906dee596237d41057d4e5030314e5b2bf8bb3b69a6494d654576d  simulation_data/switching_schedule_sensitivity_20261017/manifest.json
ec418a493aaab69436363471291657e45f38fb388b518ef872cfa90e8e0083ee  simulation_data/switching_schedule_sensitivity_20261017/reproduce_switching_schedule.py
bdb5decb6fb11fae2b75d4316663f653c0e55e62ba3a2fafc9cd50f269f1bd9b  simulation_data/switching_schedule_sensitivity_20261017/schedules.csv
1f978f146f8dd407a7de4103ff836653f4886dd6d20e5495a5420df9eed47e96  simulation_data/switching_schedule_sensitivity_20261017/switching_summary.csv
f989c5020801c127bb1d24651e5c72b1d920ef1ab4f74fb3c60e4b5242fa2f5e  simulation_data/switching_schedule_sensitivity_20261017/switching_trajectories.csv


==> anc/simulation_data/asymmetric_interaction_sweep_20261017/asymmetric_interaction_summary.csv <==
initial_u1,initial_u2,initial_total,final_u1,final_u2,final_total,final_over_initial,first_generation_total_above_initial,total_at_30,total_at_60,minimum_total_0_to_60,maximum_total_0_to_60,horizon
0,0,0,0,0,0,,,0,0,0,0,60
0,0.10000000000000001,0.10000000000000001,0,3.1891562929491264e-09,3.1891562929491264e-09,3.1891562929491259e-08,,1.7858209017001475e-05,3.1891562929491264e-09,3.1891562929491264e-09,0.10000000000000001,60
0,0.25,0.25,0,7.9728907323728179e-09,7.9728907323728179e-09,3.1891562929491272e-08,,4.4645522542503683e-05,7.9728907323728179e-09,7.9728907323728179e-09,0.25,60
0,0.48999999999999999,0.48999999999999999,0,1.5626865835450736e-08,1.5626865835450736e-08,3.1891562929491298e-08,,8.7505224183307223e-05,1.5626865835450736e-08,1.5626865835450736e-08,0.48999999999999999,60
0,0.5,0.5,0,1.5945781464745636e-08,1.5945781464745636e-08,3.1891562929491272e-08,,8.9291045085007365e-05,1.5945781464745636e-08,1.5945781464745636e-08,0.5,60
0,0.51000000000000001,0.51000000000000001,0,1.6264697094040546e-08,1.6264697094040546e-08,3.1891562929491265e-08,,9.1076865986707508e-05,1.6264697094040546e-08,1.6264697094040546e-08,0.51000000000000001,60
0,0.75,0.75,0,2.3918672197118455e-08,2.3918672197118455e-08,3.1891562929491272e-08,,0.00013393656762751105,2.3918672197118455e-08,2.3918672197118455e-08,0.75,60
0,1,1,0,3.1891562929491272e-08,3.1891562929491272e-08,3.1891562929491272e-08,,0.00017858209017001473,3.1891562929491272e-08,3.1891562929491272e-08,1,60
0,1.5,1.5,0,4.7837344394236911e-08,4.7837344394236911e-08,3.1891562929491272e-08,,0.0002678731352550221,4.7837344394236911e-08,4.7837344394236911e-08,1.5,60
0,2,2,0,6.3783125858982544e-08,6.3783125858982544e-08,3.1891562929491272e-08,,0.00035716418034002946,6.3783125858982544e-08,6.3783125858982544e-08,2,60
0.10000000000000001,0,0.10000000000000001,3.1891562929491264e-09,0,3.1891562929491264e-09,3.1891562929491259e-08,,1.7858209017001475e-05,3.1891562929491264e-09,3.1891562929491264e-09,0.10000000000000001,60
0.10000000000000001,0.10000000000000001,0.20000000000000001,4.9547961267569807e-09,4.9547961267569807e-09,9.9095922535139615e-09,4.9547961267569806e-08,,5.5484247176137989e-05,9.9095922535139615e-09,9.9095922535139615e-09,0.20000000000000001,60
0.10000000000000001,0.25,0.34999999999999998,8.8265087199844941e-09,1.3927474972419258e-08,2.2753983692403752e-08,6.5011381978296443e-08,,0.00012738387975098193,2.2753983692403752e-08,2.2753983692403752e-08,0.34999999999999998,60
0.10000000000000001,0.48999999999999999,0.58999999999999997,1.9603971936982849e-08,3.3885511824445109e-08,5.3489483761427961e-08,9.0660141968521971e-08,,0.00029935674666715283,5.3489483761427961e-08,5.3489483761427961e-08,0.58999999999999997,60
0.10000000000000001,0.5,0.59999999999999998,2.0222267455367655e-08,3.4919687599893271e-08,5.5141955055260926e-08,9.1903258425434879e-08,,0.00030859954585981634,5.5141955055260926e-08,5.5141955055260926e-08,0.59999999999999998,60
0.10000000000000001,0.51000000000000001,0.60999999999999999,2.0857335147829081e-08,3.5973688865030599e-08,5.6831024012859676e-08,9.3165613135835538e-08,,0.00031804670510743132,5.6831024012859676e-08,5.6831024012859676e-08,0.60999999999999999,60
0.10000000000000001,0.75,0.84999999999999998,4.2563508390687599e-08,6.8799974119348589e-08,1.1136348251003619e-07,1.3101586177651318e-07,,0.00062286499548604309,1.1136348251003619e-07,1.1136348251003619e-07,0.84999999999999998,60
0.10000000000000001,1,1.1000000000000001,8.739544900471449e-08,1.2819615175784698e-07,2.1559160076256147e-07,1.9599236432960132e-07,,0.0012044396156385639,2.1559160076256147e-07,2.1559160076256147e-07,1.1000000000000001,60
0.10000000000000001,1.5,1.6000000000000001,4.2740317129103268e-07,5.1725554227745421e-07,9.4465871356848688e-07,5.9041169598030422e-07,,0.005235068371910602,9.4465871356848688e-07,9.4465871356848688e-07,1.6000000000000001,60
0.10000000000000001,2,2.1000000000000001,7.4622079265041977e-06,7.7526142815383213e-06,1.5214822208042519e-05,7.245153432401199e-06,,0.073238350574639011,1.5214822208042519e-05,1.5214822208042519e-05,2.1000000000000001,60
0.25,0,0.25,7.9728907323728179e-09,0,7.9728907323728179e-09,3.1891562929491272e-08,,4.4645522542503683e-05,7.9728907323728179e-09,7.9728907323728179e-09,0.25,60
0.25,0.10000000000000001,0.34999999999999998,1.3927474972419258e-08,8.8265087199844941e-09,2.2753983692403752e-08,6.5011381978296443e-08,,0.00012738387975098193,2.2753983692403752e-08,2.2753983692403752e-08,0.34999999999999998,60
0.25,0.25,0.5,3.066390971138433e-08,3.066390971138433e-08,6.132781942276866e-08,1.2265563884553732e-07,,0.00034317966719906974,6.132781942276866e-08,6.132781942276866e-08,0.5,60
0.25,0.48999999999999999,0.73999999999999999,1.1214968958226652e-07,1.2396411648749434e-07,2.3611380606976084e-07,3.1907271090508223e-07,,0.0013186833527827728,2.3611380606976084e-07,2.3611380606976084e-07,0.73999999999999999,60
0.25,0.5,0.75,1.1892377584701853e-07,1.3139744263906297e-07,2.5032121848608151e-07,3.337616246481087e-07,,0.0013978100479003657,2.5032121848608151e-07,2.5032121848608151e-07,0.75,60
0.25,0.51000000000000001,0.76000000000000001,1.2618636664051829e-07,1.3933903967663052e-07,2.6552540631714881e-07,3.4937553462782735e-07,,0.0014824604577245749,2.6552540631714881e-07,2.6552540631714881e-07,0.76000000000000001,60
0.25,0.75,1,7.444587836796258e-07,7.8534164307074387e-07,1.5298004267503698e-06,1.5298004267503698e-06,,0.008422886852150693,1.5298004267503698e-06,1.5298004267503698e-06,1,60
0.25,1,1.25,173587.08561409172,174090.16279753621,347677.24841162795,278141.79872930236,19,4.0829736049547849,347677.24841162795,1.0591622821664073,347677.24841162795,60
0.25,1.5,1.75,219575620.27059111,242613946.18071935,462189566.45131046,264108323.68646312,6,2413.3759623736701,462189566.45131046,1.5921941067665495,462189566.45131046,60
0.25,2,2.25,730740085.11352301,901478331.7341404,1632218416.8476634,725430407.48785043,5,8515.2401332749523,1632218416.8476634,2.0564732142857145,1632218416.8476634,60
0.48999999999999999,0,0.48999999999999999,1.5626865835450736e-08,0,1.5626865835450736e-08,3.1891562929491298e-08,,8.7505224183307223e-05,1.5626865835450736e-08,1.5626865835450736e-08,0.48999999999999999,60
0.48999999999999999,0.10000000000000001,0.58999999999999997,3.3885511824445109e-08,1.9603971936982849e-08,5.3489483761427961e-08,9.0660141968521971e-08,,0.00029935674666715283,5.3489483761427961e-08,5.3489483761427961e-08,0.58999999999999997,60
0.48999999999999999,0.25,0.73999999999999999,1.2396411648749434e-07,1.1214968958226652e-07,2.3611380606976084e-07,3.1907271090508223e-07,,0.0013186833527827728,2.3611380606976084e-07,2.3611380606976084e-07,0.73999999999999999,60
0.48999999999999999,0.48999999999999999,0.97999999999999998,2.5329987089084794e-05,2.5329987089084794e-05,5.0659974178169587e-05,5.1693851202213865e-05,,0.18800151885830502,5.0659974178169587e-05,5.0659974178169587e-05,0.97999999999999998,60
0.48999999999999999,0.5,0.98999999999999999,9.2500668013451343e-05,9.2505071979517855e-05,0.00018500573999296921,0.00018687448484138304,,0.39199009889404979,0.00018500573999296921,0.00018500573999296921,0.98999999999999999,60
0.48999999999999999,0.51000000000000001,1,0.10048995769118454,0.10049008743288332,0.20098004512406786,0.20098004512406786,,0.98101453350766477,0.20098004512406786,0.20098004512406786,1,60
0.48999999999999999,0.75,1.24,189717246.95935103,193728421.6343039,383445668.59365493,309230377.89810884,1,2002.7044530304725,383445668.59365493,1.24,383445668.59365493,60
0.48999999999999999,1,1.49,777088221.77432728,832056185.04520464,1609144406.8195319,1079962689.1406255,1,8394.8475976448972,1609144406.8195319,1.49,1609144406.8195319,60
0.48999999999999999,1.5,1.99,2385880523.8912663,2876297562.4513149,5262178086.3425808,2644310596.1520505,1,27445.811319072709,5262178086.3425808,1.99,5262178086.3425808,60
0.48999999999999999,2,2.4900000000000002,3983108240.6648684,5418842959.8833084,9401951200.5481758,3775884016.2844076,1,49035.212341705119,9401951200.5481758,2.4900000000000002,9401951200.5481758,60
0.5,0,0.5,1.5945781464745636e-08,0,1.5945781464745636e-08,3.1891562929491272e-08,,8.9291045085007365e-05,1.5945781464745636e-08,1.5945781464745636e-08,0.5,60
0.5,0.10000000000000001,0.59999999999999998,3.4919687599893271e-08,2.0222267455367655e-08,5.5141955055260926e-08,9.1903258425434879e-08,,0.00030859954585981634,5.5141955055260926e-08,5.5141955055260926e-08,0.59999999999999998,60
0.5,0.25,0.75,1.3139744263906297e-07,1.1892377584701853e-07,2.5032121848608151e-07,3.337616246481087e-07,,0.0013978100479003657,2.5032121848608151e-07,2.5032121848608151e-07,0.75,60
0.5,0.48999999999999999,0.98999999999999999,9.2505071979517855e-05,9.2500668013451343e-05,0.00018500573999296921,0.00018687448484138304,,0.39199009889404979,0.00018500573999296921,0.00018500573999296921,0.98999999999999999,60
0.5,0.5,1,0.5,0.5,1,1,,1,1,1,1,60
0.5,0.51000000000000001,1.01,80140.716929999209,80142.997243493752,160283.71417349298,158696.74670642868,1,2.8581929201003149,160283.71417349298,1.01,160283.71417349298,60
0.5,0.75,1.25,216378635.47135559,221008489.74860716,437387125.21996272,349909700.1759702,1,2284.0145134089798,437387125.21996272,1.25,437387125.21996272,60
0.5,1,1.5,838401834.92020893,898090824.58000207,1736492659.500211,1157661773.0001407,1,9058.9809593557857,1736492659.500211,1.5,1736492659.500211,60
0.5,1.5,2,2504169427.9099936,3020973879.744801,5525143307.6547947,2762571653.8273973,1,28817.200337430411,5525143307.6547947,2,5525143307.6547947,60
0.5,2,2.5,4142186881.5959492,5640120743.3204603,9782307624.9164085,3912923049.9665632,1,51018.808060365656,9782307624.9164085,2.5,9782307624.9164085,60
0.51000000000000001,0,0.51000000000000001,1.6264697094040546e-08,0,1.6264697094040546e-08,3.1891562929491265e-08,,9.1076865986707508e-05,1.6264697094040546e-08,1.6264697094040546e-08,0.51000000000000001,60
0.51000000000000001,0.10000000000000001,0.60999999999999999,3.5973688865030599e-08,2.0857335147829081e-08,5.6831024012859676e-08,9.3165613135835538e-08,,0.00031804670510743132,5.6831024012859676e-08,5.6831024012859676e-08,0.60999999999999999,60
0.51000000000000001,0.25,0.76000000000000001,1.3933903967663052e-07,1.2618636664051829e-07,2.6552540631714881e-07,3.4937553462782735e-07,,0.0014824604577245749,2.6552540631714881e-07,2.6552540631714881e-07,0.76000000000000001,60
0.51000000000000001,0.48999999999999999,1,0.10049008743288332,0.10048995769118454,0.20098004512406786,0.20098004512406786,,0.98101453350766477,0.20098004512406786,0.20098004512406786,1,60
0.51000000000000001,0.5,1.01,80142.997243493752,80140.716929999209,160283.71417349298,158696.74670642868,1,2.8581929201003149,160283.71417349298,1.01,160283.71417349298,60
0.51000000000000001,0.51000000000000001,1.02,494925.33488173917,494925.33488173917,989850.66976347833,970441.8331014493,1,7.7449570082260601,989850.66976347833,1.02,989850.66976347833,60
0.51000000000000001,0.75,1.26,244663188.73555598,249932341.32276049,494595530.05831647,392536134.96691781,1,2582.3619729803645,494595530.05831647,1.26,494595530.05831647,60
0.51000000000000001,1,1.51,901407212.71252644,965871876.30680501,1867279089.0193315,1236608668.2247229,1,9741.0447106081247,1867279089.0193315,1.51,1867279089.0193315,60
0.51000000000000001,1.5,2.0099999999999998,2623879013.7424488,3167109640.9343867,5790988654.676836,2881088882.9237995,1,30203.609404819439,5790988654.676836,2.0099999999999998,5790988654.676836,60
0.51000000000000001,2,2.5099999999999998,4302413537.6830387,5862448994.0973101,10164862531.78035,4049746028.5977492,1,53013.868932902886,10164862531.78035,2.5099999999999998,10164862531.78035,60
0.75,0,0.75,2.3918672197118455e-08,0,2.3918672197118455e-08,3.1891562929491272e-08,,0.00013393656762751105,2.3918672197118455e-08,2.3918672197118455e-08,0.75,60
0.75,0.10000000000000001,0.84999999999999998,6.8799974119348589e-08,4.2563508390687599e-08,1.1136348251003619e-07,1.3101586177651318e-07,,0.00062286499548604309,1.1136348251003619e-07,1.1136348251003619e-07,0.84999999999999998,60
0.75,0.25,1,7.8534164307074387e-07,7.444587836796258e-07,1.5298004267503698e-06,1.5298004267503698e-06,,0.008422886852150693,1.5298004267503698e-06,1.5298004267503698e-06,1,60
0.75,0.48999999999999999,1.24,193728421.6343039,189717246.95935103,383445668.59365493,309230377.89810884,1,2002.7044530304725,383445668.59365493,1.24,383445668.59365493,60
0.75,0.5,1.25,221008489.74860716,216378635.47135559,437387125.21996272,349909700.1759702,1,2284.0145134089798,437387125.21996272,1.25,437387125.21996272,60
0.75,0.51000000000000001,1.26,249932341.32276049,244663188.73555598,494595530.05831647,392536134.96691781,1,2582.3619729803645,494595530.05831647,1.26,494595530.05831647,60
0.75,0.75,1.5,1312296055.0112779,1312296055.0112779,2624592110.0225558,1749728073.3483706,1,13690.497044886348,2624592110.0225558,1.5,2624592110.0225558,60
0.75,1,1.75,2793323497.3429379,2934717079.3224611,5728040576.6653996,3273166043.8087997,1,29875.279584492127,5728040576.6653996,1.75,5728040576.6653996,60
0.75,1.5,2.25,5804687609.8456507,6890905361.1907663,12695592971.036417,5642485764.9050741,1,66211.768246557112,12695592971.036417,2.25,12695592971.036417,60
0.75,2,2.75,8393565108.213007,11274465163.357481,19668030271.570488,7152011007.8438139,1,102573.7788328983,19668030271.570488,2.75,19668030271.570488,60
1,0,1,3.1891562929491272e-08,0,3.1891562929491272e-08,3.1891562929491272e-08,,0.00017858209017001473,3.1891562929491272e-08,3.1891562929491272e-08,1,60
1,0.10000000000000001,1.1000000000000001,1.2819615175784698e-07,8.739544900471449e-08,2.1559160076256147e-07,1.9599236432960132e-07,,0.0012044396156385639,2.1559160076256147e-07,2.1559160076256147e-07,1.1000000000000001,60
1,0.25,1.25,174090.16279753621,173587.08561409172,347677.24841162795,278141.79872930236,19,4.0829736049547849,347677.24841162795,1.0591622821664073,347677.24841162795,60
1,0.48999999999999999,1.49,832056185.04520464,777088221.77432728,1609144406.8195319,1079962689.1406255,1,8394.8475976448972,1609144406.8195319,1.49,1609144406.8195319,60
1,0.5,1.5,898090824.58000207,838401834.92020893,1736492659.500211,1157661773.0001407,1,9058.9809593557857,1736492659.500211,1.5,1736492659.500211,60
1,0.51000000000000001,1.51,965871876.30680501,901407212.71252644,1867279089.0193315,1236608668.2247229,1,9741.0447106081247,1867279089.0193315,1.51,1867279089.0193315,60
1,0.75,1.75,2934717079.3224611,2793323497.3429379,5728040576.6653996,3273166043.8087997,1,29875.279584492127,5728040576.6653996,1.75,5728040576.6653996,60
1,1,2,5231131615.3666983,5231131615.3666983,10462263230.733397,5231131615.3666983,1,54564.697113630878,10462263230.733397,2,10462263230.733397,60
1,1.5,2.5,9481194135.4484062,10722099664.207169,20203293799.655575,8081317519.8622303,1,105365.12017649796,20203293799.655575,2.5,20203293799.655575,60
1,2,3,12940782978.437384,16573188621.749746,29513971600.18713,9837990533.39571,1,153921.25946503517,29513971600.18713,3,29513971600.18713,60
1.5,0,1.5,4.7837344394236911e-08,0,4.7837344394236911e-08,3.1891562929491272e-08,,0.0002678731352550221,4.7837344394236911e-08,4.7837344394236911e-08,1.5,60
1.5,0.10000000000000001,1.6000000000000001,5.1725554227745421e-07,4.2740317129103268e-07,9.4465871356848688e-07,5.9041169598030422e-07,,0.005235068371910602,9.4465871356848688e-07,9.4465871356848688e-07,1.6000000000000001,60
1.5,0.25,1.75,242613946.18071935,219575620.27059111,462189566.45131046,264108323.68646312,6,2413.3759623736701,462189566.45131046,1.5921941067665495,462189566.45131046,60
1.5,0.48999999999999999,1.99,2876297562.4513149,2385880523.8912663,5262178086.3425808,2644310596.1520505,1,27445.811319072709,5262178086.3425808,1.99,5262178086.3425808,60
1.5,0.5,2,3020973879.744801,2504169427.9099936,5525143307.6547947,2762571653.8273973,1,28817.200337430411,5525143307.6547947,2,5525143307.6547947,60
1.5,0.51000000000000001,2.0099999999999998,3167109640.9343867,2623879013.7424488,5790988654.676836,2881088882.9237995,1,30203.609404819439,5790988654.676836,2.0099999999999998,5790988654.676836,60
1.5,0.75,2.25,6890905361.1907663,5804687609.8456507,12695592971.036417,5642485764.9050741,1,66211.768246557112,12695592971.036417,2.25,12695592971.036417,60
1.5,1,2.5,10722099664.207169,9481194135.4484062,20203293799.655575,8081317519.8622303,1,105365.12017649796,20203293799.655575,2.5,20203293799.655575,60
1.5,1.5,3,17293246597.133514,17293246597.133514,34586493194.267029,11528831064.755676,1,180374.84944795669,34586493194.267029,3,34586493194.267029,60
1.5,2,3.5,22390454393.117577,25368241125.166897,47758695518.28447,13645341576.652706,1,249069.16001880111,47758695518.28447,3.5,47758695518.28447,60
2,0,2,6.3783125858982544e-08,0,6.3783125858982544e-08,3.1891562929491272e-08,,0.00035716418034002946,6.3783125858982544e-08,6.3783125858982544e-08,2,60
2,0.10000000000000001,2.1000000000000001,7.7526142815383213e-06,7.4622079265041977e-06,1.5214822208042519e-05,7.245153432401199e-06,,0.073238350574639011,1.5214822208042519e-05,1.5214822208042519e-05,2.1000000000000001,60
2,0.25,2.25,901478331.7341404,730740085.11352301,1632218416.8476634,725430407.48785043,5,8515.2401332749523,1632218416.8476634,2.0564732142857145,1632218416.8476634,60
2,0.48999999999999999,2.4900000000000002,5418842959.8833084,3983108240.6648684,9401951200.5481758,3775884016.2844076,1,49035.212341705119,9401951200.5481758,2.4900000000000002,9401951200.5481758,60
2,0.5,2.5,5640120743.3204603,4142186881.5959492,9782307624.9164085,3912923049.9665632,1,51018.808060365656,9782307624.9164085,2.5,9782307624.9164085,60
2,0.51000000000000001,2.5099999999999998,5862448994.0973101,4302413537.6830387,10164862531.78035,4049746028.5977492,1,53013.868932902886,10164862531.78035,2.5099999999999998,10164862531.78035,60
2,0.75,2.75,11274465163.357481,8393565108.213007,19668030271.570488,7152011007.8438139,1,102573.7788328983,19668030271.570488,2.75,19668030271.570488,60
2,1,3,16573188621.749746,12940782978.437384,29513971600.18713,9837990533.39571,1,153921.25946503517,29513971600.18713,3,29513971600.18713,60
2,1.5,3.5,25368241125.166897,22390454393.117577,47758695518.28447,13645341576.652706,1,249069.16001880111,47758695518.28447,3.5,47758695518.28447,60
2,2,4,32041844670.218227,32041844670.218227,64083689340.436455,16020922335.109114,1,334205.53109288169,64083689340.436455,4,64083689340.436455,60


==> anc/simulation_data/asymmetric_interaction_sweep_20261017/asymmetric_interaction_trajectories.csv <==
initial_u1,initial_u2,generation,u1,u2,total_abundance,multiplier_u1,multiplier_u2,initial_total
0,0,0,0,0,0,0.75,0.75,0
0,0,1,0,0,0,0.75,0.75,0
0,0,2,0,0,0,0.75,0.75,0
0,0,3,0,0,0,0.75,0.75,0
0,0,4,0,0,0,0.75,0.75,0
0,0,5,0,0,0,0.75,0.75,0
0,0,6,0,0,0,0.75,0.75,0
0,0,7,0,0,0,0.75,0.75,0
0,0,8,0,0,0,0.75,0.75,0
0,0,9,0,0,0,0.75,0.75,0
0,0,10,0,0,0,0.75,0.75,0
0,0,11,0,0,0,0.75,0.75,0
0,0,12,0,0,0,0.75,0.75,0
0,0,13,0,0,0,0.75,0.75,0
0,0,14,0,0,0,0.75,0.75,0
0,0,15,0,0,0,0.75,0.75,0
0,0,16,0,0,0,0.75,0.75,0
0,0,17,0,0,0,0.75,0.75,0
0,0,18,0,0,0,0.75,0.75,0
0,0,19,0,0,0,0.75,0.75,0
0,0,20,0,0,0,0.75,0.75,0
0,0,21,0,0,0,0.75,0.75,0
0,0,22,0,0,0,0.75,0.75,0
0,0,23,0,0,0,0.75,0.75,0
0,0,24,0,0,0,0.75,0.75,0
0,0,25,0,0,0,0.75,0.75,0
0,0,26,0,0,0,0.75,0.75,0
0,0,27,0,0,0,0.75,0.75,0
0,0,28,0,0,0,0.75,0.75,0
0,0,29,0,0,0,0.75,0.75,0
0,0,30,0,0,0,0.75,0.75,0
0,0,31,0,0,0,0.75,0.75,0
0,0,32,0,0,0,0.75,0.75,0
0,0,33,0,0,0,0.75,0.75,0
0,0,34,0,0,0,0.75,0.75,0
0,0,35,0,0,0,0.75,0.75,0
0,0,36,0,0,0,0.75,0.75,0
0,0,37,0,0,0,0.75,0.75,0
0,0,38,0,0,0,0.75,0.75,0
0,0,39,0,0,0,0.75,0.75,0
0,0,40,0,0,0,0.75,0.75,0
0,0,41,0,0,0,0.75,0.75,0
0,0,42,0,0,0,0.75,0.75,0
0,0,43,0,0,0,0.75,0.75,0
0,0,44,0,0,0,0.75,0.75,0
0,0,45,0,0,0,0.75,0.75,0
0,0,46,0,0,0,0.75,0.75,0
0,0,47,0,0,0,0.75,0.75,0
0,0,48,0,0,0,0.75,0.75,0
0,0,49,0,0,0,0.75,0.75,0
0,0,50,0,0,0,0.75,0.75,0
0,0,51,0,0,0,0.75,0.75,0
0,0,52,0,0,0,0.75,0.75,0
0,0,53,0,0,0,0.75,0.75,0
0,0,54,0,0,0,0.75,0.75,0
0,0,55,0,0,0,0.75,0.75,0
0,0,56,0,0,0,0.75,0.75,0
0,0,57,0,0,0,0.75,0.75,0
0,0,58,0,0,0,0.75,0.75,0
0,0,59,0,0,0,0.75,0.75,0
0,0,60,0,0,0,0.75,0.75,0
0,0.10000000000000001,0,0,0.10000000000000001,0.10000000000000001,0.81818181818181823,0.75,0.10000000000000001
0,0.10000000000000001,1,0,0.075000000000000011,0.075000000000000011,0.80232558139534882,0.75,0.10000000000000001
0,0.10000000000000001,2,0,0.056250000000000008,0.056250000000000008,0.7899408284023669,0.75,0.10000000000000001
0,0.10000000000000001,3,0,0.042187500000000003,0.042187500000000003,0.78035982008995508,0.75,0.10000000000000001
0,0.10000000000000001,4,0,0.031640625000000006,0.031640625000000006,0.77300265051117001,0.75,0.10000000000000001
0,0.10000000000000001,5,0,0.023730468750000004,0.023730468750000004,0.76738529047028525,0.75,0.10000000000000001
0,0.10000000000000001,6,0,0.017797851562500001,0.017797851562500001,0.7631149703758785,0.75,0.10000000000000001
0,0.10000000000000001,7,0,0.013348388671875001,0.013348388671875001,0.75987941720322594,0.75,0.10000000000000001
0,0.10000000000000001,8,0,0.01001129150390625,0.01001129150390625,0.75743404424395055,0.75,0.10000000000000001
0,0.10000000000000001,9,0,0.0075084686279296882,0.0075084686279296882,0.75558938375834828,0.75,0.10000000000000001
0,0.10000000000000001,10,0,0.0056313514709472661,0.0056313514709472661,0.75419986270021577,0.75,0.10000000000000001
0,0.10000000000000001,11,0,0.0042235136032104494,0.0042235136032104494,0.75315431291888613,0.75,0.10000000000000001
0,0.10000000000000001,12,0,0.0031676352024078373,0.0031676352024078373,0.7523682247297846,0.75,0.10000000000000001
0,0.10000000000000001,13,0,0.0023757264018058779,0.0023757264018058779,0.75177757177715232,0.75,0.10000000000000001
0,0.10000000000000001,14,0,0.0017817948013544084,0.0017817948013544084,0.75133396924155604,0.75,0.10000000000000001
0,0.10000000000000001,15,0,0.0013363461010158064,0.0013363461010158064,0.75100092199755297,0.75,0.10000000000000001
0,0.10000000000000001,16,0,0.0010022595757618548,0.0010022595757618548,0.75075094204296799,0.75,0.10000000000000001
0,0.10000000000000001,17,0,0.00075169468182139103,0.00075169468182139103,0.75056334754601173,0.75,0.10000000000000001
0,0.10000000000000001,18,0,0.00056377101136604333,0.00056377101136604333,0.7504225900145246,0.75,0.10000000000000001
0,0.10000000000000001,19,0,0.00042282825852453249,0.00042282825852453249,0.7503169871627634,0.75,0.10000000000000001
0,0.10000000000000001,20,0,0.00031712119389339934,0.00031712119389339934,0.75023776549494248,0.75,0.10000000000000001
0,0.10000000000000001,21,0,0.00023784089542004951,0.00023784089542004951,0.75017833825543467,0.75,0.10000000000000001
0,0.10000000000000001,22,0,0.00017838067156503712,0.00017838067156503712,0.75013376164318202,0.75,0.10000000000000001
0,0.10000000000000001,23,0,0.00013378550367377785,0.00013378550367377785,0.75010032570563023,0.75,0.10000000000000001
0,0.10000000000000001,24,0,0.00010033912775533339,0.00010033912775533339,0.75007524679561866,0.75,0.10000000000000001
0,0.10000000000000001,25,0,7.5254345816500037e-05,7.5254345816500037e-05,0.75005643651226961,0.75,0.10000000000000001
0,0.10000000000000001,26,0,5.6440759362375031e-05,5.6440759362375031e-05,0.75004232818048711,0.75,0.10000000000000001
0,0.10000000000000001,27,0,4.2330569521781273e-05,4.2330569521781273e-05,0.75003174658329042,0.75,0.10000000000000001
0,0.10000000000000001,28,0,3.1747927141335953e-05,3.1747927141335953e-05,0.75002381018943187,0.75,0.10000000000000001
0,0.10000000000000001,29,0,2.3810945356001967e-05,2.3810945356001967e-05,0.75001785778380625,0.75,0.10000000000000001
0,0.10000000000000001,30,0,1.7858209017001475e-05,1.7858209017001475e-05,0.75001339341758033,0.75,0.10000000000000001
0,0.10000000000000001,31,0,1.3393656762751105e-05,1.3393656762751105e-05,0.75001004510803138,0.75,0.10000000000000001
0,0.10000000000000001,32,0,1.004524257206333e-05,1.004524257206333e-05,0.75000753385624963,0.75,0.10000000000000001
0,0.10000000000000001,33,0,7.5339319290474975e-06,7.5339319290474975e-06,0.75000565040637701,0.75,0.10000000000000001
0,0.10000000000000001,34,0,5.6504489467856227e-06,5.6504489467856227e-06,0.7500042378127646,0.75,0.10000000000000001
0,0.10000000000000001,35,0,4.237836710089217e-06,4.237836710089217e-06,0.75000317836406316,0.75,0.10000000000000001
0,0.10000000000000001,36,0,3.1783775325669125e-06,3.1783775325669125e-06,0.75000238377557293,0.75,0.10000000000000001
0,0.10000000000000001,37,0,2.3837831494251844e-06,2.3837831494251844e-06,0.75000178783310023,0.75,0.10000000000000001
0,0.10000000000000001,38,0,1.7878373620688882e-06,1.7878373620688882e-06,0.75000134087562431,0.75,0.10000000000000001
0,0.10000000000000001,39,0,1.3408780215516661e-06,1.3408780215516661e-06,0.75000100565716765,0.75,0.10000000000000001
0,0.10000000000000001,40,0,1.0056585161637495e-06,1.0056585161637495e-06,0.75000075424312862,0.75,0.10000000000000001
0,0.10000000000000001,41,0,7.5424388712281213e-07,7.5424388712281213e-07,0.75000056568248863,0.75,0.10000000000000001
0,0.10000000000000001,42,0,5.656829153421091e-07,5.656829153421091e-07,0.75000042426194646,0.75,0.10000000000000001
0,0.10000000000000001,43,0,4.2426218650658182e-07,4.2426218650658182e-07,0.75000031819650492,0.75,0.10000000000000001
0,0.10000000000000001,44,0,3.1819663987993638e-07,3.1819663987993638e-07,0.75000023864740395,0.75,0.10000000000000001
0,0.10000000000000001,45,0,2.386474799099523e-07,2.386474799099523e-07,0.75000017898556726,0.75,0.10000000000000001
0,0.10000000000000001,46,0,1.7898560993246421e-07,1.7898560993246421e-07,0.75000013423918344,0.75,0.10000000000000001
0,0.10000000000000001,47,0,1.3423920744934817e-07,1.3423920744934817e-07,0.75000010067939205,0.75,0.10000000000000001
0,0.10000000000000001,48,0,1.0067940558701113e-07,1.0067940558701113e-07,0.75000007550954662,0.75,0.10000000000000001
0,0.10000000000000001,49,0,7.5509554190258346e-08,7.5509554190258346e-08,0.7500000566321614,0.75,0.10000000000000001
0,0.10000000000000001,50,0,5.6632165642693756e-08,5.6632165642693756e-08,0.75000004247412178,0.75,0.10000000000000001
0,0.10000000000000001,51,0,4.2474124232020317e-08,4.2474124232020317e-08,0.75000003185559183,0.75,0.10000000000000001
0,0.10000000000000001,52,0,3.185559317401524e-08,3.185559317401524e-08,0.75000002389169407,0.75,0.10000000000000001
0,0.10000000000000001,53,0,2.389169488051143e-08,2.389169488051143e-08,0.75000001791877069,0.75,0.10000000000000001
0,0.10000000000000001,54,0,1.7918771160383571e-08,1.7918771160383571e-08,0.75000001343907818,0.75,0.10000000000000001
0,0.10000000000000001,55,0,1.3439078370287678e-08,1.3439078370287678e-08,0.75000001007930861,0.75,0.10000000000000001
0,0.10000000000000001,56,0,1.0079308777715759e-08,1.0079308777715759e-08,0.75000000755948149,0.75,0.10000000000000001
0,0.10000000000000001,57,0,7.5594815832868188e-09,7.5594815832868188e-09,0.75000000566961111,0.75,0.10000000000000001
0,0.10000000000000001,58,0,5.6696111874651141e-09,5.6696111874651141e-09,0.75000000425220836,0.75,0.10000000000000001
0,0.10000000000000001,59,0,4.2522083905988351e-09,4.2522083905988351e-09,0.75000000318915627,0.75,0.10000000000000001
0,0.10000000000000001,60,0,3.1891562929491264e-09,3.1891562929491264e-09,0.75000000239186726,0.75,0.10000000000000001
0,0.25,0,0,0.25,0.25,0.90000000000000002,0.75,0.25
0,0.25,1,0,0.1875,0.1875,0.86842105263157898,0.75,0.25
0,0.25,2,0,0.140625,0.140625,0.84246575342465757,0.75,0.25
0,0.25,3,0,0.10546875,0.10546875,0.82155477031802115,0.75,0.25
0,0.25,4,0,0.0791015625,0.0791015625,0.80497737556561089,0.75,0.25
0,0.25,5,0,0.059326171875,0.059326171875,0.7920027656141968,0.75,0.25
0,0.25,6,0,0.04449462890625,0.04449462890625,0.78194939519663409,0.75,0.25
0,0.25,7,0,0.0333709716796875,0.0333709716796875,0.77421998434800587,0.75,0.25
0,0.25,8,0,0.025028228759765625,0.025028228759765625,0.76831283377681847,0.75,0.25
0,0.25,9,0,0.018771171569824219,0.018771171569824219,0.76381898022857753,0.75,0.25
0,0.25,10,0,0.014078378677368164,0.014078378677368164,0.76041219715363384,0.75,0.25
0,0.25,11,0,0.010558784008026123,0.010558784008026123,0.75783634572410652,0.75,0.25
0,0.25,12,0,0.0079190880060195923,0.0079190880060195923,0.75589265157807906,0.75,0.25
0,0.25,13,0,0.0059393160045146942,0.0059393160045146942,0.75442818660381894,0.75,0.25
0,0.25,14,0,0.0044544870033860207,0.0044544870033860207,0.75332604940867598,0.75,0.25
0,0.25,15,0,0.0033408652525395155,0.0033408652525395155,0.75249730577730822,0.75,0.25
0,0.25,16,0,0.0025056489394046366,0.0025056489394046366,0.75187453976597696,0.75,0.25
0,0.25,17,0,0.0018792367045534775,0.0018792367045534775,0.75140678384857151,0.75,0.25
0,0.25,18,0,0.0014094275284151081,0.0014094275284151081,0.75105558287874352,0.75,0.25
0,0.25,19,0,0.0010570706463113311,0.0010570706463113311,0.75079196582091134,0.75,0.25
0,0.25,20,0,0.00079280298473349831,0.00079280298473349831,0.75059413120955387,0.75,0.25
0,0.25,21,0,0.00059460223855012373,0.00059460223855012373,0.75044568667261935,0.75,0.25
0,0.25,22,0,0.0004459516789125928,0.0004459516789125928,0.75033431467099565,0.75,0.25
0,0.25,23,0,0.0003344637591844446,0.0003344637591844446,0.75025076394793566,0.75,0.25
0,0.25,24,0,0.00025084781938833345,0.00025084781938833345,0.75018808868290532,0.75,0.25
0,0.25,25,0,0.00018813586454125009,0.00018813586454125009,0.75014107535707164,0.75,0.25
0,0.25,26,0,0.00014110189840593756,0.00014110189840593756,0.75010581149360178,0.75,0.25
0,0.25,27,0,0.00010582642380445317,0.00010582642380445317,0.75007936141931819,0.75,0.25
0,0.25,28,0,7.936981785333988e-05,7.936981785333988e-05,0.75005952263908893,0.75,0.25
0,0.25,29,0,5.952736339000491e-05,5.952736339000491e-05,0.75004464286507044,0.75,0.25
0,0.25,30,0,4.4645522542503683e-05,4.4645522542503683e-05,0.7500334826470566,0.75,0.25
0,0.25,31,0,3.3484141906877762e-05,3.3484141906877762e-05,0.75002511226556745,0.75,0.25
0,0.25,32,0,2.5113106430158321e-05,2.5113106430158321e-05,0.75001883435683336,0.75,0.25
0,0.25,33,0,1.8834829822618741e-05,1.8834829822618741e-05,0.75001412585630889,0.75,0.25
0,0.25,34,0,1.4126122366964055e-05,1.4126122366964055e-05,0.75001059444211682,0.75,0.25
0,0.25,35,0,1.0594591775223041e-05,1.0594591775223041e-05,0.75000794585964825,0.75,0.25
0,0.25,36,0,7.9459438314172805e-06,7.9459438314172805e-06,0.7500059594105204,0.75,0.25
0,0.25,37,0,5.9594578735629604e-06,5.9594578735629604e-06,0.75000446956676903,0.75,0.25
0,0.25,38,0,4.4695934051722205e-06,4.4695934051722205e-06,0.75000335218007097,0.75,0.25
0,0.25,39,0,3.3521950538791656e-06,3.3521950538791656e-06,0.75000251413786256,0.75,0.25
0,0.25,40,0,2.5141462904093742e-06,2.5141462904093742e-06,0.75000188560497716,0.75,0.25
0,0.25,41,0,1.8856097178070307e-06,1.8856097178070307e-06,0.75000141420462174,0.75,0.25
0,0.25,42,0,1.4142072883552731e-06,1.4142072883552731e-06,0.75000106065396632,0.75,0.25
0,0.25,43,0,1.0606554662664548e-06,1.0606554662664548e-06,0.75000079549075593,0.75,0.25
0,0.25,44,0,7.9549159969984114e-07,7.9549159969984114e-07,0.75000059661822516,0.75,0.25
0,0.25,45,0,5.9661869977488088e-07,5.9661869977488088e-07,0.75000044746375782,0.75,0.25
0,0.25,46,0,4.4746402483116066e-07,4.4746402483116066e-07,0.75000033559786849,0.75,0.25
0,0.25,47,0,3.3559801862337048e-07,3.3559801862337048e-07,0.75000025169842954,0.75,0.25
0,0.25,48,0,2.5169851396752785e-07,2.5169851396752785e-07,0.75000018877383801,0.75,0.25
0,0.25,49,0,1.8877388547564587e-07,1.8877388547564587e-07,0.75000014158038741,0.75,0.25
0,0.25,50,0,1.415804141067344e-07,1.415804141067344e-07,0.75000010618529556,0.75,0.25
0,0.25,51,0,1.061853105800508e-07,1.061853105800508e-07,0.75000007963897453,0.75,0.25
0,0.25,52,0,7.9638982935038099e-08,7.9638982935038099e-08,0.75000005972923245,0.75,0.25
0,0.25,53,0,5.9729237201278578e-08,5.9729237201278578e-08,0.75000004479692528,0.75,0.25
0,0.25,54,0,4.479692790095893e-08,4.479692790095893e-08,0.7500000335976944,0.75,0.25
0,0.25,55,0,3.3597695925719197e-08,3.3597695925719197e-08,0.75000002519827114,0.75,0.25
0,0.25,56,0,2.5198271944289398e-08,2.5198271944289398e-08,0.75000001889870349,0.75,0.25
0,0.25,57,0,1.889870395821705e-08,1.889870395821705e-08,0.75000001417402773,0.75,0.25
0,0.25,58,0,1.4174027968662788e-08,1.4174027968662788e-08,0.7500000106305208,0.75,0.25
0,0.25,59,0,1.0630520976497091e-08,1.0630520976497091e-08,0.75000000797289068,0.75,0.25
0,0.25,60,0,7.9728907323728179e-09,7.9728907323728179e-09,0.75000000597966798,0.75,0.25
0,0.48999999999999999,0,0,0.48999999999999999,0.48999999999999999,0.99664429530201337,0.75,0.48999999999999999
0,0.48999999999999999,1,0,0.36749999999999999,0.36749999999999999,0.95155393053016457,0.75,0.48999999999999999
0,0.48999999999999999,2,0,0.27562500000000001,0.27562500000000001,0.91205291523762866,0.75,0.48999999999999999
0,0.48999999999999999,3,0,0.20671875000000001,0.20671875000000001,0.87847986533730416,0.75,0.48999999999999999
0,0.48999999999999999,4,0,0.15503906249999999,0.15503906249999999,0.85067131117048256,0.75,0.48999999999999999
0,0.48999999999999999,5,0,0.11627929687499999,0.11627929687499999,0.82812513669329091,0.75,0.48999999999999999
0,0.48999999999999999,6,0,0.087209472656249995,0.087209472656249995,0.81016053588310455,0.75,0.48999999999999999
0,0.48999999999999999,7,0,0.065407104492187493,0.065407104492187493,0.79604374061549199,0.75,0.48999999999999999
0,0.48999999999999999,8,0,0.049055328369140616,0.049055328369140616,0.78507107326174252,0.75,0.48999999999999999
0,0.48999999999999999,9,0,0.036791496276855462,0.036791496276855462,0.77661443723905044,0.75,0.48999999999999999
0,0.48999999999999999,10,0,0.027593622207641597,0.027593622207641597,0.77013949503819457,0.75,0.48999999999999999
0,0.48999999999999999,11,0,0.020695216655731197,0.020695216655731197,0.76520670640806343,0.75,0.48999999999999999
0,0.48999999999999999,12,0,0.015521412491798399,0.015521412491798399,0.76146313531714216,0.75,0.48999999999999999
0,0.48999999999999999,13,0,0.011641059368848799,0.011641059368848799,0.75863032836180422,0.75,0.48999999999999999
0,0.48999999999999999,14,0,0.008730794526636599,0.008730794526636599,0.75649142063522534,0.75,0.48999999999999999
0,0.48999999999999999,15,0,0.0065480958949774492,0.0065480958949774492,0.75487912295623227,0.75,0.48999999999999999
0,0.48999999999999999,16,0,0.0049110719212330867,0.0049110719212330867,0.75366530337244952,0.75,0.48999999999999999
0,0.48999999999999999,17,0,0.0036833039409248152,0.0036833039409248152,0.75275234025000404,0.75,0.48999999999999999
0,0.48999999999999999,18,0,0.0027624779556936112,0.0027624779556936112,0.75206615077081274,0.75,0.48999999999999999
0,0.48999999999999999,19,0,0.0020718584667702086,0.0020718584667702086,0.75155068105839751,0.75,0.48999999999999999
0,0.48999999999999999,20,0,0.0015538938500776565,0.0015538938500776565,0.75116361225762729,0.75,0.48999999999999999
0,0.48999999999999999,21,0,0.0011654203875582424,0.0011654203875582424,0.75087304782293651,0.75,0.48999999999999999
0,0.48999999999999999,22,0,0.00087406529066868177,0.00087406529066868177,0.75065497647579782,0.75,0.48999999999999999
0,0.48999999999999999,23,0,0.00065554896800151135,0.00065554896800151135,0.75049133962881454,0.75,0.48999999999999999
0,0.48999999999999999,24,0,0.00049166172600113357,0.00049166172600113357,0.75036856508515493,0.75,0.48999999999999999
0,0.48999999999999999,25,0,0.00036874629450085018,0.00036874629450085018,0.75027645777809437,0.75,0.48999999999999999
0,0.48999999999999999,26,0,0.00027655972087563762,0.00027655972087563762,0.75020736244255748,0.75,0.48999999999999999
0,0.48999999999999999,27,0,0.00020741979065672821,0.00020741979065672821,0.75015553258245682,0.75,0.48999999999999999
0,0.48999999999999999,28,0,0.00015556484299254617,0.00015556484299254617,0.75011665548475226,0.75,0.48999999999999999
0,0.48999999999999999,29,0,0.00011667363224440963,0.00011667363224440963,0.75008749501582206,0.75,0.48999999999999999
0,0.48999999999999999,30,0,8.7505224183307223e-05,8.7505224183307223e-05,0.75006562317576675,0.75,0.48999999999999999
0,0.48999999999999999,31,0,6.562891813748042e-05,6.562891813748042e-05,0.75004921845844896,0.75,0.48999999999999999
0,0.48999999999999999,32,0,4.9221688603110319e-05,4.9221688603110319e-05,0.75003691444946075,0.75,0.48999999999999999
0,0.48999999999999999,33,0,3.6916266452332742e-05,3.6916266452332742e-05,0.75002768617776894,0.75,0.48999999999999999
0,0.48999999999999999,34,0,2.7687199839249557e-05,2.7687199839249557e-05,0.75002076482495961,0.75,0.48999999999999999
0,0.48999999999999999,35,0,2.0765399879437168e-05,2.0765399879437168e-05,0.75001557372651495,0.75,0.48999999999999999
0,0.48999999999999999,36,0,1.5574049909577878e-05,1.5574049909577878e-05,0.75001168035552179,0.75,0.48999999999999999
0,0.48999999999999999,37,0,1.1680537432183409e-05,1.1680537432183409e-05,0.75000876030074914,0.75,0.48999999999999999
0,0.48999999999999999,38,0,8.7604030741375564e-06,8.7604030741375564e-06,0.75000657024474759,0.75,0.48999999999999999
0,0.48999999999999999,39,0,6.5703023056031677e-06,6.5703023056031677e-06,0.75000492769435279,0.75,0.48999999999999999
0,0.48999999999999999,40,0,4.9277267292023758e-06,4.9277267292023758e-06,0.75000369577683512,0.75,0.48999999999999999
0,0.48999999999999999,41,0,3.6957950469017821e-06,3.6957950469017821e-06,0.75000277183604103,0.75,0.48999999999999999
0,0.48999999999999999,42,0,2.7718462851763365e-06,2.7718462851763365e-06,0.75000207887895154,0.75,0.48999999999999999
0,0.48999999999999999,43,0,2.0788847138822522e-06,2.0788847138822522e-06,0.7500015591602941,0.75,0.48999999999999999
0,0.48999999999999999,44,0,1.5591635354116891e-06,1.5591635354116891e-06,0.75000116937082828,0.75,0.48999999999999999
0,0.48999999999999999,45,0,1.1693726515587669e-06,1.1693726515587669e-06,0.75000087702846308,0.75,0.48999999999999999
0,0.48999999999999999,46,0,8.770294886690752e-07,8.770294886690752e-07,0.75000065777153957,0.75,0.48999999999999999
0,0.48999999999999999,47,0,6.577721165018064e-07,6.577721165018064e-07,0.75000049332876284,0.75,0.48999999999999999
0,0.48999999999999999,48,0,4.933290873763548e-07,4.933290873763548e-07,0.750000369996633,0.75,0.48999999999999999
0,0.48999999999999999,49,0,3.6999681553226613e-07,3.6999681553226613e-07,0.75000027749750897,0.75,0.48999999999999999
0,0.48999999999999999,50,0,2.7749761164919962e-07,2.7749761164919962e-07,0.75000020812315094,0.75,0.48999999999999999
0,0.48999999999999999,51,0,2.0812320873689972e-07,2.0812320873689972e-07,0.75000015609237403,0.75,0.48999999999999999
0,0.48999999999999999,52,0,1.5609240655267479e-07,1.5609240655267479e-07,0.7500001170692866,0.75,0.48999999999999999
0,0.48999999999999999,53,0,1.170693049145061e-07,1.170693049145061e-07,0.75000008780196836,0.75,0.48999999999999999
0,0.48999999999999999,54,0,8.7801978685879576e-08,8.7801978685879576e-08,0.75000006585147827,0.75,0.48999999999999999
0,0.48999999999999999,55,0,6.5851484014409679e-08,6.5851484014409679e-08,0.75000004938860976,0.75,0.48999999999999999
0,0.48999999999999999,56,0,4.9388613010807259e-08,4.9388613010807259e-08,0.7500000370414579,0.75,0.48999999999999999
0,0.48999999999999999,57,0,3.7041459758105444e-08,3.7041459758105444e-08,0.75000002778109376,0.75,0.48999999999999999
0,0.48999999999999999,58,0,2.7781094818579085e-08,2.7781094818579085e-08,0.75000002083582051,0.75,0.48999999999999999
0,0.48999999999999999,59,0,2.0835821113934314e-08,2.0835821113934314e-08,0.75000001562686547,0.75,0.48999999999999999
0,0.48999999999999999,60,0,1.5626865835450736e-08,1.5626865835450736e-08,0.75000001172014918,0.75,0.48999999999999999
0,0.5,0,0,0.5,0.5,1,0.75,0.5
0,0.5,1,0,0.375,0.375,0.95454545454545459,0.75,0.5
0,0.5,2,0,0.28125,0.28125,0.91463414634146345,0.75,0.5
0,0.5,3,0,0.2109375,0.2109375,0.88064516129032255,0.75,0.5
0,0.5,4,0,0.158203125,0.158203125,0.85244519392917373,0.75,0.5
0,0.5,5,0,0.11865234375,0.11865234375,0.8295504146660847,0.75,0.5
0,0.5,6,0,0.0889892578125,0.0889892578125,0.81128797220042592,0.75,0.5
0,0.5,7,0,0.066741943359375,0.066741943359375,0.79692461736518383,0.75,0.5
0,0.5,8,0,0.05005645751953125,0.05005645751953125,0.785752690125188,0.75,0.5
0,0.5,9,0,0.037542343139648438,0.037542343139648438,0.77713793566201139,0.75,0.5
0,0.5,10,0,0.028156757354736328,0.028156757354736328,0.77053924935569551,0.75,0.5
0,0.5,11,0,0.021117568016052246,0.021117568016052246,0.76551062924400715,0.75,0.5
0,0.5,12,0,0.015838176012039185,0.015838176012039185,0.76169342941575824,0.75,0.5
0,0.5,13,0,0.011878632009029388,0.011878632009029388,0.75880438989909671,0.75,0.5
0,0.5,14,0,0.0089089740067720413,0.0089089740067720413,0.75662272878646653,0.75,0.5
0,0.5,15,0,0.006681730505079031,0.006681730505079031,0.7549780359839201,0.75,0.5
0,0.5,16,0,0.0050112978788092732,0.0050112978788092732,0.75373973249558457,0.75,0.5
0,0.5,17,0,0.0037584734091069549,0.0037584734091069549,0.75280830013544631,0.75,0.5
0,0.5,18,0,0.0028188550568302162,0.0028188550568302162,0.75210819858637668,0.75,0.5
0,0.5,19,0,0.0021141412926226621,0.0021141412926226621,0.75158226084647572,0.75,0.5
0,0.5,20,0,0.0015856059694669966,0.0015856059694669966,0.75118732185248327,0.75,0.5
0,0.5,21,0,0.0011892044771002475,0.0011892044771002475,0.75089084396219696,0.75,0.5
0,0.5,22,0,0.00089190335782518559,0.00089190335782518559,0.75066833143132117,0.75,0.5
0,0.5,23,0,0.0006689275183688892,0.0006689275183688892,0.75050136026509873,0.75,0.5
0,0.5,24,0,0.0005016956387766669,0.0005016956387766669,0.75037608304985659,0.75,0.5
0,0.5,25,0,0.00037627172908250017,0.00037627172908250017,0.75028209765144083,0.75,0.5
0,0.5,26,0,0.00028220379681187513,0.00028220379681187513,0.75021159313522279,0.75,0.5
0,0.5,27,0,0.00021165284760890635,0.00021165284760890635,0.75015870604512025,0.75,0.5
0,0.5,28,0,0.00015873963570667976,0.00015873963570667976,0.75011903583107553,0.75,0.5
0,0.5,29,0,0.00011905472678000982,0.00011905472678000982,0.75008928041582945,0.75,0.5
0,0.5,30,0,8.9291045085007365e-05,8.9291045085007365e-05,0.75006696230467962,0.75,0.5
0,0.5,31,0,6.6968283813755524e-05,6.6968283813755524e-05,0.75005022284952227,0.75,0.5
0,0.5,32,0,5.0226212860316643e-05,5.0226212860316643e-05,0.75003766776773595,0.75,0.5
0,0.5,33,0,3.7669659645237482e-05,3.7669659645237482e-05,0.75002825118052152,0.75,0.5
0,0.5,34,0,2.825224473392811e-05,2.825224473392811e-05,0.75002118858492539,0.75,0.5
0,0.5,35,0,2.1189183550446082e-05,2.1189183550446082e-05,0.75001589155093384,0.75,0.5
0,0.5,36,0,1.5891887662834561e-05,1.5891887662834561e-05,0.7500119187263361,0.75,0.5
0,0.5,37,0,1.1918915747125921e-05,1.1918915747125921e-05,0.75000893908026622,0.75,0.5
0,0.5,38,0,8.939186810344441e-06,8.939186810344441e-06,0.75000670433017647,0.75,0.5
0,0.5,39,0,6.7043901077583312e-06,6.7043901077583312e-06,0.75000502825886939,0.75,0.5
0,0.5,40,0,5.0282925808187484e-06,5.0282925808187484e-06,0.7500037712004729,0.75,0.5
0,0.5,41,0,3.7712194356140615e-06,3.7712194356140615e-06,0.75000282840391019,0.75,0.5
0,0.5,42,0,2.8284145767105461e-06,2.8284145767105461e-06,0.7500021213049326,0.75,0.5
0,0.5,43,0,2.1213109325329097e-06,2.1213109325329097e-06,0.75000159097982444,0.75,0.5
0,0.5,44,0,1.5909831993996823e-06,1.5909831993996823e-06,0.75000119323550118,0.75,0.5
0,0.5,45,0,1.1932373995497618e-06,1.1932373995497618e-06,0.75000089492698185,0.75,0.5
0,0.5,46,0,8.9492804966232132e-07,8.9492804966232132e-07,0.75000067119543656,0.75,0.5
0,0.5,47,0,6.7119603724674096e-07,6.7119603724674096e-07,0.75000050339669011,0.75,0.5
0,0.5,48,0,5.0339702793505569e-07,5.0339702793505569e-07,0.75000037754758087,0.75,0.5
0,0.5,49,0,3.7754777095129174e-07,3.7754777095129174e-07,0.75000028316072131,0.75,0.5
0,0.5,50,0,2.8316082821346881e-07,2.8316082821346881e-07,0.75000021237056103,0.75,0.5
0,0.5,51,0,2.1237062116010161e-07,2.1237062116010161e-07,0.75000015927793207,0.75,0.5
0,0.5,52,0,1.592779658700762e-07,1.592779658700762e-07,0.75000011945845535,0.75,0.5
0,0.5,53,0,1.1945847440255716e-07,1.1945847440255716e-07,0.75000008959384512,0.75,0.5
0,0.5,54,0,8.959385580191786e-08,8.959385580191786e-08,0.75000006719538581,0.75,0.5
0,0.5,55,0,6.7195391851438395e-08,6.7195391851438395e-08,0.7500000503965405,0.75,0.5
0,0.5,56,0,5.0396543888578796e-08,5.0396543888578796e-08,0.75000003779740598,0.75,0.5
0,0.5,57,0,3.77974079164341e-08,3.77974079164341e-08,0.7500000283480549,0.75,0.5
0,0.5,58,0,2.8348055937325575e-08,2.8348055937325575e-08,0.75000002126104137,0.75,0.5
0,0.5,59,0,2.1261041952994182e-08,2.1261041952994182e-08,0.75000001594578114,0.75,0.5
0,0.5,60,0,1.5945781464745636e-08,1.5945781464745636e-08,0.75000001195933585,0.75,0.5
0,0.51000000000000001,0,0,0.51000000000000001,0.51000000000000001,1.0033112582781456,0.75,0.51000000000000001
0,0.51000000000000001,1,0,0.38250000000000001,0.38250000000000001,0.95750452079566006,0.75,0.51000000000000001
0,0.51000000000000001,2,0,0.28687499999999999,0.28687499999999999,0.91719281204468195,0.75,0.51000000000000001
0,0.51000000000000001,3,0,0.21515624999999999,0.21515624999999999,0.8827954223993828,0.75,0.51000000000000001
0,0.51000000000000001,4,0,0.16136718750000001,0.16136718750000001,0.85420941105243686,0.75,0.51000000000000001
0,0.51000000000000001,5,0,0.12102539062500001,0.12102539062500001,0.83096965842864978,0.75,0.51000000000000001
0,0.51000000000000001,6,0,0.090769042968750005,0.090769042968750005,0.81241172928897731,0.75,0.51000000000000001
0,0.51000000000000001,7,0,0.068076782226562507,0.068076782226562507,0.7978032923470959,0.75,0.51000000000000001
0,0.51000000000000001,8,0,0.051057586669921884,0.051057586669921884,0.78643300851266029,0.75,0.51000000000000001
0,0.51000000000000001,9,0,0.038293190002441413,0.038293190002441413,0.77766067694401764,0.75,0.51000000000000001
0,0.51000000000000001,10,0,0.02871989250183106,0.02871989250183106,0.77093856601138389,0.75,0.51000000000000001
0,0.51000000000000001,11,0,0.021539919376373295,0.021539919376373295,0.76581430076872781,0.75,0.51000000000000001
0,0.51000000000000001,12,0,0.01615493953227997,0.01615493953227997,0.76192357993633031,0.75,0.51000000000000001
0,0.51000000000000001,13,0,0.012116204649209978,0.012116204649209978,0.75897836972194022,0.75,0.51000000000000001
0,0.51000000000000001,14,0,0.0090871534869074837,0.0090871534869074837,0.75675399056625592,0.75,0.51000000000000001
0,0.51000000000000001,15,0,0.0068153651151806128,0.0068153651151806128,0.75507692275415428,0.75,0.51000000000000001
0,0.51000000000000001,16,0,0.0051115238363854598,0.0051115238363854598,0.75381414677513248,0.75,0.51000000000000001
0,0.51000000000000001,17,0,0.0038336428772890946,0.0038336428772890946,0.75286425164006809,0.75,0.51000000000000001
0,0.51000000000000001,18,0,0.0028752321579668212,0.0028752321579668212,0.75215024167446531,0.75,0.51000000000000001
0,0.51000000000000001,19,0,0.0021564241184751157,0.0021564241184751157,0.75161383796973513,0.75,0.51000000000000001
0,0.51000000000000001,20,0,0.0016173180888563368,0.0016173180888563368,0.75121102994600442,0.75,0.51000000000000001
0,0.51000000000000001,21,0,0.0012129885666422526,0.0012129885666422526,0.75090863925595297,0.75,0.51000000000000001
0,0.51000000000000001,22,0,0.00090974142498168942,0.00090974142498168942,0.7506816859108244,0.75,0.51000000000000001
0,0.51000000000000001,23,0,0.00068230606873626704,0.00068230606873626704,0.75051138063344258,0.75,0.51000000000000001
0,0.51000000000000001,24,0,0.00051172955155220023,0.00051172955155220023,0.75038360086376621,0.75,0.51000000000000001
0,0.51000000000000001,25,0,0.00038379716366415017,0.00038379716366415017,0.75028773743993482,0.75,0.51000000000000001
0,0.51000000000000001,26,0,0.00028784787274811264,0.00028784787274811264,0.75021582378014506,0.75,0.51000000000000001
0,0.51000000000000001,27,0,0.00021588590456108448,0.00021588590456108448,0.75016187948092261,0.75,0.51000000000000001
0,0.51000000000000001,28,0,0.00016191442842081335,0.00016191442842081335,0.75012141616228711,0.75,0.51000000000000001
0,0.51000000000000001,29,0,0.00012143582131561001,0.00012143582131561001,0.75009106580733564,0.75,0.51000000000000001
0,0.51000000000000001,30,0,9.1076865986707508e-05,9.1076865986707508e-05,0.75006830142880998,0.75,0.51000000000000001
0,0.51000000000000001,31,0,6.8307649490030627e-05,6.8307649490030627e-05,0.75005122723790529,0.75,0.51000000000000001
0,0.51000000000000001,32,0,5.1230737117522967e-05,5.1230737117522967e-05,0.7500384210844977,0.75,0.51000000000000001
0,0.51000000000000001,33,0,3.8423052838142222e-05,3.8423052838142222e-05,0.7500288161824229,0.75,0.51000000000000001
0,0.51000000000000001,34,0,2.8817289628606666e-05,2.8817289628606666e-05,0.75002161234441223,0.75,0.51000000000000001
0,0.51000000000000001,35,0,2.1612967221455e-05,2.1612967221455e-05,0.7500162093750834,0.75,0.51000000000000001
0,0.51000000000000001,36,0,1.6209725416091251e-05,1.6209725416091251e-05,0.75001215709699887,0.75,0.51000000000000001
0,0.51000000000000001,37,0,1.2157294062068438e-05,1.2157294062068438e-05,0.75000911785969804,0.75,0.51000000000000001
0,0.51000000000000001,38,0,9.117970546551329e-06,9.117970546551329e-06,0.75000683841555749,0.75,0.51000000000000001
0,0.51000000000000001,39,0,6.8384779099134963e-06,6.8384779099134963e-06,0.75000512882335912,0.75,0.51000000000000001
0,0.51000000000000001,40,0,5.1288584324351218e-06,5.1288584324351218e-06,0.75000384662409558,0.75,0.51000000000000001
0,0.51000000000000001,41,0,3.8466438243263409e-06,3.8466438243263409e-06,0.75000288497177081,0.75,0.51000000000000001
0,0.51000000000000001,42,0,2.8849828682447557e-06,2.8849828682447557e-06,0.75000216373090889,0.75,0.51000000000000001
0,0.51000000000000001,43,0,2.1637371511835668e-06,2.1637371511835668e-06,0.75000162279935212,0.75,0.51000000000000001
0,0.51000000000000001,44,0,1.622802863387675e-06,1.622802863387675e-06,0.75000121710017242,0.75,0.51000000000000001
0,0.51000000000000001,45,0,1.2171021475407562e-06,1.2171021475407562e-06,0.75000091282549963,0.75,0.51000000000000001
0,0.51000000000000001,46,0,9.1282661065556722e-07,9.1282661065556722e-07,0.750000684619333,0.75,0.51000000000000001
0,0.51000000000000001,47,0,6.8461995799167542e-07,6.8461995799167542e-07,0.75000051346461694,0.75,0.51000000000000001
0,0.51000000000000001,48,0,5.1346496849375659e-07,5.1346496849375659e-07,0.75000038509852862,0.75,0.51000000000000001
0,0.51000000000000001,49,0,3.8509872637031747e-07,3.8509872637031747e-07,0.75000028882393355,0.75,0.51000000000000001
0,0.51000000000000001,50,0,2.888240447777381e-07,2.888240447777381e-07,0.75000021661797101,0.75,0.51000000000000001
0,0.51000000000000001,51,0,2.1661803358330358e-07,2.1661803358330358e-07,0.75000016246348999,0.75,0.51000000000000001
0,0.51000000000000001,52,0,1.6246352518747768e-07,1.6246352518747768e-07,0.7500001218476241,0.75,0.51000000000000001
0,0.51000000000000001,53,0,1.2184764389060826e-07,1.2184764389060826e-07,0.75000009138572177,0.75,0.51000000000000001
0,0.51000000000000001,54,0,9.1385732917956196e-08,9.1385732917956196e-08,0.75000006853929346,0.75,0.51000000000000001
0,0.51000000000000001,55,0,6.8539299688467151e-08,6.8539299688467151e-08,0.75000005140447124,0.75,0.51000000000000001
0,0.51000000000000001,56,0,5.140447476635036e-08,5.140447476635036e-08,0.75000003855335406,0.75,0.51000000000000001
0,0.51000000000000001,57,0,3.855335607476277e-08,3.855335607476277e-08,0.75000002891501594,0.75,0.51000000000000001
0,0.51000000000000001,58,0,2.8915017056072079e-08,2.8915017056072079e-08,0.75000002168626212,0.75,0.51000000000000001
0,0.51000000000000001,59,0,2.1686262792054061e-08,2.1686262792054061e-08,0.7500000162646967,0.75,0.51000000000000001
0,0.51000000000000001,60,0,1.6264697094040546e-08,1.6264697094040546e-08,0.75000001219852264,0.75,0.51000000000000001
0,0.75,0,0,0.75,0.75,1.0714285714285714,0.75,0.75
0,0.75,1,0,0.5625,0.5625,1.02,0.75,0.75
0,0.75,2,0,0.421875,0.421875,0.97252747252747251,0.75,0.75
0,0.75,3,0,0.31640625,0.31640625,0.93026706231454004,0.75,0.75
0,0.75,4,0,0.2373046875,0.2373046875,0.8938437253354381,0.75,0.75
0,0.75,5,0,0.177978515625,0.177978515625,0.86331606217616574,0.75,0.75
0,0.75,6,0,0.13348388671875,0.13348388671875,0.83832319207366324,0.75,0.75
0,0.75,7,0,0.1001129150390625,0.1001129150390625,0.81825179965879302,0.75,0.75
0,0.75,8,0,0.075084686279296875,0.075084686279296875,0.8023805384154109,0.75,0.75
0,0.75,9,0,0.056313514709472656,0.056313514709472656,0.7899835233043675,0.75,0.75
0,0.75,10,0,0.042235136032104492,0.042235136032104492,0.78039271171059676,0.75,0.75
0,0.75,11,0,0.031676352024078369,0.031676352024078369,0.77302782648012491,0.75,0.75
0,0.75,12,0,0.023757264018058777,0.023757264018058777,0.76740446553083486,0.75,0.75
0,0.75,13,0,0.017817948013544083,0.017817948013544083,0.76312951990701217,0.75,0.75
0,0.75,14,0,0.013363461010158062,0.013363461010158062,0.75989042544283925,0.75,0.75
0,0.75,15,0,0.010022595757618546,0.010022595757618546,0.75744235510154645,0.75,0.75
0,0.75,16,0,0.0075169468182139099,0.0075169468182139099,0.75559564792578882,0.75,0.75
0,0.75,17,0,0.0056377101136604324,0.0056377101136604324,0.75420457839112598,0.75,0.75
0,0.75,18,0,0.0042282825852453243,0.0042282825852453243,0.75315785961611259,0.75,0.75
0,0.75,19,0,0.0031712119389339932,0.0031712119389339932,0.75237089035839011,0.75,0.75
0,0.75,20,0,0.0023784089542004949,0.0023784089542004949,0.75177957416053232,0.75,0.75
0,0.75,21,0,0.0017838067156503712,0.0017838067156503712,0.75133547281136825,0.75,0.75
0,0.75,22,0,0.0013378550367377784,0.0013378550367377784,0.75100205067900538,0.75,0.75
0,0.75,23,0,0.0010033912775533338,0.0010033912775533338,0.7507517891195199,0.75,0.75
0,0.75,24,0,0.00075254345816500035,0.00075254345816500035,0.7505639831717773,0.75,0.75
0,0.75,25,0,0.00056440759362375026,0.00056440759362375026,0.7504230669130395,0.75,0.75
0,0.75,26,0,0.00042330569521781269,0.00042330569521781269,0.75031734493749402,0.75,0.75
0,0.75,27,0,0.00031747927141335952,0.00031747927141335952,0.75023803388273635,0.75,0.75
0,0.75,28,0,0.00023810945356001964,0.00023810945356001964,0.75017853957820857,0.75,0.75
0,0.75,29,0,0.00017858209017001473,0.00017858209017001473,0.75013391265322604,0.75,0.75
0,0.75,30,0,0.00013393656762751105,0.00013393656762751105,0.75010043897326928,0.75,0.75
0,0.75,31,0,0.00010045242572063329,0.00010045242572063329,0.75007533175203323,0.75,0.75
0,0.75,32,0,7.5339319290474964e-05,7.5339319290474964e-05,0.75005650023277881,0.75,0.75
0,0.75,33,0,5.650448946785622e-05,5.650448946785622e-05,0.75004237597266821,0.75,0.75
0,0.75,34,0,4.2378367100892165e-05,4.2378367100892165e-05,0.75003178242843827,0.75,0.75
0,0.75,35,0,3.1783775325669122e-05,3.1783775325669122e-05,0.750023837073862,0.75,0.75
0,0.75,36,0,2.3837831494251841e-05,2.3837831494251841e-05,0.75001787794744923,0.75,0.75
0,0.75,37,0,1.7878373620688882e-05,1.7878373620688882e-05,0.75001340854049259,0.75,0.75
0,0.75,38,0,1.3408780215516662e-05,1.3408780215516662e-05,0.75001005645031693,0.75,0.75
0,0.75,39,0,1.0056585161637497e-05,1.0056585161637497e-05,0.75000754236302081,0.75,0.75
0,0.75,40,0,7.542438871228123e-06,7.542438871228123e-06,0.75000565678648745,0.75,0.75
0,0.75,41,0,5.6568291534210922e-06,5.6568291534210922e-06,0.75000424259786547,0.75,0.75
0,0.75,42,0,4.2426218650658194e-06,4.2426218650658194e-06,0.75000318195289895,0.75,0.75
0,0.75,43,0,3.1819663987993645e-06,3.1819663987993645e-06,0.75000238646720541,0.75,0.75
0,0.75,44,0,2.3864747990995235e-06,2.3864747990995235e-06,0.75000178985182786,0.75,0.75
0,0.75,45,0,1.7898560993246426e-06,1.7898560993246426e-06,0.75000134238967175,0.75,0.75
0,0.75,46,0,1.3423920744934819e-06,1.3423920744934819e-06,0.75000100679270432,0.75,0.75
0,0.75,47,0,1.0067940558701114e-06,1.0067940558701114e-06,0.7500007550947817,0.75,0.75
0,0.75,48,0,7.5509554190258349e-07,7.5509554190258349e-07,0.7500005663212288,0.75,0.75
0,0.75,49,0,5.6632165642693762e-07,5.6632165642693762e-07,0.75000042474100181,0.75,0.75
0,0.75,50,0,4.2474124232020321e-07,4.2474124232020321e-07,0.75000031855579641,0.75,0.75
0,0.75,51,0,3.185559317401524e-07,3.185559317401524e-07,0.75000023891687273,0.75,0.75
0,0.75,52,0,2.3891694880511431e-07,2.3891694880511431e-07,0.75000017918766881,0.75,0.75
0,0.75,53,0,1.7918771160383572e-07,1.7918771160383572e-07,0.75000013439075963,0.75,0.75
0,0.75,54,0,1.3439078370287679e-07,1.3439078370287679e-07,0.75000010079307422,0.75,0.75
0,0.75,55,0,1.0079308777715759e-07,1.0079308777715759e-07,0.75000007559480819,0.75,0.75
0,0.75,56,0,7.5594815832868201e-08,7.5594815832868201e-08,0.75000005669610759,0.75,0.75
0,0.75,57,0,5.6696111874651151e-08,5.6696111874651151e-08,0.75000004252208152,0.75,0.75
0,0.75,58,0,4.2522083905988365e-08,4.2522083905988365e-08,0.75000003189156161,0.75,0.75
0,0.75,59,0,3.1891562929491272e-08,3.1891562929491272e-08,0.75000002391867149,0.75,0.75
0,0.75,60,0,2.3918672197118455e-08,2.3918672197118455e-08,0.75000001793900373,0.75,0.75
0,1,0,0,1,1,1.125,0.75,1
0,1,1,0,0.75,0.75,1.0714285714285714,0.75,1
0,1,2,0,0.5625,0.5625,1.02,0.75,1
0,1,3,0,0.421875,0.421875,0.97252747252747251,0.75,1
0,1,4,0,0.31640625,0.31640625,0.93026706231454004,0.75,1
0,1,5,0,0.2373046875,0.2373046875,0.8938437253354381,0.75,1
0,1,6,0,0.177978515625,0.177978515625,0.86331606217616574,0.75,1
0,1,7,0,0.13348388671875,0.13348388671875,0.83832319207366324,0.75,1
0,1,8,0,0.1001129150390625,0.1001129150390625,0.81825179965879302,0.75,1
0,1,9,0,0.075084686279296875,0.075084686279296875,0.8023805384154109,0.75,1
0,1,10,0,0.056313514709472656,0.056313514709472656,0.7899835233043675,0.75,1
0,1,11,0,0.042235136032104492,0.042235136032104492,0.78039271171059676,0.75,1
0,1,12,0,0.031676352024078369,0.031676352024078369,0.77302782648012491,0.75,1
0,1,13,0,0.023757264018058777,0.023757264018058777,0.76740446553083486,0.75,1
0,1,14,0,0.017817948013544083,0.017817948013544083,0.76312951990701217,0.75,1
0,1,15,0,0.013363461010158062,0.013363461010158062,0.75989042544283925,0.75,1
0,1,16,0,0.010022595757618546,0.010022595757618546,0.75744235510154645,0.75,1
0,1,17,0,0.0075169468182139099,0.0075169468182139099,0.75559564792578882,0.75,1
0,1,18,0,0.0056377101136604324,0.0056377101136604324,0.75420457839112598,0.75,1
0,1,19,0,0.0042282825852453243,0.0042282825852453243,0.75315785961611259,0.75,1
0,1,20,0,0.0031712119389339932,0.0031712119389339932,0.75237089035839011,0.75,1
0,1,21,0,0.0023784089542004949,0.0023784089542004949,0.75177957416053232,0.75,1
0,1,22,0,0.0017838067156503712,0.0017838067156503712,0.75133547281136825,0.75,1
0,1,23,0,0.0013378550367377784,0.0013378550367377784,0.75100205067900538,0.75,1
0,1,24,0,0.0010033912775533338,0.0010033912775533338,0.7507517891195199,0.75,1
0,1,25,0,0.00075254345816500035,0.00075254345816500035,0.7505639831717773,0.75,1
0,1,26,0,0.00056440759362375026,0.00056440759362375026,0.7504230669130395,0.75,1
0,1,27,0,0.00042330569521781269,0.00042330569521781269,0.75031734493749402,0.75,1
0,1,28,0,0.00031747927141335952,0.00031747927141335952,0.75023803388273635,0.75,1
0,1,29,0,0.00023810945356001964,0.00023810945356001964,0.75017853957820857,0.75,1
0,1,30,0,0.00017858209017001473,0.00017858209017001473,0.75013391265322604,0.75,1
0,1,31,0,0.00013393656762751105,0.00013393656762751105,0.75010043897326928,0.75,1
0,1,32,0,0.00010045242572063329,0.00010045242572063329,0.75007533175203323,0.75,1
0,1,33,0,7.5339319290474964e-05,7.5339319290474964e-05,0.75005650023277881,0.75,1
0,1,34,0,5.650448946785622e-05,5.650448946785622e-05,0.75004237597266821,0.75,1
0,1,35,0,4.2378367100892165e-05,4.2378367100892165e-05,0.75003178242843827,0.75,1
0,1,36,0,3.1783775325669122e-05,3.1783775325669122e-05,0.750023837073862,0.75,1
0,1,37,0,2.3837831494251841e-05,2.3837831494251841e-05,0.75001787794744923,0.75,1
0,1,38,0,1.7878373620688882e-05,1.7878373620688882e-05,0.75001340854049259,0.75,1
0,1,39,0,1.3408780215516662e-05,1.3408780215516662e-05,0.75001005645031693,0.75,1
0,1,40,0,1.0056585161637497e-05,1.0056585161637497e-05,0.75000754236302081,0.75,1
0,1,41,0,7.542438871228123e-06,7.542438871228123e-06,0.75000565678648745,0.75,1
0,1,42,0,5.6568291534210922e-06,5.6568291534210922e-06,0.75000424259786547,0.75,1
0,1,43,0,4.2426218650658194e-06,4.2426218650658194e-06,0.75000318195289895,0.75,1
0,1,44,0,3.1819663987993645e-06,3.1819663987993645e-06,0.75000238646720541,0.75,1
0,1,45,0,2.3864747990995235e-06,2.3864747990995235e-06,0.75000178985182786,0.75,1
0,1,46,0,1.7898560993246426e-06,1.7898560993246426e-06,0.75000134238967175,0.75,1
0,1,47,0,1.3423920744934819e-06,1.3423920744934819e-06,0.75000100679270432,0.75,1
0,1,48,0,1.0067940558701114e-06,1.0067940558701114e-06,0.7500007550947817,0.75,1
0,1,49,0,7.5509554190258349e-07,7.5509554190258349e-07,0.7500005663212288,0.75,1
0,1,50,0,5.6632165642693762e-07,5.6632165642693762e-07,0.75000042474100181,0.75,1
0,1,51,0,4.2474124232020321e-07,4.2474124232020321e-07,0.75000031855579641,0.75,1
0,1,52,0,3.185559317401524e-07,3.185559317401524e-07,0.75000023891687273,0.75,1
0,1,53,0,2.3891694880511431e-07,2.3891694880511431e-07,0.75000017918766881,0.75,1
0,1,54,0,1.7918771160383572e-07,1.7918771160383572e-07,0.75000013439075963,0.75,1
0,1,55,0,1.3439078370287679e-07,1.3439078370287679e-07,0.75000010079307422,0.75,1
0,1,56,0,1.0079308777715759e-07,1.0079308777715759e-07,0.75000007559480819,0.75,1
0,1,57,0,7.5594815832868201e-08,7.5594815832868201e-08,0.75000005669610759,0.75,1
0,1,58,0,5.6696111874651151e-08,5.6696111874651151e-08,0.75000004252208152,0.75,1
0,1,59,0,4.2522083905988365e-08,4.2522083905988365e-08,0.75000003189156161,0.75,1
0,1,60,0,3.1891562929491272e-08,3.1891562929491272e-08,0.75000002391867149,0.75,1
0,1.5,0,0,1.5,1.5,1.2,0.75,1.5
0,1.5,1,0,1.125,1.125,1.1470588235294117,0.75,1.5
0,1.5,2,0,0.84375,0.84375,1.0932203389830508,0.75,1.5
0,1.5,3,0,0.6328125,0.6328125,1.0406698564593302,0.75,1.5
0,1.5,4,0,0.474609375,0.474609375,0.99139072847682119,0.75,1.5
0,1.5,5,0,0.35595703125,0.35595703125,0.94688512783579404,0.75,1.5
0,1.5,6,0,0.2669677734375,0.2669677734375,0.90803545620965409,0.75,1.5
0,1.5,7,0,0.200225830078125,0.200225830078125,0.87511759770144171,0.75,1.5
0,1.5,8,0,0.15016937255859375,0.15016937255859375,0.84792212530264333,0.75,1.5
0,1.5,9,0,0.11262702941894531,0.11262702941894531,0.82591966564781594,0.75,1.5
0,1.5,10,0,0.084470272064208984,0.084470272064208984,0.80841811037159139,0.75,1.5
0,1.5,11,0,0.063352704048156738,0.063352704048156738,0.79468369512319947,0.75,1.5
0,1.5,12,0,0.047514528036117554,0.047514528036117554,0.78401947665002647,0.75,1.5
0,1.5,13,0,0.035635896027088165,0.035635896027088165,0.77580725728303368,0.75,1.5
0,1.5,14,0,0.026726922020316124,0.026726922020316124,0.76952339135686987,0.75,1.5
0,1.5,15,0,0.020045191515237093,0.020045191515237093,0.76473845841486254,0.75,1.5
0,1.5,16,0,0.01503389363642782,0.01503389363642782,0.76110841746074698,0.75,1.5
0,1.5,17,0,0.011275420227320865,0.011275420227320865,0.75836227698344505,0.75,1.5
0,1.5,18,0,0.0084565651704906486,0.0084565651704906486,0.75628923852243024,0.75,1.5
0,1.5,19,0,0.0063424238778679864,0.0063424238778679864,0.75472683829632359,0.75,1.5
0,1.5,20,0,0.0047568179084009898,0.0047568179084009898,0.75355072328718053,0.75,1.5
0,1.5,21,0,0.0035676134313007424,0.0035676134313007424,0.75266619810929036,0.75,1.5
0,1.5,22,0,0.0026757100734755568,0.0026757100734755568,0.75200142731587627,0.75,1.5
0,1.5,23,0,0.0020067825551066676,0.0020067825551066676,0.75150207258327339,0.75,1.5
0,1.5,24,0,0.0015050869163300007,0.0015050869163300007,0.75112711877552529,0.75,1.5
0,1.5,25,0,0.0011288151872475005,0.0011288151872475005,0.75084565680019633,0.75,1.5
0,1.5,26,0,0.00084661139043562539,0.00084661139043562539,0.75063442143441406,0.75,1.5
0,1.5,27,0,0.00063495854282671904,0.00063495854282671904,0.75047591671973313,0.75,1.5
0,1.5,28,0,0.00047621890712003928,0.00047621890712003928,0.75035699417296509,0.75,1.5
0,1.5,29,0,0.00035716418034002946,0.00035716418034002946,0.75026777749472562,0.75,1.5
0,1.5,30,0,0.0002678731352550221,0.0002678731352550221,0.75020085104884104,0.75,1.5
0,1.5,31,0,0.00020090485144126657,0.00020090485144126657,0.75015064837259204,0.75,1.5
0,1.5,32,0,0.00015067863858094993,0.00015067863858094993,0.75011299195346204,0.75,1.5
0,1.5,33,0,0.00011300897893571244,0.00011300897893571244,0.75008474715701212,0.75,1.5
0,1.5,34,0,8.475673420178433e-05,8.475673420178433e-05,0.75006356216332992,0.75,1.5
0,1.5,35,0,6.3567550651338244e-05,6.3567550651338244e-05,0.75004767263255601,0.75,1.5
0,1.5,36,0,4.7675662988503683e-05,4.7675662988503683e-05,0.75003575504259601,0.75,1.5
0,1.5,37,0,3.5756747241377764e-05,3.5756747241377764e-05,0.75002681660155657,0.75,1.5
0,1.5,38,0,2.6817560431033325e-05,2.6817560431033325e-05,0.75002011263095159,0.75,1.5
0,1.5,39,0,2.0113170323274993e-05,2.0113170323274993e-05,0.75001508457434385,0.75,1.5
0,1.5,40,0,1.5084877742456246e-05,1.5084877742456246e-05,0.75001131348764427,0.75,1.5
0,1.5,41,0,1.1313658306842184e-05,1.1313658306842184e-05,0.75000848514773211,0.75,1.5
0,1.5,42,0,8.4852437301316388e-06,8.4852437301316388e-06,0.75000636387879849,0.75,1.5
0,1.5,43,0,6.3639327975987291e-06,6.3639327975987291e-06,0.75000477291922363,0.75,1.5
0,1.5,44,0,4.772949598199047e-06,4.772949598199047e-06,0.750003579695113,0.75,1.5
0,1.5,45,0,3.5797121986492853e-06,3.5797121986492853e-06,0.75000268477453824,0.75,1.5
0,1.5,46,0,2.6847841489869638e-06,2.6847841489869638e-06,0.75000201358270568,0.75,1.5
0,1.5,47,0,2.0135881117402228e-06,2.0135881117402228e-06,0.75000151018804295,0.75,1.5
0,1.5,48,0,1.510191083805167e-06,1.510191083805167e-06,0.7500011326416024,0.75,1.5
0,1.5,49,0,1.1326433128538752e-06,1.1326433128538752e-06,0.75000084948152246,0.75,1.5
0,1.5,50,0,8.4948248464040642e-07,8.4948248464040642e-07,0.75000063711132225,0.75,1.5
0,1.5,51,0,6.3711186348030479e-07,6.3711186348030479e-07,0.75000047783359314,0.75,1.5
0,1.5,52,0,4.7783389761022862e-07,4.7783389761022862e-07,0.75000035837525192,0.75,1.5
0,1.5,53,0,3.5837542320767144e-07,3.5837542320767144e-07,0.75000026878147108,0.75,1.5
0,1.5,54,0,2.6878156740575358e-07,2.6878156740575358e-07,0.75000020158612135,0.75,1.5
0,1.5,55,0,2.0158617555431518e-07,2.0158617555431518e-07,0.75000015118960117,0.75,1.5
0,1.5,56,0,1.511896316657364e-07,1.511896316657364e-07,0.75000011339220662,0.75,1.5
0,1.5,57,0,1.133922237493023e-07,1.133922237493023e-07,0.75000008504415816,0.75,1.5
0,1.5,58,0,8.5044167811976729e-08,8.5044167811976729e-08,0.75000006378312045,0.75,1.5
0,1.5,59,0,6.3783125858982544e-08,6.3783125858982544e-08,0.75000004783734131,0.75,1.5
0,1.5,60,0,4.7837344394236911e-08,4.7837344394236911e-08,0.75000003587800657,0.75,1.5
0,2,0,0,2,2,1.25,0.75,2
0,2,1,0,1.5,1.5,1.2,0.75,2
0,2,2,0,1.125,1.125,1.1470588235294117,0.75,2
0,2,3,0,0.84375,0.84375,1.0932203389830508,0.75,2
0,2,4,0,0.6328125,0.6328125,1.0406698564593302,0.75,2
0,2,5,0,0.474609375,0.474609375,0.99139072847682119,0.75,2
0,2,6,0,0.35595703125,0.35595703125,0.94688512783579404,0.75,2
0,2,7,0,0.2669677734375,0.2669677734375,0.90803545620965409,0.75,2
0,2,8,0,0.200225830078125,0.200225830078125,0.87511759770144171,0.75,2
0,2,9,0,0.15016937255859375,0.15016937255859375,0.84792212530264333,0.75,2
0,2,10,0,0.11262702941894531,0.11262702941894531,0.82591966564781594,0.75,2
0,2,11,0,0.084470272064208984,0.084470272064208984,0.80841811037159139,0.75,2
0,2,12,0,0.063352704048156738,0.063352704048156738,0.79468369512319947,0.75,2
0,2,13,0,0.047514528036117554,0.047514528036117554,0.78401947665002647,0.75,2
0,2,14,0,0.035635896027088165,0.035635896027088165,0.77580725728303368,0.75,2
0,2,15,0,0.026726922020316124,0.026726922020316124,0.76952339135686987,0.75,2
0,2,16,0,0.020045191515237093,0.020045191515237093,0.76473845841486254,0.75,2
0,2,17,0,0.01503389363642782,0.01503389363642782,0.76110841746074698,0.75,2
0,2,18,0,0.011275420227320865,0.011275420227320865,0.75836227698344505,0.75,2
0,2,19,0,0.0084565651704906486,0.0084565651704906486,0.75628923852243024,0.75,2
0,2,20,0,0.0063424238778679864,0.0063424238778679864,0.75472683829632359,0.75,2
0,2,21,0,0.0047568179084009898,0.0047568179084009898,0.75355072328718053,0.75,2
0,2,22,0,0.0035676134313007424,0.0035676134313007424,0.75266619810929036,0.75,2
0,2,23,0,0.0026757100734755568,0.0026757100734755568,0.75200142731587627,0.75,2
0,2,24,0,0.0020067825551066676,0.0020067825551066676,0.75150207258327339,0.75,2
0,2,25,0,0.0015050869163300007,0.0015050869163300007,0.75112711877552529,0.75,2
0,2,26,0,0.0011288151872475005,0.0011288151872475005,0.75084565680019633,0.75,2
0,2,27,0,0.00084661139043562539,0.00084661139043562539,0.75063442143441406,0.75,2
0,2,28,0,0.00063495854282671904,0.00063495854282671904,0.75047591671973313,0.75,2
0,2,29,0,0.00047621890712003928,0.00047621890712003928,0.75035699417296509,0.75,2
0,2,30,0,0.00035716418034002946,0.00035716418034002946,0.75026777749472562,0.75,2
0,2,31,0,0.0002678731352550221,0.0002678731352550221,0.75020085104884104,0.75,2
0,2,32,0,0.00020090485144126657,0.00020090485144126657,0.75015064837259204,0.75,2
0,2,33,0,0.00015067863858094993,0.00015067863858094993,0.75011299195346204,0.75,2
0,2,34,0,0.00011300897893571244,0.00011300897893571244,0.75008474715701212,0.75,2
0,2,35,0,8.475673420178433e-05,8.475673420178433e-05,0.75006356216332992,0.75,2
0,2,36,0,6.3567550651338244e-05,6.3567550651338244e-05,0.75004767263255601,0.75,2
0,2,37,0,4.7675662988503683e-05,4.7675662988503683e-05,0.75003575504259601,0.75,2
0,2,38,0,3.5756747241377764e-05,3.5756747241377764e-05,0.75002681660155657,0.75,2
0,2,39,0,2.6817560431033325e-05,2.6817560431033325e-05,0.75002011263095159,0.75,2
0,2,40,0,2.0113170323274993e-05,2.0113170323274993e-05,0.75001508457434385,0.75,2
0,2,41,0,1.5084877742456246e-05,1.5084877742456246e-05,0.75001131348764427,0.75,2
0,2,42,0,1.1313658306842184e-05,1.1313658306842184e-05,0.75000848514773211,0.75,2
0,2,43,0,8.4852437301316388e-06,8.4852437301316388e-06,0.75000636387879849,0.75,2
0,2,44,0,6.3639327975987291e-06,6.3639327975987291e-06,0.75000477291922363,0.75,2
0,2,45,0,4.772949598199047e-06,4.772949598199047e-06,0.750003579695113,0.75,2
0,2,46,0,3.5797121986492853e-06,3.5797121986492853e-06,0.75000268477453824,0.75,2
0,2,47,0,2.6847841489869638e-06,2.6847841489869638e-06,0.75000201358270568,0.75,2
0,2,48,0,2.0135881117402228e-06,2.0135881117402228e-06,0.75000151018804295,0.75,2
0,2,49,0,1.510191083805167e-06,1.510191083805167e-06,0.7500011326416024,0.75,2
0,2,50,0,1.1326433128538752e-06,1.1326433128538752e-06,0.75000084948152246,0.75,2
0,2,51,0,8.4948248464040642e-07,8.4948248464040642e-07,0.75000063711132225,0.75,2
0,2,52,0,6.3711186348030479e-07,6.3711186348030479e-07,0.75000047783359314,0.75,2
0,2,53,0,4.7783389761022862e-07,4.7783389761022862e-07,0.75000035837525192,0.75,2
0,2,54,0,3.5837542320767144e-07,3.5837542320767144e-07,0.75000026878147108,0.75,2
0,2,55,0,2.6878156740575358e-07,2.6878156740575358e-07,0.75000020158612135,0.75,2
0,2,56,0,2.0158617555431518e-07,2.0158617555431518e-07,0.75000015118960117,0.75,2
0,2,57,0,1.511896316657364e-07,1.511896316657364e-07,0.75000011339220662,0.75,2
0,2,58,0,1.133922237493023e-07,1.133922237493023e-07,0.75000008504415816,0.75,2
0,2,59,0,8.5044167811976729e-08,8.5044167811976729e-08,0.75000006378312045,0.75,2
0,2,60,0,6.3783125858982544e-08,6.3783125858982544e-08,0.75000004783734131,0.75,2
0.10000000000000001,0,0,0.10000000000000001,0,0.10000000000000001,0.75,0.81818181818181823,0.10000000000000001
0.10000000000000001,0,1,0.075000000000000011,0,0.075000000000000011,0.75,0.80232558139534882,0.10000000000000001
0.10000000000000001,0,2,0.056250000000000008,0,0.056250000000000008,0.75,0.7899408284023669,0.10000000000000001
0.10000000000000001,0,3,0.042187500000000003,0,0.042187500000000003,0.75,0.78035982008995508,0.10000000000000001
0.10000000000000001,0,4,0.031640625000000006,0,0.031640625000000006,0.75,0.77300265051117001,0.10000000000000001
0.10000000000000001,0,5,0.023730468750000004,0,0.023730468750000004,0.75,0.76738529047028525,0.10000000000000001
0.10000000000000001,0,6,0.017797851562500001,0,0.017797851562500001,0.75,0.7631149703758785,0.10000000000000001
0.10000000000000001,0,7,0.013348388671875001,0,0.013348388671875001,0.75,0.75987941720322594,0.10000000000000001
0.10000000000000001,0,8,0.01001129150390625,0,0.01001129150390625,0.75,0.75743404424395055,0.10000000000000001
0.10000000000000001,0,9,0.0075084686279296882,0,0.0075084686279296882,0.75,0.75558938375834828,0.10000000000000001
0.10000000000000001,0,10,0.0056313514709472661,0,0.0056313514709472661,0.75,0.75419986270021577,0.10000000000000001
0.10000000000000001,0,11,0.0042235136032104494,0,0.0042235136032104494,0.75,0.75315431291888613,0.10000000000000001
0.10000000000000001,0,12,0.0031676352024078373,0,0.0031676352024078373,0.75,0.7523682247297846,0.10000000000000001
0.10000000000000001,0,13,0.0023757264018058779,0,0.0023757264018058779,0.75,0.75177757177715232,0.10000000000000001
0.10000000000000001,0,14,0.0017817948013544084,0,0.0017817948013544084,0.75,0.75133396924155604,0.10000000000000001
0.10000000000000001,0,15,0.0013363461010158064,0,0.0013363461010158064,0.75,0.75100092199755297,0.10000000000000001
0.10000000000000001,0,16,0.0010022595757618548,0,0.0010022595757618548,0.75,0.75075094204296799,0.10000000000000001
0.10000000000000001,0,17,0.00075169468182139103,0,0.00075169468182139103,0.75,0.75056334754601173,0.10000000000000001
0.10000000000000001,0,18,0.00056377101136604333,0,0.00056377101136604333,0.75,0.7504225900145246,0.10000000000000001
0.10000000000000001,0,19,0.00042282825852453249,0,0.00042282825852453249,0.75,0.7503169871627634,0.10000000000000001
0.10000000000000001,0,20,0.00031712119389339934,0,0.00031712119389339934,0.75,0.75023776549494248,0.10000000000000001
0.10000000000000001,0,21,0.00023784089542004951,0,0.00023784089542004951,0.75,0.75017833825543467,0.10000000000000001
0.10000000000000001,0,22,0.00017838067156503712,0,0.00017838067156503712,0.75,0.75013376164318202,0.10000000000000001
0.10000000000000001,0,23,0.00013378550367377785,0,0.00013378550367377785,0.75,0.75010032570563023,0.10000000000000001
0.10000000000000001,0,24,0.00010033912775533339,0,0.00010033912775533339,0.75,0.75007524679561866,0.10000000000000001
0.10000000000000001,0,25,7.5254345816500037e-05,0,7.5254345816500037e-05,0.75,0.75005643651226961,0.10000000000000001
0.10000000000000001,0,26,5.6440759362375031e-05,0,5.6440759362375031e-05,0.75,0.75004232818048711,0.10000000000000001
0.10000000000000001,0,27,4.2330569521781273e-05,0,4.2330569521781273e-05,0.75,0.75003174658329042,0.10000000000000001
0.10000000000000001,0,28,3.1747927141335953e-05,0,3.1747927141335953e-05,0.75,0.75002381018943187,0.10000000000000001
0.10000000000000001,0,29,2.3810945356001967e-05,0,2.3810945356001967e-05,0.75,0.75001785778380625,0.10000000000000001
0.10000000000000001,0,30,1.7858209017001475e-05,0,1.7858209017001475e-05,0.75,0.75001339341758033,0.10000000000000001
0.10000000000000001,0,31,1.3393656762751105e-05,0,1.3393656762751105e-05,0.75,0.75001004510803138,0.10000000000000001
0.10000000000000001,0,32,1.004524257206333e-05,0,1.004524257206333e-05,0.75,0.75000753385624963,0.10000000000000001
0.10000000000000001,0,33,7.5339319290474975e-06,0,7.5339319290474975e-06,0.75,0.75000565040637701,0.10000000000000001
0.10000000000000001,0,34,5.6504489467856227e-06,0,5.6504489467856227e-06,0.75,0.7500042378127646,0.10000000000000001
0.10000000000000001,0,35,4.237836710089217e-06,0,4.237836710089217e-06,0.75,0.75000317836406316,0.10000000000000001
0.10000000000000001,0,36,3.1783775325669125e-06,0,3.1783775325669125e-06,0.75,0.75000238377557293,0.10000000000000001
0.10000000000000001,0,37,2.3837831494251844e-06,0,2.3837831494251844e-06,0.75,0.75000178783310023,0.10000000000000001
0.10000000000000001,0,38,1.7878373620688882e-06,0,1.7878373620688882e-06,0.75,0.75000134087562431,0.10000000000000001
0.10000000000000001,0,39,1.3408780215516661e-06,0,1.3408780215516661e-06,0.75,0.75000100565716765,0.10000000000000001
0.10000000000000001,0,40,1.0056585161637495e-06,0,1.0056585161637495e-06,0.75,0.75000075424312862,0.10000000000000001
0.10000000000000001,0,41,7.5424388712281213e-07,0,7.5424388712281213e-07,0.75,0.75000056568248863,0.10000000000000001
0.10000000000000001,0,42,5.656829153421091e-07,0,5.656829153421091e-07,0.75,0.75000042426194646,0.10000000000000001
0.10000000000000001,0,43,4.2426218650658182e-07,0,4.2426218650658182e-07,0.75,0.75000031819650492,0.10000000000000001
0.10000000000000001,0,44,3.1819663987993638e-07,0,3.1819663987993638e-07,0.75,0.75000023864740395,0.10000000000000001
0.10000000000000001,0,45,2.386474799099523e-07,0,2.386474799099523e-07,0.75,0.75000017898556726,0.10000000000000001
0.10000000000000001,0,46,1.7898560993246421e-07,0,1.7898560993246421e-07,0.75,0.75000013423918344,0.10000000000000001
0.10000000000000001,0,47,1.3423920744934817e-07,0,1.3423920744934817e-07,0.75,0.75000010067939205,0.10000000000000001
0.10000000000000001,0,48,1.0067940558701113e-07,0,1.0067940558701113e-07,0.75,0.75000007550954662,0.10000000000000001
0.10000000000000001,0,49,7.5509554190258346e-08,0,7.5509554190258346e-08,0.75,0.7500000566321614,0.10000000000000001
0.10000000000000001,0,50,5.6632165642693756e-08,0,5.6632165642693756e-08,0.75,0.75000004247412178,0.10000000000000001
0.10000000000000001,0,51,4.2474124232020317e-08,0,4.2474124232020317e-08,0.75,0.75000003185559183,0.10000000000000001
0.10000000000000001,0,52,3.185559317401524e-08,0,3.185559317401524e-08,0.75,0.75000002389169407,0.10000000000000001
0.10000000000000001,0,53,2.389169488051143e-08,0,2.389169488051143e-08,0.75,0.75000001791877069,0.10000000000000001
0.10000000000000001,0,54,1.7918771160383571e-08,0,1.7918771160383571e-08,0.75,0.75000001343907818,0.10000000000000001
0.10000000000000001,0,55,1.3439078370287678e-08,0,1.3439078370287678e-08,0.75,0.75000001007930861,0.10000000000000001
0.10000000000000001,0,56,1.0079308777715759e-08,0,1.0079308777715759e-08,0.75,0.75000000755948149,0.10000000000000001
0.10000000000000001,0,57,7.5594815832868188e-09,0,7.5594815832868188e-09,0.75,0.75000000566961111,0.10000000000000001
0.10000000000000001,0,58,5.6696111874651141e-09,0,5.6696111874651141e-09,0.75,0.75000000425220836,0.10000000000000001
0.10000000000000001,0,59,4.2522083905988351e-09,0,4.2522083905988351e-09,0.75,0.75000000318915627,0.10000000000000001
0.10000000000000001,0,60,3.1891562929491264e-09,0,3.1891562929491264e-09,0.75,0.75000000239186726,0.10000000000000001
0.10000000000000001,0.10000000000000001,0,0.10000000000000001,0.10000000000000001,0.20000000000000001,0.81818181818181823,0.81818181818181823,0.20000000000000001
0.10000000000000001,0.10000000000000001,1,0.081818181818181832,0.081818181818181832,0.16363636363636366,0.80672268907563027,0.80672268907563027,0.20000000000000001
0.10000000000000001,0.10000000000000001,2,0.066004583651642482,0.066004583651642482,0.13200916730328496,0.79643829726243376,0.79643829726243376,0.20000000000000001
0.10000000000000001,0.10000000000000001,3,0.052568578215030012,0.052568578215030012,0.10513715643006002,0.7874573538268953,0.7874573538268953,0.20000000000000001
0.10000000000000001,0.10000000000000001,4,0.041395513495649711,0.041395513495649711,0.082791026991299421,0.77981253012846496,0.77981253012846496,0.20000000000000001
0.10000000000000001,0.10000000000000001,5,0.032280740115009615,0.032280740115009615,0.06456148023001923,0.77345346003797366,0.77345346003797366,0.20000000000000001
0.10000000000000001,0.10000000000000001,6,0.024967650134540803,0.024967650134540803,0.049935300269081606,0.76826958889721797,0.76826958889721797,0.20000000000000001
0.10000000000000001,0.10000000000000001,7,0.019181886304593231,0.019181886304593231,0.038363772609186463,0.76411564993625225,0.76411564993625225,0.20000000000000001
0.10000000000000001,0.10000000000000001,8,0.014657179520637553,0.014657179520637553,0.029314359041275106,0.76083408747540882,0.76083408747540882,0.20000000000000001
0.10000000000000001,0.10000000000000001,9,0.011151681805547523,0.011151681805547523,0.022303363611095046,0.75827151999512676,0.75827151999512676,0.20000000000000001
0.10000000000000001,0.10000000000000001,10,0.0084560027131945197,0.0084560027131945197,0.016912005426389039,0.75628882372441941,0.75628882372441941,0.20000000000000001
0.10000000000000001,0.10000000000000001,11,0.006395180345372382,0.006395180345372382,0.012790360690744764,0.75476590642791364,0.75476590642791364,0.20000000000000001
0.10000000000000001,0.10000000000000001,12,0.0048268640901449637,0.0048268640901449637,0.0096537281802899274,0.75360275804417975,0.75360275804417975,0.20000000000000001
0.10000000000000001,0.10000000000000001,13,0.0036375380910376549,0.0036375380910376549,0.0072750761820753098,0.75271826577298739,0.75271826577298739,0.20000000000000001
0.10000000000000001,0.10000000000000001,14,0.0027380413635690469,0.0027380413635690469,0.0054760827271380938,0.75204792372281426,0.75204792372281426,0.20000000000000001
0.10000000000000001,0.10000000000000001,15,0.0020591383225392851,0.0020591383225392851,0.0041182766450785701,0.75154118023861316,0.75154118023861316,0.20000000000000001
0.10000000000000001,0.10000000000000001,16,0.0015475272451957324,0.0015475272451957324,0.0030950544903914647,0.75115885207873179,0.75115885207873179,0.20000000000000001
0.10000000000000001,0.10000000000000001,17,0.0011624387890617884,0.0011624387890617884,0.0023248775781235767,0.75087081682054602,0.75087081682054602,0.20000000000000001
0.10000000000000001,0.10000000000000001,18,0.00087284136304671147,0.00087284136304671147,0.0017456827260934229,0.75065406013154834,0.75065406013154834,0.20000000000000001
0.10000000000000001,0.10000000000000001,19,0.00065520191302176876,0.00065520191302176876,0.0013104038260435375,0.75049107967842155,0.75049107967842155,0.20000000000000001
0.10000000000000001,0.10000000000000001,20,0.00049172319111107446,0.00049172319111107446,0.00098344638222214891,0.75036861113868791,0.75036861113868791,0.20000000000000001
0.10000000000000001,0.10000000000000001,21,0.00036897364797870057,0.00036897364797870057,0.00073794729595740114,0.75027662816747998,0.75027662816747998,0.20000000000000001
0.10000000000000001,0.10000000000000001,22,0.00027683230448811416,0.00027683230448811416,0.00055366460897622832,0.75020756676717959,0.75020756676717959,0.20000000000000001
0.10000000000000001,0.10000000000000001,23,0.0002076816895525791,0.0002076816895525791,0.00041536337910515821,0.75015572892511817,0.75015572892511817,0.20000000000000001
0.10000000000000001,0.10000000000000001,24,0.00015579360921071507,0.00015579360921071507,0.00031158721842143014,0.75011682700600713,0.75011682700600713,0.20000000000000001
0.10000000000000001,0.10000000000000001,25,0.00011686340780895544,0.00011686340780895544,0.00023372681561791087,0.75008763731426153,0.75008763731426153,0.20000000000000001
0.10000000000000001,0.10000000000000001,26,8.7657797451912411e-05,8.7657797451912411e-05,0.00017531559490382482,0.75006573758567696,0.75006573758567696,0.20000000000000001
0.10000000000000001,0.10000000000000001,27,6.5749110500904552e-05,6.5749110500904552e-05,0.0001314982210018091,0.7500493085908797,0.7500493085908797,0.20000000000000001
0.10000000000000001,0.10000000000000001,28,4.9315074871668806e-05,4.9315074871668806e-05,9.8630149743337612e-05,0.75003698448226119,0.75003698448226119,0.20000000000000001
0.10000000000000001,0.10000000000000001,29,3.6988130046263403e-05,3.6988130046263403e-05,7.3976260092526805e-05,0.75002774007148132,0.75002774007148132,0.20000000000000001
0.10000000000000001,0.10000000000000001,30,2.7742123588068995e-05,2.7742123588068995e-05,5.5484247176137989e-05,0.75002080601548804,0.75002080601548804,0.20000000000000001
0.10000000000000001,0.10000000000000001,31,2.0807169894104789e-05,2.0807169894104789e-05,4.1614339788209578e-05,0.75001560505272358,0.75001560505272358,0.20000000000000001
0.10000000000000001,0.10000000000000001,32,1.5605702117561818e-05,1.5605702117561818e-05,3.1211404235123636e-05,0.75001170409393758,0.75001170409393758,0.20000000000000001
0.10000000000000001,0.10000000000000001,33,1.1704459238774909e-05,1.1704459238774909e-05,2.3408918477549818e-05,0.75000877824168455,0.75000877824168455,0.20000000000000001
0.10000000000000001,0.10000000000000001,34,8.7784471736531662e-06,8.7784471736531662e-06,1.7556894347306332e-05,0.75000658377758489,0.75000658377758489,0.20000000000000001
0.10000000000000001,0.10000000000000001,35,6.5838931755836066e-06,6.5838931755836066e-06,1.3167786351167213e-05,0.75000493788737121,0.75000493788737121,0.20000000000000001
0.10000000000000001,0.10000000000000001,36,4.9379523922106699e-06,4.9379523922106699e-06,9.8759047844213398e-06,0.75000370344600675,0.75000370344600675,0.20000000000000001
0.10000000000000001,0.10000000000000001,37,3.7034825815980709e-06,3.7034825815980709e-06,7.4069651631961418e-06,0.75000277760164935,0.75000277760164935,0.20000000000000001
0.10000000000000001,0.10000000000000001,38,2.77762222299788e-06,2.77762222299788e-06,5.55524444599576e-06,0.75000208321088091,0.75000208321088091,0.20000000000000001
0.10000000000000001,0.10000000000000001,39,2.0832224536212481e-06,2.0832224536212481e-06,4.1664449072424962e-06,0.7500015624135854,0.7500015624135854,0.20000000000000001
0.10000000000000001,0.10000000000000001,40,1.5624200950709989e-06,1.5624200950709989e-06,3.1248401901419979e-06,0.75000117181324044,0.75000117181324044,0.20000000000000001
0.10000000000000001,0.10000000000000001,41,1.1718169021678038e-06,1.1718169021678038e-06,2.3436338043356077e-06,0.75000087886164679,0.75000087886164679,0.20000000000000001
0.10000000000000001,0.10000000000000001,42,8.7886370649078531e-07,8.7886370649078531e-07,1.7577274129815706e-06,0.7500006591472006,0.7500006591472006,0.20000000000000001
0.10000000000000001,0.10000000000000001,43,6.5914835916864082e-07,6.5914835916864082e-07,1.3182967183372816e-06,0.75000049436094351,0.75000049436094351,0.20000000000000001
0.10000000000000001,0.10000000000000001,44,4.9436159523368538e-07,4.9436159523368538e-07,9.8872319046737076e-07,0.75000037077101311,0.75000037077101311,0.20000000000000001
0.10000000000000001,0.10000000000000001,45,3.7077137972021354e-07,3.7077137972021354e-07,7.4154275944042707e-07,0.75000027807843173,0.75000027807843173,0.20000000000000001
0.10000000000000001,0.10000000000000001,46,2.7807863789368397e-07,2.7807863789368397e-07,5.5615727578736793e-07,0.75000020855892047,0.75000020855892047,0.20000000000000001
0.10000000000000001,0.10000000000000001,47,2.0855903641604351e-07,2.0855903641604351e-07,4.1711807283208701e-07,0.75000015641924467,0.75000015641924467,0.20000000000000001
0.10000000000000001,0.10000000000000001,48,1.5641930993467958e-07,1.5641930993467958e-07,3.1283861986935915e-07,0.75000011731446414,0.75000011731446414,0.20000000000000001
0.10000000000000001,0.10000000000000001,49,1.1731450080125721e-07,1.1731450080125721e-07,2.3462900160251442e-07,0.75000008798586526,0.75000008798586526,0.20000000000000001
0.10000000000000001,0.10000000000000001,50,8.7985885922960767e-08,8.7985885922960767e-08,1.7597177184592153e-07,0.7500000659894086,0.7500000659894086,0.20000000000000001
0.10000000000000001,0.10000000000000001,51,6.5989420248357152e-08,6.5989420248357152e-08,1.319788404967143e-07,0.75000004949206189,0.75000004949206189,0.20000000000000001
0.10000000000000001,0.10000000000000001,52,4.9492068452220335e-08,4.9492068452220335e-08,9.898413690444067e-08,0.7500000371190495,0.7500000371190495,0.20000000000000001
0.10000000000000001,0.10000000000000001,53,3.7119053176263788e-08,3.7119053176263788e-08,7.4238106352527576e-08,0.75000002783928887,0.75000002783928887,0.20000000000000001
0.10000000000000001,0.10000000000000001,54,2.7839290915565885e-08,2.7839290915565885e-08,5.567858183113177e-08,0.7500000208794676,0.7500000208794676,0.20000000000000001
0.10000000000000001,0.10000000000000001,55,2.0879468767943987e-08,2.0879468767943987e-08,4.1758937535887974e-08,0.75000001565960128,0.75000001565960128,0.20000000000000001
0.10000000000000001,0.10000000000000001,56,1.5659601902922148e-08,1.5659601902922148e-08,3.1319203805844295e-08,0.75000001174470121,0.75000001174470121,0.20000000000000001
0.10000000000000001,0.10000000000000001,57,1.1744701611108956e-08,1.1744701611108956e-08,2.3489403222217911e-08,0.75000000880852613,0.75000000880852613,0.20000000000000001
0.10000000000000001,0.10000000000000001,58,8.8085263117852285e-09,8.8085263117852285e-09,1.7617052623570457e-08,0.75000000660639465,0.75000000660639465,0.20000000000000001
0.10000000000000001,0.10000000000000001,59,6.6063947920315225e-09,6.6063947920315225e-09,1.3212789584063045e-08,0.75000000495479602,0.75000000495479602,0.20000000000000001
0.10000000000000001,0.10000000000000001,60,4.9547961267569807e-09,4.9547961267569807e-09,9.9095922535139615e-09,0.7500000037160971,0.7500000037160971,0.20000000000000001
0.10000000000000001,0.25,0,0.10000000000000001,0.25,0.34999999999999998,0.90000000000000002,0.81818181818181823,0.34999999999999998
0.10000000000000001,0.25,1,0.090000000000000011,0.20454545454545456,0.29454545454545455,0.87735849056603776,0.81192660550458717,0.34999999999999998
0.10000000000000001,0.25,2,0.078962264150943415,0.16607589658048375,0.24503816073142715,0.85681716584711665,0.80488764536154589,0.34999999999999998
0.10000000000000001,0.25,3,0.067656223378682712,0.13367243734997317,0.20132866072865588,0.83843324112812545,0.79752669110421559,0.34999999999999998
0.10000000000000001,0.25,4,0.056725226649877399,0.10660733665155966,0.16333256330143706,0.82225282161114532,0.79026015364683255,0.34999999999999998
0.10000000000000001,0.25,5,0.046642477669393424,0.084247530242141141,0.13089000791153457,0.80827603560922556,0.78342292998650387,0.34999999999999998
0.10000000000000001,0.25,6,0.037699996941609144,0.066001446986424808,0.10370144392803396,0.79643622706118988,0.77724775733790219,0.34999999999999998
0.10000000000000001,0.25,7,0.030025643324393586,0.051299476651255123,0.081325119975648702,0.78659719075576451,0.77186278821235432,0.34999999999999998
0.10000000000000001,0.25,8,0.023618086689602569,0.039596157081872349,0.063214243771474915,0.77856601345542054,0.76730485739509335,0.34999999999999998
0.10000000000000001,0.25,9,0.018388239599368403,0.030382323663099779,0.048770563262468182,0.77211484244636108,0.76354216315867096,0.34999999999999998
0.10000000000000001,0.25,10,0.014197832721132272,0.02319818513151008,0.037396017852642349,0.76700417289774248,0.76049930713446623,0.34999999999999998
0.10000000000000001,0.25,11,0.010889796943212564,0.017642203719290494,0.028532000662503058,0.76300226419571504,0.75807936506244922,0.34999999999999998
0.10000000000000001,0.25,12,0.0083089397243027632,0.013374190593822118,0.021683130318124882,0.7598982617067529,0.75618035261586691,0.34999999999999998
0.10000000000000001,0.25,13,0.0063139488531238561,0.010113300159188219,0.016427249012312073,0.75750903400459713,0.75470574977643889,0.34999999999999998
0.10000000000000001,0.25,14,0.0047828732964842859,0.0076325657793543233,0.01241543907583861,0.75568106324559703,0.75357007973334034,0.34999999999999998
0.10000000000000001,0.25,15,0.0036143267780562186,0.0057516732029180024,0.0093659999809742218,0.75428908548414431,0.7527009828489043,0.34999999999999998
0.10000000000000001,0.25,16,0.0027262472400608789,0.0043292900728620857,0.0070555373129229642,0.7532329710850223,0.75203912626768621,0.34999999999999998
0.10000000000000001,0.25,17,0.0020534993085433977,0.0032557955237545707,0.0053092948322979684,0.75243392228952055,0.75153696831802919,0.34999999999999998
0.10000000000000001,0.25,18,0.0015451225391461272,0.0024468506973859198,0.0039919732365320468,0.75183065867458487,0.75115705411396905,0.34999999999999998
0.10000000000000001,0.25,19,0.0011616704963391799,0.0018379691617051183,0.002999639658044298,0.75137594792143114,0.75087024193787044,0.34999999999999998
0.10000000000000001,0.25,20,0.00087285127035921072,0.001380076349123867,0.0022529276194830777,0.7510336307724601,0.75065406754907826,0.34999999999999998
0.10000000000000001,0.25,21,0.00065554065870223222,0.0010359599249981125,0.0016915005837003449,0.75077616586701523,0.75049133340500274,0.34999999999999998
0.10000000000000001,0.25,22,0.00049216430231039949,0.0007774789454659801,0.0012696432477763797,0.75058265620616671,0.75036894164682455,0.34999999999999998
0.10000000000000001,0.25,23,0.00036940998931799446,0.00058339605346199668,0.00095280604277999119,0.75043729192571285,0.75027695518197768,0.34999999999999998
0.10000000000000001,0.25,24,0.00027721903199410229,0.00043770861465664912,0.00071492764665075136,0.75032813783223651,0.75020785665217571,0.34999999999999998
0.10000000000000001,0.25,25,0.00020800524004778995,0.00032837244163975787,0.00053637768168754776,0.7502461984864317,0.75015597148714919,0.34999999999999998
0.10000000000000001,0.25,26,0.00015605514061111211,0.00024633054796787974,0.00040238568857899184,0.75018470241312929,0.750117023093403,0.34999999999999998
0.10000000000000001,0.25,27,0.00011707017921938619,0.00018477673733863266,0.00030184691655801886,0.7501385569509027,0.75008779235654766,0.34999999999999998
0.10000000000000001,0.25,28,8.7818855301613908e-05,0.00013859877498918063,0.00022641763029079454,0.7501039346760231,0.75006585835787065,0.34999999999999998
0.10000000000000001,0.25,29,6.5873268900484925e-05,0.00010395820912960915,0.00016983147803009409,0.75007796055220777,0.75004940169742407,0.34999999999999998
0.10000000000000001,0.25,30,4.9410087191782904e-05,7.7973792559199036e-05,0.00012738387975098193,0.75005847578484064,0.75003705573446677,0.34999999999999998
0.10000000000000001,0.25,31,3.7060454687464764e-05,5.8483233795551721e-05,9.5543688483016491e-05,0.75004385986028022,0.75002779431094579,0.34999999999999998
0.10000000000000001,0.25,32,2.7796966481963087e-05,4.3864050847849022e-05,7.1661017329812109e-05,0.75003289659515793,0.75002084714537409,0.34999999999999998
0.10000000000000001,0.25,33,2.0848639287025292e-05,3.2898952576131489e-05,5.3747591863156777e-05,0.75002467340270296,0.75001563615347278,0.34999999999999998
0.10000000000000001,0.25,34,1.5636993872141908e-05,2.4674728845170189e-05,4.0311722717312097e-05,0.75001850559001348,0.75001172756202028,0.34999999999999998
0.10000000000000001,0.25,35,1.1728034775904072e-05,1.8506336008290506e-05,3.0234370784194576e-05,0.75001387949514764,0.75000879592292302,0.34999999999999998
0.10000000000000001,0.25,36,8.7961888611298178e-06,1.3879914786522996e-05,2.2676103647652816e-05,0.75001040979160283,0.75000659708361661,0.34999999999999998
0.10000000000000001,0.25,37,6.5972332123403072e-06,1.0410027656850685e-05,1.7007260869190993e-05,0.75000780743946693,0.7500049478922669,0.34999999999999998
0.10000000000000001,0.25,38,4.9479764167541853e-06,7.8075722503333553e-06,1.2755548667087541e-05,0.75000585563346944,0.7500037109639508,0.34999999999999998
0.10000000000000001,0.25,39,3.7110112861019508e-06,5.855708161369181e-06,9.5667194474711309e-06,0.75000439175540423,0.75000278324813596,0.34999999999999998
0.10000000000000001,0.25,40,2.7832747624303341e-06,4.391797418915711e-06,7.1750721813460451e-06,0.75000329383359832,0.75000208745026187,0.34999999999999998
0.10000000000000001,0.25,41,2.0874652394666763e-06,3.2938572318454552e-06,5.3813224713121311e-06,0.75000247038478673,0.75000156559566145,0.34999999999999998
0.10000000000000001,0.25,42,1.5656040864423777e-06,2.470398080732683e-06,4.0360021671750604e-06,0.75000185279398346,0.75000117420122647,0.34999999999999998
0.10000000000000001,0.25,43,1.174205965573615e-06,1.8528014612939685e-06,3.0270074268675833e-06,0.75000138959852136,0.75000088065344006,0.34999999999999998
0.10000000000000001,0.25,44,8.8065610585508474e-07,1.3896027276464571e-06,2.2702588335015419e-06,0.75000104220059749,0.75000066049149772,0.34999999999999998
0.10000000000000001,0.25,45,6.6049299721163327e-07,1.0422029635556297e-06,1.702695960767263e-06,0.75000078165140804,0.75000049536942071,0.34999999999999998
0.10000000000000001,0.25,46,4.9537026418400623e-07,7.8165273894220053e-07,1.2770230031262068e-06,0.75000058623909593,0.75000037152751409,0.34999999999999998
0.10000000000000001,0.25,47,3.715279885434205e-07,5.8623984461214934e-07,9.5776783315556994e-07,0.75000043967962571,0.75000027864588792,0.34999999999999998
0.10000000000000001,0.25,48,2.7864615476085232e-07,4.3968004681243402e-07,7.1832620157328634e-07,0.75000032975989017,0.75000020898455788,0.34999999999999998
0.10000000000000001,0.25,49,2.0898470795696463e-07,3.2976012699566573e-07,5.3874483495263035e-07,0.75000024732001369,0.75000015673849818,0.34999999999999998
0.10000000000000001,0.25,50,1.5673858265382431e-07,2.4732014693285636e-07,4.0405872958668067e-07,0.75000018549006431,0.7500001175539186,0.34999999999999998
0.10000000000000001,0.25,51,1.1755396606381801e-07,1.854901392730947e-07,3.0304410533691271e-07,0.75000013911757868,0.75000008816546415,0.34999999999999998
0.10000000000000001,0.25,52,8.8165490901686623e-08,1.3911762080864524e-07,2.2728311171033185e-07,0.75000010433820108,0.7500000661241123,0.34999999999999998
0.10000000000000001,0.25,53,6.6124127375293685e-08,1.0433822480551311e-07,1.7046235218080679e-07,0.75000007825366044,0.7500000495930923,0.34999999999999998
0.10000000000000001,0.25,54,4.9593100705925277e-08,7.825367377859005e-08,1.2784677448451533e-07,0.75000005869025077,0.75000003719482367,0.34999999999999998
0.10000000000000001,0.25,55,3.7194828440075473e-08,5.8690258244574134e-08,9.5885086684649607e-08,0.75000004401769105,0.7500000278961203,0.34999999999999998
0.10000000000000001,0.25,56,2.7896122967287071e-08,4.4017695320661107e-08,7.1913818287948182e-08,0.75000003301327001,0.75000002092209161,0.34999999999999998
0.10000000000000001,0.25,57,2.0922093146407544e-08,3.3013272411438081e-08,5.3935365557845629e-08,0.75000002475995353,0.75000001569156949,0.34999999999999998
0.10000000000000001,0.25,58,1.5691570377835713e-08,2.475995482660862e-08,4.0451525204444334e-08,0.75000001856996568,0.75000001176867759,0.34999999999999998
0.10000000000000001,0.25,59,1.1768678074768708e-08,1.8569966411348391e-08,3.0338644486117102e-08,0.75000001392747451,0.75000000882650841,0.34999999999999998
0.10000000000000001,0.25,60,8.8265087199844941e-09,1.3927474972419258e-08,2.2753983692403752e-08,0.75000001044560605,0.75000000661988153,0.34999999999999998
0.10000000000000001,0.48999999999999999,0,0.10000000000000001,0.48999999999999999,0.58999999999999997,0.99664429530201337,0.81818181818181823,0.58999999999999997
0.10000000000000001,0.48999999999999999,1,0.09966442953020134,0.40090909090909094,0.50057352043929226,0.96463335496430891,0.81797375648458959,0.58999999999999997
0.10000000000000001,0.48999999999999999,2,0.096139633028322055,0.32793311509973094,0.42407274812805301,0.93521251825723684,0.81578060184908807,0.58999999999999997
0.10000000000000001,0.48999999999999999,3,0.089910988308743695,0.2675214740023048,0.35743246231104853,0.90829404835895011,0.81187041139588523,0.58999999999999997
0.10000000000000001,0.48999999999999999,4,0.081665615562903041,0.21719276915548483,0.29885838471838788,0.88382808458485462,0.80662490402849951,0.58999999999999997
0.10000000000000001,0.48999999999999999,5,0.072178364579403687,0.17519309657572699,0.24737146115513067,0.86180700670779375,0.8004895222874493,0.58999999999999997
0.10000000000000001,0.48999999999999999,6,0.062203820327239735,0.14024023818596265,0.20244405851320238,0.84224387555977309,0.79392082230607786,0.58999999999999997
0.10000000000000001,0.48999999999999999,7,0.052390786707038187,0.11133964522099969,0.16373043192803788,0.82513880592205824,0.78733697646026324,0.58999999999999997
0.10000000000000001,0.48999999999999999,8,0.04322967118476273,0.0876618196284603,0.13089149081322304,0.81044743277262765,0.78107873010528073,0.58999999999999997
0.10000000000000001,0.48999999999999999,9,0.035035376031295792,0.068470782754115944,0.10350615878541174,0.79806222864907728,0.77538708592186067,0.58999999999999997
0.10000000000000001,0.48999999999999999,10,0.027960410277094384,0.053091360710502758,0.081051770987597138,0.78781107890393498,0.77039991764096061,0.58999999999999997
0.10000000000000001,0.48999999999999999,11,0.022027520986994398,0.040901579918817856,0.062929100905812246,0.77947078333909903,0.76616457522033399,0.58999999999999997
0.10000000000000001,0.48999999999999999,12,0.017169809038750965,0.031337341604341623,0.048507150643092592,0.77278886379377587,0.76265998721612926,0.58999999999999997
0.10000000000000001,0.48999999999999999,13,0.013268637218612461,0.023899736547354659,0.037168373765967121,0.76750640396779413,0.7598211644458629,0.58999999999999997
0.10000000000000001,0.48999999999999999,14,0.010183764037210484,0.018159525653360365,0.028343289690570851,0.76337672918325883,0.75756082536644942,0.58999999999999997
0.10000000000000001,0.48999999999999999,15,0.0077740484814998387,0.013756945242222891,0.021530993723722729,0.76017769493968979,0.75578555914384804,0.58999999999999997
0.10000000000000001,0.48999999999999999,16,0.0059096582550159432,0.010397300552004727,0.016306958807020669,0.75771773183651947,0.75440620452829799,0.58999999999999997
0.10000000000000001,0.48999999999999999,17,0.0044778528489196438,0.0078437880467778637,0.012321640895697508,0.75583705640185017,0.75334341830152318,0.58999999999999997
0.10000000000000001,0.48999999999999999,18,0.0033845271163280622,0.0059090660995922634,0.0092935932159203261,0.75440576561445905,0.75252983304869292,0.58999999999999997
0.10000000000000001,0.48999999999999999,19,0.0025533067704363692,0.0044467485253998568,0.007000055295836226,0.7533202968688445,0.75191010299890793,0.58999999999999997
0.10000000000000001,0.48999999999999999,20,0.0019234578143023562,0.0033435551417436483,0.0052670129560460043,0.75249930977625457,0.75143982392015629,0.58999999999999997
0.10000000000000001,0.48999999999999999,21,0.0014474006776462663,0.0025124804869791802,0.0039598811646254463,0.75187963781190936,0.75108398155260092,0.58999999999999997
0.10000000000000001,0.48999999999999999,22,0.0010882710972773869,0.0018870838477335404,0.0029753549450109275,0.75141264710227096,0.75081531603807861,0.58999999999999997
0.10000000000000001,0.48999999999999999,23,0.00081774066597009435,0.0014168514555264115,0.0022345921214965061,0.75106113512080441,0.75061280438441214,0.58999999999999997
0.10000000000000001,0.48999999999999999,24,0.00061417323281794166,0.001063506844428816,0.0016776800772467576,0.75079678274941408,0.75046034719169052,0.58999999999999997
0.10000000000000001,0.48999999999999999,25,0.00046111928725051744,0.00079811971571078851,0.001259239002961306,0.75059811242146735,0.75034568006569236,0.58999999999999997
0.10000000000000001,0.48999999999999999,26,0.00034611526661137076,0.00059886568085884865,0.00094498094747021946,0.75044888044155289,0.75025949663421176,0.58999999999999997
0.10000000000000001,0.48999999999999999,27,0.0002597418143322328,0.00044930466427266431,0.0007090464786048971,0.75033682716019034,0.75019475577453099,0.58999999999999997
0.10000000000000001,0.48999999999999999,28,0.00019489384884687882,0.00033706600288238906,0.00053195985172926788,0.7502527143207558,0.75014614190447693,0.58999999999999997
0.10000000000000001,0.48999999999999999,29,0.00014621963910178994,0.00025284876162938745,0.00039906840073117739,0.75018958863397067,0.75010964869653352,0.58999999999999997
0.10000000000000001,0.48999999999999999,30,0.00010969245090797944,0.00018966429575917337,0.00029935674666715283,0.75014222124752661,0.75008226031484548,0.58999999999999997
0.10000000000000001,0.48999999999999999,31,8.2284938778196971e-05,0.00014226382366406412,0.00022454876244226111,0.75010668269066061,0.7500617086263931,0.58999999999999997
0.10000000000000001,0.48999999999999999,32,6.1722482462317428e-05,0.00010670664665319183,0.00016842912911550924,0.7500800214461697,0.75004628900477444,0.58999999999999997
0.10000000000000001,0.48999999999999999,33,4.6296800969045889e-05,8.0034924334370261e-05,0.00012633172530341616,0.75006002138944339,0.75003472099325585,0.58999999999999997
0.10000000000000001,0.48999999999999999,34,3.4725379525105364e-05,6.0028972142845744e-05,9.4754351667951115e-05,0.75004501902666121,0.7500260431302862,0.58999999999999997
0.10000000000000001,0.48999999999999999,35,2.6045597946615685e-05,4.5023292449476771e-05,7.106889039609246e-05,0.75003376594908289,0.75001953368969332,0.58999999999999997
0.10000000000000001,0.48999999999999999,36,1.9535077914295863e-05,3.3768348808131256e-05,5.3303426722427116e-05,0.75002532540640898,0.75001465102222686,0.58999999999999997
0.10000000000000001,0.48999999999999999,37,1.4651803169509308e-05,2.5326756346927395e-05,3.9978559516436704e-05,0.75001899458618893,0.75001098869137295,0.58999999999999997
0.10000000000000001,0.48999999999999999,38,1.0989130682070108e-05,1.8995345568104521e-05,2.9984476250174628e-05,0.75001424623856383,0.75000824175744185,0.58999999999999997
0.10000000000000001,0.48999999999999999,39,8.2420045653298867e-06,1.4246665731109087e-05,2.2488670296438972e-05,0.75001068484707489,0.75000618145247644,0.58999999999999997
0.10000000000000001,0.48999999999999999,40,6.1815914885557865e-06,1.0685087363418979e-05,1.6866678851974767e-05,0.75000801372989512,0.75000463616495749,0.58999999999999997
0.10000000000000001,0.48999999999999999,41,4.6362431540213514e-06,8.013865060391837e-06,1.2650108214413188e-05,0.75000601035062919,0.75000347716624449,0.58999999999999997
0.10000000000000001,0.48999999999999999,42,3.4772102309629714e-06,6.0104266608349532e-06,9.4876368917979242e-06,0.75000450779290184,0.75000260789860496,0.58999999999999997
0.10000000000000001,0.48999999999999999,43,2.6079233477658259e-06,4.507835670209519e-06,7.1157590179753453e-06,0.7500033808615123,0.75000195593740993,0.58999999999999997
0.10000000000000001,0.48999999999999999,44,1.9559513278520429e-06,3.3808855697015645e-06,5.336836897553607e-06,0.75000253565560449,0.75000146696062664,0.58999999999999997
0.10000000000000001,0.48999999999999999,45,1.4669684555079787e-06,2.5356691369021875e-06,4.002637592410166e-06,0.75000190174703052,0.75000110022472766,0.58999999999999997
0.10000000000000001,0.48999999999999999,46,1.1002291314338882e-06,1.9017546424825262e-06,3.0019837739164144e-06,0.75000142631326938,0.75000082517094069,0.58999999999999997
0.10000000000000001,0.48999999999999999,47,8.2517341784682561e-07,1.426317551134562e-06,2.2514909689813874e-06,0.7500010697366376,0.75000061887955272,0.58999999999999997
0.10000000000000001,0.48999999999999999,48,6.1888094610335669e-07,1.0697390460696895e-06,1.6886199921730462e-06,0.75000080230342625,0.75000046416042232,0.58999999999999997
0.10000000000000001,0.48999999999999999,49,4.6416120610782102e-07,8.0230478108279452e-07,1.2664659871906155e-06,0.75000060172810301,0.75000034812074301,0.58999999999999997
0.10000000000000001,0.48999999999999999,50,3.481211838797078e-07,6.0172886511103235e-07,9.498500489907402e-07,0.75000045129637727,0.75000026109079698,0.58999999999999997
0.10000000000000001,0.48999999999999999,51,2.6109104501560997e-07,4.512968059391432e-07,7.1238785095475322e-07,0.75000033847245173,0.75000019581823263,0.58999999999999997
0.10000000000000001,0.48999999999999999,52,1.958183721338336e-07,3.3847269282650035e-07,5.3429106496033398e-07,0.7500002538544337,0.75000014686375038,0.58999999999999997
0.10000000000000001,0.48999999999999999,53,1.4686382880973716e-07,2.5385456932924432e-07,4.0071839813898145e-07,0.75000019039087862,0.75000011014785539,0.58999999999999997
0.10000000000000001,0.48999999999999999,54,1.1014789956883627e-07,1.9039095495846963e-07,3.005388545273059e-07,0.75000014279318905,0.75000008261091555,0.58999999999999997
0.10000000000000001,0.48999999999999999,55,8.2610940404997056e-08,1.4279323194722333e-07,2.2540417235222037e-07,0.75000010709490872,0.75000006195820024,0.58999999999999997
0.10000000000000001,0.48999999999999999,56,6.1958214150958913e-08,1.0709493280762916e-07,1.6905314695858806e-07,0.75000008032119103,0.7500000464686577,0.58999999999999997
0.10000000000000001,0.48999999999999999,57,4.6468665589776739e-08,8.0321204582279638e-08,1.2678987017205636e-07,0.7500000602408986,0.75000003485149758,0.58999999999999997
0.10000000000000001,0.48999999999999999,58,3.4851501991646727e-08,6.024090623602399e-08,9.5092408227670717e-08,0.75000004518067698,0.7500000261386256,0.58999999999999997
0.10000000000000001,0.48999999999999999,59,2.6138628068349498e-08,4.5180681251632485e-08,7.1319309319981983e-08,0.7500000338855094,0.75000001960397056,0.58999999999999997
0.10000000000000001,0.48999999999999999,60,1.9603971936982849e-08,3.3885511824445109e-08,5.3489483761427961e-08,0.75000002541413302,0.75000001470297861,0.58999999999999997
0.10000000000000001,0.5,0,0.10000000000000001,0.5,0.59999999999999998,1,0.81818181818181823,0.59999999999999998
0.10000000000000001,0.5,1,0.10000000000000001,0.40909090909090912,0.50909090909090915,0.967741935483871,0.81818181818181823,0.59999999999999998
0.10000000000000001,0.5,2,0.096774193548387108,0.33471074380165294,0.43148493735004007,0.9380804953560371,0.81617647058823528,0.59999999999999998
0.10000000000000001,0.5,3,0.090781983421551984,0.27318303354399615,0.36396501696554812,0.91092523208362164,0.81241988646767993,0.59999999999999998
0.10000000000000001,0.5,4,0.082695599317288732,0.22193932909670974,0.30463492841399847,0.88622157242911559,0.80728452163939279,0.59999999999999998
0.10000000000000001,0.5,5,0.073286624059935718,0.17916818512280511,0.25245480918274082,0.86395841622720604,0.80121182619143716,0.59999999999999998
0.10000000000000001,0.5,6,0.063316595653460719,0.14355166879764816,0.2068682644511089,0.84414856760380208,0.79465974379992832,0.59999999999999998
0.10000000000000001,0.5,7,0.053448613526417985,0.11407473234879126,0.16752334587520923,0.82679561054330408,0.78805260136099486,0.59999999999999998
0.10000000000000001,0.5,8,0.044191079053267857,0.089896889577024186,0.13408796863029204,0.81186150986166594,0.78174065547466731,0.59999999999999998
0.10000000000000001,0.5,9,0.03587703616260228,0.070276053383076673,0.10615308954567895,0.79924621070489599,0.77597584093729055,0.59999999999999998
0.10000000000000001,0.5,10,0.028674585204282396,0.054532519621686842,0.083207104825969241,0.78878437976567828,0.77090645497860821,0.59999999999999998
0.10000000000000001,0.5,11,0.022618064905397986,0.042039471382605997,0.064657536288003983,0.78025759042996723,0.76658835225115818,0.59999999999999998
0.10000000000000001,0.5,12,0.017647916823274438,0.032226969096701648,0.049874885919976089,0.77341561259892044,0.7630064017217012,0.59999999999999998
0.10000000000000001,0.5,13,0.013649174400967592,0.024589383728870786,0.038238558129838382,0.76799944259576014,0.76009903727961436,0.59999999999999998
0.10000000000000001,0.5,14,0.01048255833183543,0.018690366899613699,0.02917292523144913,0.76376058479611764,0.7577803606643696,0.59999999999999998
0.10000000000000001,0.5,15,0.008006164881682043,0.014163192970138665,0.022169357851820708,0.76047404875392355,0.75595693148559895,0.59999999999999998
0.10000000000000001,0.5,16,0.0060884806225642209,0.010706763897744432,0.016795244520308651,0.75794500760273997,0.75453872651846443,0.59999999999999998
0.10000000000000001,0.5,17,0.0046147334917585733,0.008078667996537954,0.012693401488296528,0.75601044461088063,0.75344515166205983,0.59999999999999998
0.10000000000000001,0.5,18,0.0034887867188651204,0.0060868332338789681,0.009575619952744089,0.75453750588379676,0.75260749305201946,0.59999999999999998
0.10000000000000001,0.5,19,0.0026324204294130029,0.0045809963007753668,0.0072134167301883701,0.7534200798524292,0.75196913173944069,0.59999999999999998
0.10000000000000001,0.5,20,0.0019833184101335105,0.0034447678107956421,0.0054280862209291521,0.75257470659170733,0.7514845444831959,0.59999999999999998
0.10000000000000001,0.5,21,0.0014925952705841582,0.0025886897691461391,0.0040812850397302976,0.75193650431794379,0.7511177780626882,0.59999999999999998
0.10000000000000001,0.5,22,0.0011223368701245473,0.0019444109074946612,0.0030667477776192085,0.75145547813306346,0.7508408089816726,0.59999999999999998
0.10000000000000001,0.5,23,0.00084338618936580765,0.0014599430587760795,0.002303329248141887,0.75109336104920754,0.75063200661637253,0.59999999999999998
0.10000000000000001,0.5,24,0.00063346176763324786,0.0010958799877547332,0.001729341755387981,0.75082101026210002,0.7504747955608897,0.59999999999999998
0.10000000000000001,0.5,25,0.00047561640433681083,0.00082243030976950364,0.0012980467141063144,0.75061631585548716,0.75035654272568342,0.59999999999999998
0.10000000000000001,0.5,26,0.00035700543318373067,0.00061711596387145759,0.00097412139705518831,0.75046255152497343,0.75026765851934218,0.59999999999999998
0.10000000000000001,0.5,27,0.00026791920829534092,0.00046300214924874543,0.0007309213575440864,0.75034709090810014,0.75020088558511455,0.59999999999999998
0.10000000000000001,0.5,28,0.0002010323985428104,0.00034734462239422017,0.0005483770209370306,0.75026041801199961,0.75015074399448034,0.59999999999999998
0.10000000000000001,0.5,29,0.00015082665136468382,0.00026056082691150608,0.0004113874782761899,0.7501953697144893,0.75011310292958744,0.59999999999999998
0.10000000000000001,0.5,30,0.00011314945548332736,0.00019545009037648899,0.00030859954585981634,0.75014655892282767,0.75008485249059942,0.59999999999999998
0.10000000000000001,0.5,31,8.4878674674809695e-05,0.00014660415220932307,0.00023148282688413276,0.75010993699693673,0.75006365360317262,0.59999999999999998
0.10000000000000001,0.5,32,6.366833731270499e-05,0.00010996244603952049,0.00017363078335222548,0.75008246276672208,0.75004774821293518,0.59999999999999998
0.10000000000000001,0.5,33,4.7756503251776143e-05,8.2477085039928743e-05,0.0001302335882917049,0.75006185271234849,0.75003581566700783,0.59999999999999998
0.10000000000000001,0.5,34,3.5820331308090506e-05,6.1860767751760123e-05,9.7681099059850629e-05,0.75004639270592544,0.75002686428619347,0.59999999999999998
0.10000000000000001,0.5,35,2.6866910283164408e-05,4.6397237659189125e-05,7.326414794235354e-05,0.75003479631379155,0.75002014964135377,0.59999999999999998
0.10000000000000001,0.5,36,2.0151117581814128e-05,3.479886313209048e-05,5.4949980713904609e-05,0.75002609823916,0.75001511303364188,0.59999999999999998
0.10000000000000001,0.5,37,1.5113864095046588e-05,2.6099673265457076e-05,4.1213537360503662e-05,0.75001957424406773,0.75001133522675223,0.59999999999999998
0.10000000000000001,0.5,38,1.1335693913749545e-05,1.9575050794807432e-05,3.0910744708556974e-05,0.75001468100071478,0.75000850167406297,0.59999999999999998
0.10000000000000001,0.5,39,8.5019368546426091e-06,1.4681454516807198e-05,2.3183391371449807e-05,0.75001101092923117,0.75000637639842926,0.59999999999999998
0.10000000000000001,0.5,40,6.3765462552069916e-06,1.1011184502408919e-05,1.7387730757615912e-05,0.75000825829744322,0.75000478237919632,0.59999999999999998
0.10000000000000001,0.5,41,4.7824623508208795e-06,8.2584410364663803e-06,1.3040903387287259e-05,0.75000619377962641,0.75000358682960921,0.59999999999999998
0.10000000000000001,0.5,42,3.5868763846335322e-06,6.1938603989706208e-06,9.7807367836041534e-06,0.75000464536652645,0.75000269014763921,0.59999999999999998
0.10000000000000001,0.5,43,2.690173950830641e-06,4.6454119616268951e-06,7.3355859124575361e-06,0.75000348404278638,0.75000201762503538,0.59999999999999998
0.10000000000000001,0.5,44,2.0176398358041283e-06,3.4840683439196447e-06,5.501708179723773e-06,0.75000261304215388,0.75000151322682374,0.59999999999999998
0.10000000000000001,0.5,45,1.5132351490310386e-06,2.6130565301254071e-06,4.1262916791564459e-06,0.75000195978727657,0.75000113492464437,0.59999999999999998
0.10000000000000001,0.5,46,1.1349293273922704e-06,1.9597953632163086e-06,3.094724690608579e-06,0.7500014698436418,0.75000085119602955,0.59999999999999998
0.10000000000000001,0.5,47,8.511986637128585e-07,1.4698481905822634e-06,2.3210468542951218e-06,0.75000110238452256,0.75000063839845443,0.59999999999999998
0.10000000000000001,0.5,48,6.3839993613287637e-07,1.1023870812855107e-06,1.740787017418387e-06,0.7500008267893995,0.75000047879964649,0.59999999999999998
0.10000000000000001,0.5,49,4.7880047992195716e-07,8.2679083878667791e-07,1.3055913187086351e-06,0.75000062009261637,0.75000035910018803,0.59999999999999998
0.10000000000000001,0.5,50,3.5910065684211018e-07,6.2009342599075408e-07,9.7919408283286421e-07,0.75000046506978113,0.75000026932539587,0.59999999999999998
0.10000000000000001,0.5,51,2.693256596384465e-07,4.6507023649997298e-07,7.3439589613841942e-07,0.7500003488025152,0.75000020199419037,0.59999999999999998
0.10000000000000001,0.5,52,2.0199433867030237e-07,3.4880277131646564e-07,5.5079710998676806e-07,0.75000026160198729,0.75000015149572341,0.59999999999999998
0.10000000000000001,0.5,53,1.5149580684484719e-07,2.6160213132947741e-07,4.1309793817432462e-07,0.75000019620154712,0.75000011362183794,0.59999999999999998
0.10000000000000001,0.5,54,1.1362188485734707e-07,1.9620162822082302e-07,3.0982351307817007e-07,0.75000014715119234,0.75000008521640393,0.59999999999999998
0.10000000000000001,0.5,55,8.5216430362606134e-08,1.4715123788521447e-07,2.323676682478206e-07,0.75000011036341219,0.75000006391231733,0.59999999999999998
0.10000000000000001,0.5,56,6.3912332176730629e-08,1.1036343781868747e-07,1.7427576999541809e-07,0.75000008277256924,0.75000004793424602,0.59999999999999998
0.10000000000000001,0.5,57,4.7934254422735912e-08,8.2772583654203785e-08,1.3070683807693971e-07,0.75000006207943259,0.75000003595068909,0.59999999999999998
0.10000000000000001,0.5,58,3.5950693792783253e-08,6.207944071638426e-08,9.8030134509167514e-08,0.75000004655957764,0.75000002696301937,0.59999999999999998
0.10000000000000001,0.5,59,2.6963022018436557e-08,4.6559582211137355e-08,7.3522604229573916e-08,0.75000003491968503,0.75000002022226597,0.59999999999999998
0.10000000000000001,0.5,60,2.0222267455367655e-08,3.4919687599893271e-08,5.5141955055260926e-08,0.7500000261897648,0.75000001516670034,0.59999999999999998
0.10000000000000001,0.51000000000000001,0,0.10000000000000001,0.51000000000000001,0.60999999999999999,1.0033112582781456,0.81818181818181823,0.60999999999999999
0.10000000000000001,0.51000000000000001,1,0.10033112582781456,0.4172727272727273,0.5176038531005418,0.97081462475946123,0.81838699969906714,0.60999999999999999
0.10000000000000001,0.51000000000000001,2,0.097402924272224078,0.34149057532897442,0.4388934996011985,0.94092041062899212,0.81656825090257057,0.60999999999999999
0.10000000000000001,0.51000000000000001,3,0.091648399502685704,0.27885036179609318,0.3704987612987789,0.91353576430423367,0.8129656028977168,0.60999999999999999
0.10000000000000001,0.51000000000000001,4,0.083724090686945737,0.22669575249580734,0.31041984318275306,0.88860145356004783,0.80794193241141876,0.60999999999999999
0.10000000000000001,0.51000000000000001,5,0.074397348682413239,0.1831570043409233,0.25755435302333651,0.86610272580198522,0.80193424162879567,0.60999999999999999
0.10000000000000001,0.51000000000000001,6,0.064435746486278839,0.14687987337514036,0.2113156198614192,0.84605182512024291,0.7954013405921746,0.60999999999999999
0.10000000000000001,0.51000000000000001,7,0.05451598091770149,0.11682844818859549,0.17134442910629699,0.82845550163372117,0.78877322527885629,0.60999999999999999
0.10000000000000001,0.51000000000000001,8,0.04516406431822876,0.092151151882042218,0.13731521620027098,0.81328186697640936,0.78240931198755603,0.60999999999999999
0.10000000000000001,0.51000000000000001,9,0.036731114548971718,0.072099919342889437,0.10883103389186116,0.80043833931105102,0.77657230551406153,0.60999999999999999
0.10000000000000001,0.51000000000000001,10,0.029400992330622905,0.055990800591485528,0.085391792922108439,0.78976654003055025,0.77142094714523546,0.60999999999999999
0.10000000000000001,0.51000000000000001,11,0.023219919986420794,0.043192476423703774,0.066412396410124572,0.78105309715119198,0.7670197429210005,0.60999999999999999
0.10000000000000001,0.51000000000000001,12,0.018135990420996825,0.033129482162630647,0.051265472583627472,0.77405033643020327,0.76335970139914533,0.60999999999999999
0.10000000000000001,0.51000000000000001,13,0.014038169486867537,0.025289711611174041,0.039327881098041577,0.76849943825006761,0.76038287061765975,0.60999999999999999
0.10000000000000001,0.51000000000000001,14,0.010788325364716942,0.019229863511997278,0.03001818887671422,0.76415028949829056,0.75800488472264282,0.60999999999999999
0.10000000000000001,0.51000000000000001,15,0.0082439019506502023,0.014576330474643653,0.022820232425293855,0.76077518519564558,0.75613237179121595,0.60999999999999999
0.10000000000000001,0.51000000000000001,16,0.0062717560332406514,0.011021635333804885,0.017293391367045538,0.75817611237134841,0.75467449970321443,0.60999999999999999
0.10000000000000001,0.51000000000000001,17,0.0047550956070239467,0.0083177471314504724,0.013072842738474418,0.75618684969726568,0.75354944376083344,0.60999999999999999
0.10000000000000001,0.51000000000000001,18,0.0035957407670847456,0.0062678337242477716,0.0098635744913325163,0.75467159451553534,0.7526871433045863,0.60999999999999999
0.10000000000000001,0.51000000000000001,19,0.002713603418160359,0.004717717860612201,0.00743132127877256,0.75352167413051441,0.75202969477693571,0.60999999999999999
0.10000000000000001,0.51000000000000001,20,0.0020447589905784802,0.0035478639227598916,0.0055926229133383722,0.75265149081347127,0.75153043986226598,0.60999999999999999
0.10000000000000001,0.51000000000000001,21,0.0015389909026131418,0.0026663277344432059,0.0042053186370563482,0.75199442800213601,0.75115246953682713,0.60999999999999999
0.10000000000000001,0.51000000000000001,22,0.0011573125835110606,0.0020028186623215474,0.0031601312458326078,0.75149911154815563,0.75086698106953187,0.60999999999999999
0.10000000000000001,0.51000000000000001,23,0.00086971937829206274,0.0015038504026070984,0.0023735697808991612,0.75112619417439275,0.75065172271784208,0.60999999999999999
0.10000000000000001,0.51000000000000001,24,0.00065326900661623604,0.0011288678954269387,0.0017821369020431747,0.75084569624223307,0.75048963189362139,0.60999999999999999
0.10000000000000001,0.51000000000000001,25,0.00049050422210623976,0.00084720365129549034,0.0013377078734017301,0.75063486487862841,0.75036769780925183,0.60999999999999999
0.10000000000000001,0.51000000000000001,26,0.00036818957048311403,0.00063571425339818926,0.0010039038238813032,0.75047648278315193,0.75027604054261354,0.60999999999999999
0.10000000000000001,0.51000000000000001,27,0.00027631761385360683,0.00047696117295609717,0.000753278786809704,0.75035755034208651,0.75020718096264094,0.60999999999999999
0.10000000000000001,0.51000000000000001,28,0.000207337007847563,0.00035781969699202827,0.00056515670483959124,0.75026826878089015,0.75015547052109299,0.60999999999999999
0.10000000000000001,0.51000000000000001,29,0.00015555837793200091,0.00026842040315876989,0.00042397878109077082,0.75020126127973519,0.75011665063746502,0.60999999999999999
0.10000000000000001,0.51000000000000001,30,0.0001167000913272168,0.00020134661378021451,0.00031804670510743132,0.75015097956111176,0.75008751485550373,0.60999999999999999
0.10000000000000001,0.51000000000000001,31,8.7542687823982893e-05,0.00015102758115497202,0.0002385702689789549,0.75011325358145176,0.75006565126857949,0.60999999999999999
0.10000000000000001,0.51000000000000001,32,6.5666930390913147e-05,0.00011328060101852233,0.00017894753140943549,0.75008495082748305,0.75004924696389619,0.60999999999999999
0.10000000000000001,0.51000000000000001,33,4.925577625325984e-05,8.4966029489560248e-05,0.00013422180574282008,0.7500637191081575,0.75003694001268095,0.60999999999999999
0.10000000000000001,0.51000000000000001,34,3.6944970724079343e-05,6.3727660763376979e-05,0.00010067263148745632,0.75004779269985555,0.75002770770438276,0.60999999999999999
0.10000000000000001,0.51000000000000001,35,2.7710493742956494e-05,4.7797511319718171e-05,7.5508005062674668e-05,0.75003584642012011,0.7500207822944196,0.60999999999999999
0.10000000000000001,0.51000000000000001,36,2.0783863629217816e-05,3.58491268317414e-05,5.6632990460959217e-05,0.75002688588128841,0.75001558757375186,0.60999999999999999
0.10000000000000001,0.51000000000000001,37,1.5588456514403612e-05,2.6887403924714479e-05,4.247586043911809e-05,0.75002016501075874,0.75001169116013866,0.60999999999999999
0.10000000000000001,0.51000000000000001,38,1.1691656727196034e-05,2.0165867288480854e-05,3.1857524015676889e-05,0.75001512409547588,0.75000876864002541,0.60999999999999999
0.10000000000000001,0.51000000000000001,39,8.7689193711296393e-06,1.5124577293591694e-05,2.3893496664721333e-05,0.75001134326140817,0.75000657663185843,0.60999999999999999
0.10000000000000001,0.51000000000000001,40,6.5767889964919235e-06,1.1343532438970644e-05,1.7920321435462568e-05,0.75000850755282356,0.750004932559307,0.60999999999999999
0.10000000000000001,0.51000000000000001,41,4.9326476997487394e-06,8.5077052818744894e-06,1.344035298162323e-05,0.75000638072467607,0.75000369946752665,0.60999999999999999
0.10000000000000001,0.51000000000000001,42,3.6995172486784507e-06,6.3808104353852838e-06,1.0080327684063735e-05,0.75000478557729067,0.75000277462767173,0.60999999999999999
0.10000000000000001,0.51000000000000001,43,2.7746556408345696e-06,4.7856255309121652e-06,7.5602811717467348e-06,0.75000358920197163,0.75000208098595655,0.60999999999999999
0.10000000000000001,0.51000000000000001,44,2.0810016894254237e-06,3.589229107003647e-06,5.6702307964290703e-06,0.7500026919121684,0.75000156074801916,0.60999999999999999
0.10000000000000001,0.51000000000000001,45,1.5607568689428381e-06,2.6919274321349544e-06,4.252684301077792e-06,0.75000201894013929,0.75000117056582472,0.60999999999999999
0.10000000000000001,0.51000000000000001,46,1.1705708027818189e-06,2.0189487251794705e-06,3.1895195279612891e-06,0.75000151420848682,0.75000087792707437,0.60999999999999999
0.10000000000000001,0.51000000000000001,47,8.7792987457460814e-07,1.5142133163743505e-06,2.3921431909489587e-06,0.75000113565826765,0.75000065844682784,0.60999999999999999
0.10000000000000001,0.51000000000000001,48,6.5844840295927662e-07,1.1356609843097177e-06,1.7941093872689943e-06,0.75000085174477094,0.750000493835977,0.60999999999999999
0.10000000000000001,0.51000000000000001,49,4.9383686304944156e-07,8.5174629906254e-07,1.3455831621119816e-06,0.75000063880918022,0.75000037037746436,0.60999999999999999
0.10000000000000001,0.51000000000000001,50,3.7037796275460284e-07,6.3881003976453948e-07,1.0091880025191424e-06,0.75000047910722378,0.7500002777833692,0.60999999999999999
0.10000000000000001,0.51000000000000001,51,2.7778364951670962e-07,4.7910770727420976e-07,7.5689135679091944e-07,0.75000035933060827,0.75000020833767922,0.60999999999999999
0.10000000000000001,0.51000000000000001,52,2.0833783695369997e-07,3.5933088027184516e-07,5.6766871722554519e-07,0.75000026949806331,0.75000015625334515,0.60999999999999999
0.10000000000000001,0.51000000000000001,53,1.5625343386191854e-07,2.6949821635053591e-07,4.2575165021245446e-07,0.75000020212360774,0.7500001171900571,0.60999999999999999
0.10000000000000001,0.51000000000000001,54,1.1719010697894669e-07,2.021236938454133e-07,3.1931380082435998e-07,0.75000015159273969,0.75000008789256989,0.60999999999999999
0.10000000000000001,0.51000000000000001,55,8.7892597999379392e-08,1.5159278814923087e-07,2.3948538614861026e-07,0.75000011369457387,0.75000006591944268,0.60999999999999999
0.10000000000000001,0.51000000000000001,56,6.591945849244602e-08,1.1369460110483526e-07,1.7961405959728127e-07,0.75000008527094109,0.75000004943959064,0.60999999999999999
0.10000000000000001,0.51000000000000001,57,4.9439599490348775e-08,8.527095644964099e-08,1.3471055593998975e-07,0.75000006395321184,0.75000003707969776,0.60999999999999999
0.10000000000000001,0.51000000000000001,58,3.7079702779582764e-08,6.3953220499052034e-08,1.010329232786348e-07,0.75000004796491226,0.75000002780977604,0.60999999999999999
0.10000000000000001,0.51000000000000001,59,2.7809778863211764e-08,4.7964917152813766e-08,7.577469601602553e-08,0.75000003597368614,0.75000002085733353,0.60999999999999999
0.10000000000000001,0.51000000000000001,60,2.0857335147829081e-08,3.5973688865030599e-08,5.6831024012859676e-08,0.75000002698026569,0.75000001564300101,0.60999999999999999
0.10000000000000001,0.75,0,0.10000000000000001,0.75,0.84999999999999998,1.0714285714285714,0.81818181818181823,0.84999999999999998
0.10000000000000001,0.75,1,0.10714285714285715,0.61363636363636365,0.72077922077922074,1.0352112676056338,0.82258064516129037,0.84999999999999998
0.10000000000000001,0.75,2,0.11091549295774648,0.50476539589442815,0.61568088885217465,1.0015834348355663,0.82488114104595878,0.84999999999999998
0.10000000000000001,0.75,3,0.11109112041309979,0.416371455725911,0.52746257613901082,0.97047789125656014,0.82498785543245756,0.84999999999999998
0.10000000000000001,0.75,4,0.10781147627583369,0.34350139432260979,0.45131287059844349,0.94175718524047514,0.82298950131722803,0.84999999999999998
0.10000000000000001,0.75,5,0.1015322324341494,0.28269804121533715,0.38423027364948653,0.91529496740371863,0.81913022795287505,0.84999999999999998
0.10000000000000001,0.75,6,0.092931941376241556,0.23156651094255037,0.32449845231879193,0.89101949156931426,0.81377245772908313,0.84999999999999998
0.10000000000000001,0.75,7,0.082804171155608064,0.18844244873746785,0.27124661989307591,0.86892190211082043,0.80735397962165889,0.84999999999999998
0.10000000000000001,0.75,8,0.071950357903240891,0.15213976091784512,0.22409011882108601,0.84903730828409474,0.80034073455881205,0.84999999999999998
0.10000000000000001,0.75,9,0.06108853820424489,0.12176364800859021,0.18285218621283511,0.83140996204375428,0.79317868114071044,0.84999999999999998
0.10000000000000001,0.75,10,0.050789619229699677,0.096580329738335274,0.14736994896803496,0.81605557781711791,0.78625103800530405,0.84999999999999998
0.10000000000000001,0.75,11,0.041447152067603972,0.075936384507660645,0.11738353657526462,0.80293276554338888,0.77984823952803428,0.84999999999999998
0.10000000000000001,0.75,12,0.033279276433538646,0.059218855774423047,0.092498132207961686,0.79193103397724629,0.7741555771942934,0.84999999999999998
0.10000000000000001,0.75,13,0.026354891796026864,0.045844607472834087,0.072199499268860948,0.78287625652888271,0.76925861025754083,0.84999999999999998
0.10000000000000001,0.75,14,0.020632619030497273,0.035266359032354817,0.055898978062852087,0.77554875761537179,0.76516163993227282,0.84999999999999998
0.10000000000000001,0.75,15,0.016001602055453437,0.026984465111636935,0.042986067167090372,0.76970657738384363,0.76181218761595526,0.84999999999999998
0.10000000000000001,0.75,16,0.012316538350761342,0.020557094398342555,0.032873632749103897,0.76510725944034153,0.75912501516385411,0.84999999999999998
0.10000000000000001,0.75,17,0.0094234729033428749,0.015605404596866572,0.025028877500209448,0.76152421343434629,0.75700162505353574,0.84999999999999998
0.10000000000000001,0.75,18,0.0071762027905380582,0.011813316639445912,0.018989519429983968,0.75875654365670064,0.75534380387264066,0.84999999999999998
0.10000000000000001,0.75,19,0.0054449908259282271,0.008923115526791035,0.014368106352719262,0.75663314829653694,0.75406162759445605,0.84999999999999998
0.10000000000000001,0.75,20,0.0041198605510678358,0.00672857901734541,0.010848439568413245,0.75501270587543545,0.75307721770546909,0.84999999999999998
0.10000000000000001,0.75,21,0.0031105470624911893,0.0050671395654938809,0.0081776866279850702,0.75378119483218142,0.75232567617168422,0.84999999999999998
0.10000000000000001,0.75,22,0.002344671881346341,0.0038121391998664779,0.0061568110812128193,0.75284824648781279,0.75175439044107362,0.84999999999999998
0.10000000000000001,0.75,23,0.0017651821144608738,0.0028657923804721462,0.0046309744949330203,0.75214320231249709,0.75132155380270982,0.84999999999999998
0.10000000000000001,0.75,24,0.0013276697282353464,0.0021531315841722995,0.0034808013124076461,0.75161137917672971,0.75099443201888827,0.84999999999999998
0.10000000000000001,0.75,25,0.00099789167553016272,0.0016169898311174052,0.002614881506647568,0.75121078454703782,0.75074767266032383,0.84999999999999998
0.10000000000000001,0.75,26,0.00074962698846797163,0.0012139513524268022,0.0019635783408947739,0.75090935959600869,0.75056179910158238,0.84999999999999998
0.10000000000000001,0.75,27,0.00056290192184636919,0.00091114551109925973,0.001474047432945629,0.75068273706051647,0.7504219389311495,0.84999999999999998
0.10000000000000001,0.75,28,0.00042256075538825736,0.00068374358108751968,0.0011063043364757772,0.75051245729642857,0.75031678670491186,0.84999999999999998
0.10000000000000001,0.75,29,0.00031713711088347612,0.00051302428669169713,0.00083016139757517325,0.75038457092079647,0.75023777742511699,0.84999999999999998
0.10000000000000001,0.75,30,0.00023797479487335828,0.00038489020061268487,0.00062286499548604309,0.75028855658785654,0.75017843863225808,0.84999999999999998
0.10000000000000001,0.75,31,0.00017854976534982322,0.00028873632974048052,0.00046728609509030371,0.75021648973885269,0.75013388841826667,0.84999999999999998
0.10000000000000001,0.75,32,0.0001339509782044402,0.00021659090575584547,0.00035054188396028567,0.75016240800322032,0.75010044977830725,0.84999999999999998
0.10000000000000001,0.75,33,0.00010048498836422974,0.00016246493582535064,0.00026294992418958039,0.75012182890894319,0.75007535616910936,0.84999999999999998
0.10000000000000001,0.75,34,7.5375983249669891e-05,0.00012186094460419138,0.00019723692785386128,0.75009138457224289,0.75005652772660425,0.84999999999999998
0.10000000000000001,0.75,35,5.6538875639239075e-05,9.1402596975303856e-05,0.00014794147261454295,0.75006854568247805,0.75004240175938164,0.84999999999999998
0.10000000000000001,0.75,36,4.2408032225246537e-05,6.8555823362401693e-05,0.00011096385558764823,0.75005141334283776,0.75003180467539521,0.84999999999999998
0.10000000000000001,0.75,37,3.1808204507634776e-05,5.141904791750976e-05,8.3227252425144543e-05,0.75003856230310118,0.75002385539458349,0.84999999999999998
0.10000000000000001,0.75,38,2.3857379978349409e-05,3.8565512559809497e-05,6.2422892538158907e-05,0.75002892301898882,0.75001789260811302,0.84999999999999998
0.10000000000000001,0.75,39,1.7893725011216193e-05,2.8924824457460035e-05,4.6818549468676231e-05,0.75002169299087718,0.7500134200536237,0.84999999999999998
0.10000000000000001,0.75,40,1.3420681926825572e-05,2.1694006515790301e-05,3.5114688442615872e-05,0.75001627015192207,0.75001006537636095,0.84999999999999998
0.10000000000000001,0.75,41,1.0065729801653025e-05,1.6270723245183085e-05,2.633645304683611e-05,0.75001220284388481,0.75000754922136281,0.84999999999999998
0.10000000000000001,0.75,42,7.5494201817691249e-06,1.2203165265178824e-05,1.975258544694795e-05,0.75000915226226228,0.75000566202239138,0.84999999999999998
0.10000000000000001,0.75,43,5.6621342306002756e-06,9.1524430434790956e-06,1.4814577274079371e-05,0.75000686426945773,0.75000424657662823,0.84999999999999998
0.10000000000000001,0.75,44,4.2466395393652716e-06,6.8643711491600411e-06,1.1111010688525314e-05,0.75000514824302245,0.75000318496612917,0.84999999999999998
0.10000000000000001,0.75,45,3.1850015172563311e-06,5.1483002246596391e-06,8.3333017419159702e-06,0.75000386120528983,0.75000238874352976,0.84999999999999998
0.10000000000000001,0.75,46,2.3887634358869548e-06,3.86123746646358e-06,6.2500009023505348e-06,0.75000289591691804,0.75000179156829727,0.84999999999999998
0.10000000000000001,0.75,47,1.7915794945756634e-06,2.895935017518318e-06,4.6875145120939814e-06,0.75000217194497332,0.75000134368221361,0.84999999999999998
0.10000000000000001,0.75,48,1.3436885121438251e-06,2.1719551543551133e-06,3.5156436664989385e-06,0.75000162896282774,0.75000100776502998,0.84999999999999998
0.10000000000000001,0.75,49,1.0077685729265071e-06,1.6289685545867862e-06,2.6367371275132933e-06,0.75000122172442574,0.75000075582566805,0.84999999999999998
0.10000000000000001,0.75,50,7.5582766091036136e-07,1.2217276471563357e-06,1.9775553080666971e-06,0.75000091629461596,0.75000056687031724,0.84999999999999998
0.10000000000000001,0.75,51,5.6687143824358727e-07,9.1629642792839075e-07,1.4831678661719779e-06,0.75000068722169122,0.75000042515333765,0.84999999999999998
0.10000000000000001,0.75,52,4.2515396824903892e-07,6.8722271051277772e-07,1.1123766787618166e-06,0.75000051541667867,0.75000031886534058,0.84999999999999998
0.10000000000000001,0.75,53,3.188656953182254e-07,5.1541725201608693e-07,8.3428294733431234e-07,0.75000038656273982,0.75000023914919522,0.84999999999999998
0.10000000000000001,0.75,54,2.3914939475026588e-07,3.8656306227368622e-07,6.2571245702395216e-07,0.75000028992218459,0.75000017936200314,0.84999999999999998
0.10000000000000001,0.75,55,1.7936211539741439e-07,2.8992236603998985e-07,4.6928448143740425e-07,0.75000021744171153,0.75000013452156244,0.84999999999999998
0.10000000000000001,0.75,56,1.3452162554886616e-07,2.1744181353080207e-07,3.5196343907966823e-07,0.75000016308132467,0.75000010089120561,0.84999999999999998
0.10000000000000001,0.75,57,1.0089124109961452e-07,1.6308138208606827e-07,2.6397262318568279e-07,0.75000012231101665,0.75000007566842319,0.84999999999999998
0.10000000000000001,0.75,58,7.5668443164821155e-08,1.2231104890466224e-07,1.979794920694834e-07,0.75000009173327542,0.75000005675132808,0.84999999999999998
0.10000000000000001,0.75,59,5.6751339314930002e-08,9.173329361981114e-08,1.4848463293474113e-07,0.75000006879996395,0.75000004256350206,0.84999999999999998
0.10000000000000001,0.75,60,4.2563508390687599e-08,6.8799974119348589e-08,1.1136348251003619e-07,0.75000005159997707,0.75000003192262998,0.84999999999999998
0.10000000000000001,1,0,0.10000000000000001,1,1.1000000000000001,1.125,0.81818181818181823,1.1000000000000001
0.10000000000000001,1,1,0.1125,0.81818181818181823,0.93068181818181828,1.0874999999999999,0.8258426966292135,1.1000000000000001
0.10000000000000001,1,2,0.12234374999999999,0.67568947906026566,0.79803322906026564,1.0524230417555624,0.83175553389948487,1.1000000000000001
0.10000000000000001,1,3,0.12875738151478208,0.56200846340603605,0.69076584492081816,1.0198489524412766,0.83555251794366403,1.1000000000000001
0.10000000000000001,1,4,0.13131308065693229,0.46958758670456296,0.60090066736149528,0.98965273877835536,0.83705354174417479,1.1000000000000001
0.10000000000000001,1,5,0.12995434990955612,0.39306995261015421,0.52302430251971033,0.96162071861879794,0.83625637171976763,1.1000000000000001
0.10000000000000001,1,6,0.12496679534766608,0.32870725240182858,0.45367404774949466,0.93554157724038334,0.83331365592153694,1.1000000000000001
0.10000000000000001,1,7,0.11691163282223173,0.27391624222689115,0.39082787504912286,0.91126427692848189,0.82850551649740911,1.1000000000000001
0.10000000000000001,1,8,0.10653739454827917,0.22694111774321987,0.33347851229149905,0.88872372182006898,0.82220998251381117,1.1000000000000001
0.10000000000000001,1,9,0.09468230979595979,0.18659325245131758,0.28127556224727734,0.86793842502423102,0.81486971764457017,1.1000000000000001
0.10000000000000001,1,10,0.082178414841961658,0.15204919093938715,0.23422760578134882,0.84898613193031636,0.80695346560804582,1.1000000000000001
0.10000000000000001,1,11,0.069768334544841923,0.12269662157143794,0.19246495611627987,0.83196556791074572,0.7989136285108821,1.1000000000000001
0.10000000000000001,1,12,0.058044852071786307,0.098024003145664063,0.15606885521745037,0.81695482261647345,0.79114536257002277,1.1000000000000001
0.10000000000000001,1,13,0.047420021828105625,0.077551235509241451,0.12497125733734707,0.80397741166752368,0.78395487543670028,1.1000000000000001
0.10000000000000001,1,14,0.038124626410577837,0.06079666917360959,0.098921295584187427,0.79298420536682956,0.77754338841454729,1.1000000000000001
0.10000000000000001,1,15,0.030232226579099311,0.047272048153566656,0.077504274732665968,0.78385370227123274,0.77200879505547437,1.1000000000000001
0.10000000000000001,1,16,0.023697642731929761,0.036494436934839357,0.060192079666769122,0.7764071149113656,0.7673617983543618,1.1000000000000001
0.10000000000000001,1,17,0.018399018423697878,0.028004436756248172,0.046403455179946054,0.77043116431818115,0.76354995789286229,1.1000000000000001
0.10000000000000001,1,18,0.014175177186481222,0.021382786506046615,0.035557963692527839,0.76570135123815308,0.76048278751936571,1.1000000000000001
0.10000000000000001,1,19,0.010853952325728913,0.016261241087049808,0.02711519341277872,0.76200078318665576,0.75805305675025303,1.1000000000000001
0.10000000000000001,1,20,0.008270720172876056,0.012326883512590914,0.02059760368546697,0.75913258630686975,0.75615215735769203,1.1000000000000001
0.10000000000000001,1,21,0.0062785731954558017,0.009320999561542585,0.015599572756998387,0.75692619065113453,0.75467954900563827,1.1000000000000001
0.10000000000000001,1,22,0.0047524164915606808,0.0070343677453867104,0.01178678423694739,0.75523892329598619,0.75354745339266416,1.1000000000000001
0.10000000000000001,1,23,0.003589209914140377,0.0053007299007636526,0.0088899398149040292,0.75395458523735992,0.75268228016903005,1.1000000000000001
0.10000000000000001,1,24,0.0027061012721455282,0.0039897654682669427,0.0066958667404124709,0.75298043287304284,0.75202409853847918,1.1000000000000001
0.10000000000000001,1,25,0.0020376413072984317,0.0030003997796534008,0.0050380410869518329,0.75224356823310778,0.75152512332618571,1.1000000000000001
0.10000000000000001,1,26,0.0015328025677813467,0.0022548758144318825,0.003787678382213229,0.75168735209140258,0.75114784250988942,1.1000000000000001
0.10000000000000001,1,27,0.0011521883034544631,0.0016937451031382384,0.0028459334065927015,0.75126816088606296,0.75086314672003585,1.1000000000000001
0.10000000000000001,1,28,0.00086560238773066749,0.0012717707778840293,0.002137373165614697,0.75095261657349233,0.75064864032618284,1.1000000000000001
0.10000000000000001,1,29,0.00065002637797860734,0.00095465300522521845,0.0016046793832038258,0.75071530688405241,0.75048720308862493,1.1000000000000001
0.10000000000000001,1,30,0.00048798475182693926,0.0007164548638116246,0.0012044396156385639,0.7505369564428036,0.75036581005414171,1.1000000000000001
0.10000000000000001,1,31,0.00036625059042668783,0.0005376032342512395,0.00090385382467792733,0.75040298577923015,0.75027458737503183,1.1000000000000001
0.10000000000000001,1,32,0.00027483553659959247,0.00040335004474933127,0.00067818558134892374,0.75030239056431436,0.75020607001708595,1.1000000000000001
0.10000000000000001,1,33,0.00020620976012270036,0.00030259565191261158,0.00050880541203531188,0.75022687808661193,0.75015462543481826,1.1000000000000001
0.10000000000000001,1,34,0.00015470410456784261,0.00022699352791870979,0.0003816976324865524,0.75017020651016286,0.75011601013118245,1.1000000000000001
0.10000000000000001,1,35,0.00011605441007162832,0.00017027147948798377,0.0002863258895596121,0.75012768186903522,0.75008703070725635,1.1000000000000001
0.10000000000000001,1,36,8.7055625597708957e-05,0.00012771842846327324,0.00021477405406098219,0.75009577658891202,0.75006528603568157,1.1000000000000001
0.10000000000000001,1,37,6.5300057089147064e-05,9.5797159577332784e-05,0.00016109721666647986,0.75007184098752044,0.75004897184495256,1.1000000000000001
0.10000000000000001,1,38,4.8979734037446725e-05,7.1852561046645302e-05,0.00012083229508409203,0.75005388554897023,0.75003673300135543,1.1000000000000001
0.10000000000000001,1,39,3.673743982794207e-05,5.3892060145206291e-05,9.0629499973148361e-05,0.75004041686696066,0.75002755206767857,1.1000000000000001
0.10000000000000001,1,40,2.7554564683174553e-05,4.0420529946593176e-05,6.7975094629767725e-05,0.75003031417214505,0.75002066535408751,1.1000000000000001
0.10000000000000001,1,41,2.0666758806198101e-05,3.0316232764508632e-05,5.0982991570706736e-05,0.75002273648528883,0.75001549974877513,1.1000000000000001
0.10000000000000001,1,42,1.550053899410614e-05,2.2737644467373134e-05,3.8238183461479273e-05,0.75001705284560904,0.7500116252240483,1.1000000000000001
0.10000000000000001,1,43,1.1625668573877929e-05,1.7053497680741115e-05,2.8679166254619044e-05,0.75001278990514797,0.75000871915006451,1.1000000000000001
0.10000000000000001,1,44,8.7194001216067888e-06,1.2790271952561239e-05,2.1509672074168026e-05,0.75000959258127264,0.75000653949307072,1.1000000000000001
0.10000000000000001,1,45,6.5396337327594065e-06,9.5927876063157349e-06,1.6132421339075141e-05,0.75000719452168918,0.75000490469322467,1.1000000000000001
0.10000000000000001,1,46,4.9047723491062844e-06,7.1946377544171799e-06,1.2099410103523464e-05,0.750005395939494,0.7500036785612193,1.1000000000000001
0.10000000000000001,1,47,3.6786057276845411e-06,5.3960047817283153e-06,9.0746105094128568e-06,0.75000404698174872,0.7500027589441467,1.1000000000000001
0.10000000000000001,1,48,2.7589691830136464e-06,4.0470184735720445e-06,6.8059876565856909e-06,0.75000303525157141,0.75000206922117829,1.1000000000000001
0.10000000000000001,1,49,2.0692352614257831e-06,3.0352722293553679e-06,5.1045074907811514e-06,0.75000227644726236,0.75000155192323481,1.1000000000000001
0.10000000000000001,1,50,1.5519311565742833e-06,2.2764588825260226e-06,3.8283900391003061e-06,0.75000170734027516,0.75000116394656102,1.1000000000000001
0.10000000000000001,1,51,1.1639510171052803e-06,1.7073468115710046e-06,2.8712978286762848e-06,0.75000128050792236,0.75000087296224671,1.1000000000000001
0.10000000000000001,1,52,8.7296475327745886e-07,1.280511599127562e-06,2.1534763524050211e-06,0.75000096038246955,0.75000065472299338,1.1000000000000001
0.10000000000000001,1,53,6.5472440333813975e-07,9.6038453772605872e-07,1.6151089410641985e-06,0.75000072028771159,0.75000049104298105,1.1000000000000001
0.10000000000000001,1,54,4.9104377409354697e-07,7.202888748846304e-07,1.2113326489781774e-06,0.75000054021626705,0.75000036828264971,1.1000000000000001
0.10000000000000001,1,55,3.6828309583999481e-07,5.4021692143336821e-07,9.0850001727336297e-07,0.75000040516247224,0.75000027621222021,1.1000000000000001
0.10000000000000001,1,56,2.762124710944857e-07,4.0516284028954142e-07,6.8137531138402712e-07,0.75000030387200711,0.75000020715929605,1.1000000000000001
0.10000000000000001,1,57,2.0715943725410227e-07,3.0387221415040485e-07,5.1103165140450715e-07,0.75000022790409138,0.75000015536954578,1.1000000000000001
0.10000000000000001,1,58,1.5536962515306003e-07,2.2790420782529153e-07,3.8327383297835158e-07,0.75000017092811688,0.75000011652720078,1.1000000000000001
0.10000000000000001,1,59,1.1652724542183246e-07,1.7092818242600803e-07,2.8745542784784048e-07,0.75000012819611495,0.7500000873954239,1.1000000000000001
0.10000000000000001,1,60,8.739544900471449e-08,1.2819615175784698e-07,2.1559160076256147e-07,0.7500000961471015,0.75000006554658105,1.1000000000000001
0.10000000000000001,1.5,0,0.10000000000000001,1.5,1.6000000000000001,1.2,0.81818181818181823,1.6000000000000001
0.10000000000000001,1.5,1,0.12,1.2272727272727273,1.3472727272727272,1.1632653061224489,0.83035714285714279,1.6000000000000001
0.10000000000000001,1.5,2,0.13959183673469386,1.0190746753246753,1.1586665120593691,1.1285427135678392,0.84186962750716332,1.6000000000000001
0.10000000000000001,1.5,3,0.15753535022049017,0.85792801731756785,1.015463367538058,1.0963245114938134,0.85207162368117906,1.6000000000000001
0.10000000000000001,1.5,4,0.17270986587348569,0.73101611871735472,0.90372598459084041,1.0667284712774752,0.86045562348759885,1.6000000000000001
0.10000000000000001,1.5,5,0.18423453119776118,0.62900693021042609,0.81324146140818732,1.0395968021430584,0.86667950457293852,1.6000000000000001
0.10000000000000001,1.5,6,0.19152962947751803,0.54514741464771699,0.73667704412523505,1.0146094198584963,0.87055698704792372,1.6000000000000001
0.10000000000000001,1.5,7,0.19432776624989731,0.47458189079268165,0.66890965704257899,0.99138124868953381,0.8720316807546511,1.6000000000000001
0.10000000000000001,1.5,8,0.19265290355987105,0.41385044388366243,0.60650334744353351,0.96953370970422592,0.87114981419877113,1.6000000000000001
0.10000000000000001,1.5,9,0.18678348427369226,0.36052573729533149,0.54730922156902373,0.94874251222107064,0.86803973939779111,1.6000000000000001
0.10000000000000001,1.5,10,0.17720943211122764,0.31295066704803604,0.49016009915926367,0.92876757000607069,0.8629001097494291,1.6000000000000001
0.10000000000000001,1.5,11,0.16458637364410064,0.27004516494190733,0.434631538586008,0.90946981989077103,0.85599452563301148,1.6000000000000001
0.10000000000000001,1.5,12,0.14968633959457536,0.2311571828639363,0.38084352245851166,0.89081702122279893,0.84764815918011216,1.6000000000000001
0.10000000000000001,1.5,13,0.13334313915538393,0.19593996053587617,0.32928309969126013,0.87287821734467308,0.8382410197860003,1.6000000000000001
0.10000000000000001,1.5,14,0.1163923216010942,0.16424491233642149,0.28063723393751572,0.85580564531315795,0.82819315800705795,1.6000000000000001
0.10000000000000001,1.5,15,0.099609205897321029,0.13602651263449331,0.23563571853181434,0.83980414043267493,0.81793950434602558,1.6000000000000001
0.10000000000000001,1.5,16,0.083652223537781026,0.11126145832217585,0.19491368185995689,0.82509132357350168,0.80789603554589895,1.6000000000000001
0.10000000000000001,1.5,17,0.06902072383865418,0.089887691087541133,0.15890841492619531,0.81185570207549118,0.7984233296180735,1.6000000000000001
0.10000000000000001,1.5,18,0.056034868209789181,0.071768429609795417,0.1278032978195846,0.80022197026921515,0.78979617759078868,1.6000000000000001
0.10000000000000001,1.5,19,0.044840332642613306,0.056682431377510001,0.10152276402012331,0.7902314094289552,0.78218697482408839,1.6000000000000001
0.10000000000000001,1.5,20,0.035434239263435502,0.044336259524848536,0.079770498788284044,0.78184050571869013,0.77566621658800994,1.6000000000000001
0.10000000000000001,1.5,21,0.027703923545481478,0.03439013868330338,0.062094062228784858,0.77493508304836456,0.77021782945756323,1.6000000000000001
0.10000000000000001,1.5,22,0.02146874229348323,0.02648789797139851,0.047956640264881736,0.76935329536549724,0.76576314188915851,1.6000000000000001
0.10000000000000001,1.5,23,0.016517047630843947,0.020283455972617589,0.036800503603461536,0.76491016235773546,0.76218650071044525,1.6000000000000001
0.10000000000000001,1.5,24,0.012634057584979293,0.015459776330083781,0.028093833915063073,0.76141830776347152,0.75935732224070418,1.6000000000000001
0.10000000000000001,1.5,25,0.009619802746541185,0.011739494356452641,0.021359297102993828,0.75870245830715533,0.75714610791139281,1.6000000000000001
0.10000000000000001,1.5,26,0.0072985679922307218,0.0088885124608358776,0.016187080453066598,0.75660765214717984,0.75543426365142541,1.6000000000000001
0.10000000000000001,1.5,27,0.0055221523926382429,0.0067146868658080703,0.012236839258446312,0.75500242542903051,0.75411886927068061,1.6000000000000001
0.10000000000000001,1.5,28,0.0041692384500305974,0.0050636720667498721,0.0092329105167804695,0.7537786203557163,0.75311394605390369,1.6000000000000001
0.10000000000000001,1.5,29,0.0031426828067980688,0.0038135220517129223,0.0069562048585109911,0.75284927576283167,0.75234962796967586,1.6000000000000001
0.10000000000000001,1.5,30,0.0023659664750502294,0.0028691018968603722,0.005235068371910602,0.75214567027598644,0.7517702864179715,1.6000000000000001
0.10000000000000001,1.5,31,0.0017795514402271677,0.0021569055547650674,0.0039364569949922349,0.7516141974945314,0.75133229269678303,1.6000000000000001
0.10000000000000001,1.5,32,0.0013375361276465802,0.0016205527955920648,0.002958088923238645,0.75121344813991864,0.75100181213581019,1.6000000000000001
0.10000000000000001,1.5,33,0.0010047751264611019,0.0012170380861513939,0.0022218132126124958,0.75091166902868367,0.75075282492508655,1.6000000000000001
0.10000000000000001,1.5,34,0.00075449736720941275,0.00091369478121957985,0.0016681921484289926,0.75068464552886793,0.75056544639758882,1.6000000000000001
0.10000000000000001,1.5,35,0.00056638958865606209,0.00068578773133722124,0.0012521773199932833,0.75051398831162475,0.75042455172981248,1.6000000000000001
0.10000000000000001,1.5,36,0.00042508330912044174,0.0005146319508705393,0.00093971525999098104,0.75038577543079032,0.75031867701755917,1.6000000000000001
0.10000000000000001,1.5,37,0.000318976468537029,0.00038613796452814853,0.00070511443306517753,0.7502894916896643,0.75023915606624536,1.6000000000000001
0.10000000000000001,1.5,38,0.00023932469243961169,0.00028969582063273594,0.00052902051307234768,0.75021720894095212,0.75017945057237667,1.6000000000000001
0.10000000000000001,1.5,39,0.00017954550279269726,0.00021732385155537963,0.00039686935434807692,0.75016295747412065,0.75013463495399402,1.6000000000000001
0.10000000000000001,1.5,40,0.00013468838537614776,0.00016302214805329068,0.00029771053342943845,0.75012224668212324,0.75010100268514357,1.6000000000000001
0.10000000000000001,1.5,41,0.00010103275424034359,0.00012228307671465928,0.00022331583095500286,0.75009170109404411,0.75007576691074063,1.6000000000000001
0.10000000000000001,1.5,42,7.5783830494355824e-05,9.1721572546952989e-05,0.0001675054030413088,0.75006878487035378,0.75005683356580544,1.6000000000000001
0.10000000000000001,1.5,43,5.6843085651722332e-05,6.8796392274243873e-05,0.0001256394779259662,0.75005159374474217,0.75004262989102422,1.6000000000000001
0.10000000000000001,1.5,44,4.2635246986443221e-05,5.1600226988388413e-05,9.4235473974831627e-05,0.75003869817340674,0.75003197507197472,1.6000000000000001
0.10000000000000001,1.5,45,3.1978085146013535e-05,3.8701820162263178e-05,7.0679905308276714e-05,0.75002902524179205,0.75002398279693561,1.6000000000000001
0.10000000000000001,1.5,46,2.398449203116356e-05,2.9027293299591372e-05,5.3011785330754933e-05,0.75002176983805524,0.75001798793759178,1.6000000000000001
0.10000000000000001,1.5,47,1.7988891161880026e-05,2.177099211583386e-05,3.9759883277713886e-05,0.7500163278886125,0.75001349142567564,1.6000000000000001
0.10000000000000001,1.5,48,1.3491962092021173e-05,1.632853780859741e-05,2.9820499900618583e-05,0.75001224620339391,0.75001011883504609,1.6000000000000001
0.10000000000000001,1.5,49,1.0119136794327841e-05,1.2246568582228687e-05,2.2365705376556529e-05,0.75000918481395418,0.7500075892757988,1.6000000000000001
0.10000000000000001,1.5,50,7.5894455381347133e-06,9.1850193792580751e-06,1.6774464917392788e-05,0.75000688870126164,0.75000569204095413,1.6000000000000001
0.10000000000000001,1.5,51,5.692136435024089e-06,6.8888168159500276e-06,1.2580953250974116e-05,0.75000516657702032,0.75000426907802609,1.6000000000000001
0.10000000000000001,1.5,52,4.2691317351293681e-06,5.1666420208590153e-06,9.4357737559883825e-06,0.75000387496149512,0.75000320183513225,1.6000000000000001
0.10000000000000001,1.5,53,3.2018653440681174e-06,3.8749980583801997e-06,7.0768634024483167e-06,0.75000290623728216,0.75000240139131913,1.6000000000000001
0.10000000000000001,1.5,54,2.4014083134315235e-06,2.9062578491718489e-06,5.3076661626033719e-06,0.75000217968705218,0.75000180105191006,1.6000000000000001
0.10000000000000001,1.5,55,1.8010614693922505e-06,2.179698621200137e-06,3.9807600905923877e-06,0.7500016347704026,0.75000135079366914,1.6000000000000001
0.10000000000000001,1.5,56,1.3507990463661713e-06,1.6347769102232009e-06,2.9855759565893722e-06,0.75000122608067832,0.75000101309791634,1.6000000000000001
0.10000000000000001,1.5,57,1.0131009409632394e-06,1.2260843388564822e-06,2.2391852798197214e-06,0.75000091956212667,0.75000075982493597,1.6000000000000001
0.10000000000000001,1.5,58,7.5982663733168537e-07,9.1956418575181591e-07,1.6793908230835012e-06,0.75000068967250511,0.750000569869545,1.6000000000000001
0.10000000000000001,1.5,59,5.6987050203030448e-07,6.8967366334548611e-07,1.2595441653757906e-06,0.75000051725489081,0.75000042740263295,1.6000000000000001
0.10000000000000001,1.5,60,4.2740317129103268e-07,5.1725554227745421e-07,9.4465871356848688e-07,0.75000038794145607,0.75000032055224142,1.6000000000000001
0.10000000000000001,2,0,0.10000000000000001,2,2.1000000000000001,1.25,0.81818181818181823,2.1000000000000001
0.10000000000000001,2,1,0.125,1.6363636363636365,1.7613636363636365,1.2155172413793103,0.83333333333333337,2.1000000000000001
0.10000000000000001,2,2,0.15193965517241378,1.3636363636363638,1.5155760188087775,1.1826923076923077,0.84892422825070157,2.1000000000000001
0.10000000000000001,2,3,0.17969786140583555,1.1576239476145931,1.3373218090204286,1.1523954042922178,0.8642439945544772,2.1000000000000001
0.10000000000000001,2,4,0.20708298964522476,1.0004695446783587,1.2075525343235833,1.1250880189627745,0.87866741024953599,2.1000000000000001
0.10000000000000001,2,5,0.23298659058083468,0.87907998385606589,1.1120665744369005,1.1008685066928749,0.89172087861337535,2.1000000000000001
0.10000000000000001,2,6,0.25648760005218774,0.78389397557556284,1.0403815756277506,1.0795714261784997,0.90309796931633146,2.1000000000000001
0.10000000000000001,2,7,0.27689668418544094,0.70793305750159674,0.98482974168703774,1.0608727188071896,0.91263846222731737,2.1000000000000001
0.10000000000000001,2,8,0.2937521381805045,0.64608693695814035,0.93983907513864484,1.0443740040936413,0.92029081315778294,2.1000000000000001
0.10000000000000001,2,9,0.3067870967626421,0.59458787258382817,0.90137496934647032,1.0296590342276217,0.92607330462781112,2.1000000000000001
0.10000000000000001,2,10,0.31588610576611797,0.55063195605532567,0.86651806182144364,1.0163262326232876,0.93004185794381888,2.1000000000000001
0.10000000000000001,2,11,0.32104333581132005,0.51211076745293427,0.83315410326425432,1.0040045900451242,0.93226692140315992,2.1000000000000001
0.10000000000000001,2,12,0.32232898275796351,0.47742392859075655,0.79975291134872006,0.99235965014091188,0.93281890529561318,2.1000000000000001
0.10000000000000001,2,13,0.31986627655996869,0.4453500664299605,0.76521634298992924,0.98109456842347342,0.93176061596576187,2.1000000000000001
0.10000000000000001,2,14,0.31381906655482589,0.41495965221717296,0.72877871877199885,0.96994955027531238,0.92914513946985533,2.1000000000000001
0.10000000000000001,2,15,0.30438866247267171,0.38555774393368786,0.68994640640635962,0.95870173705593698,0.92501800147644775,2.1000000000000001
0.10000000000000001,2,16,0.29181793945268364,0.35664785374730795,0.64846579319999154,0.94716678102695284,0.91942283266498115,2.1000000000000001
0.10000000000000001,2,17,0.27640025835731657,0.32791017995623578,0.60431043831355236,0.93520276346950071,0.91241002178640707,2.1000000000000001
0.10000000000000001,2,18,0.25849028543944641,0.29918853443785376,0.55767881987730017,0.92271658029639425,0.90404784313602315,2.1000000000000001
0.10000000000000001,2,19,0.23851327222052482,0.2704807492495695,0.50899402147009432,0.90967228315501836,0.89443523390320367,2.1000000000000001
0.10000000000000001,2,20,0.21696891290361922,0.24192751222135248,0.4588964251249717,0.89610001983245757,0.88371474238356484,2.1000000000000001
0.10000000000000001,2,21,0.19442584715595995,0.21379490913818924,0.40822075629414922,0.88210319193667563,0.8720832467031584,2.1000000000000001
0.10000000000000001,2,22,0.17150366037126449,0.18644695848983883,0.35795061886110335,0.86786048914092839,0.8597971347675385,2.1000000000000001
0.10000000000000001,2,23,0.14884125057926526,0.16030656069568561,0.30914781127495083,0.85361909911952738,0.84716828837592895,2.1000000000000001
0.10000000000000001,2,24,0.12705373423129623,0.13580663463999595,0.26286036887129216,0.83967633475066006,0.83454814333982452,2.1000000000000001
0.10000000000000001,2,25,0.1066840138757193,0.11333717479203852,0.22002118866775783,0.82634962976055004,0.82229977970547874,2.1000000000000001
0.10000000000000001,2,26,0.088158295367570028,0.093197133863934606,0.18135542923150463,0.81393892577352001,0.81076204336000879,2.1000000000000001
0.10000000000000001,2,27,0.071755468229504626,0.075560698686819888,0.14731616691632451,0.8026892848393451,0.80021350743470543,2.1000000000000001
0.10000000000000001,2,28,0.05759734547645342,0.060464691720397083,0.1180620371968505,0.79276287475137774,0.79084542126746649,2.1000000000000001
0.10000000000000001,2,29,0.045661037177961473,0.047818224595424924,0.093479261773386391,0.78422699434381005,0.78275036236971585,2.1000000000000001
0.10000000000000001,2,30,0.035808617944693692,0.037429732629945318,0.073238350574639011,0.77705947071836279,0.77592801700357572,2.1000000000000001
0.10000000000000001,2,31,0.027825425707259748,0.029042778216527503,0.056868203923787247,0.77116732571618352,0.77030409907994302,2.1000000000000001
0.10000000000000001,2,32,0.021458059129581843,0.022371771108860811,0.043829830238442655,0.76641167020236423,0.76575546269701977,2.1000000000000001
0.10000000000000001,2,33,0.01644570693680391,0.017131305936817529,0.033577012873621442,0.76263207550256173,0.76213471621595408,2.1000000000000001
0.10000000000000001,2,34,0.012542023614321643,0.013056362988565117,0.025598386602886762,0.7596660685418688,0.75929000228273413,2.1000000000000001
0.10000000000000001,2,35,0.0095277497706510034,0.0099135658833918137,0.019441315654042817,0.75736218886815343,0.75707837137672707,2.1000000000000001
0.10000000000000001,2,36,0.007215957421288291,0.0075053463135341591,0.014721303734822451,0.75558707678896908,0.75537319531734004,2.1000000000000001
0.10000000000000001,2,37,0.005452284174184887,0.0056693374268175162,0.011121621601002402,0.75422803292481067,0.75406703848109236,2.1000000000000001
0.10000000000000001,2,38,0.0041122655676425427,0.0042750604835903013,0.0083873260512328449,0.75319264660535212,0.75307156807211029,2.1000000000000001
0.10000000000000001,2,39,0.0030973281864367474,0.0032194265019804625,0.0063167546884172095,0.75240682129223158,0.7523158232751227,2.1000000000000001
0.10000000000000001,2,40,0.0023304508552557056,0.00242202549931118,0.0047524763545668857,0.75181213009917514,0.75174377436099082,2.1000000000000001
0.10000000000000001,2,41,0.0017520612215812365,0.0018207425904507499,0.0035728038120319862,0.75136307513388778,0.75131174765398889,2.1000000000000001
0.10000000000000001,2,42,0.0013164341072701138,0.001367945297659604,0.002684379404929718,0.75102455743471974,0.75098602754016797,2.1000000000000001
0.10000000000000001,2,43,0.00098867434280450759,0.0010273078049816385,0.0020159821477861461,0.7507696901450428,0.75074077337347522,2.1000000000000001
0.10000000000000001,2,44,0.00074226673000169397,0.00077124185600452257,0.0015135085860062164,0.75057798562529698,0.7505562871340693,2.1000000000000001
0.10000000000000001,2,45,0.00055712906700134768,0.00057886042392514298,0.0011359894909264907,0.75043389415379003,0.75041761413527741,2.1000000000000001
0.10000000000000001,2,46,0.00041808853529608914,0.00043438705823924107,0.00085247559353533015,0.75032564883603947,0.75031343535774242,2.1000000000000001
0.10000000000000001,2,47,0.00031370255151694747,0.00032592644594242869,0.0006396289974593761,0.75024436518937909,0.75023520312981573,2.1000000000000001
0.10000000000000001,2,48,0.00023535357162112074,0.0002445214933769969,0.00047987506499811762,0.7501833462879246,0.75017647364501316,2.1000000000000001
0.10000000000000001,2,49,0.00017655832991954708,0.00018343427163196798,0.00035999260155151504,0.75013755047225328,0.75013239537193388,2.1000000000000001
0.10000000000000001,2,50,0.000132443033121321,0.00013759998957259411,0.00027004302269391508,0.7501031857938153,0.75009931912071537,2.1000000000000001
0.10000000000000001,2,51,9.9345941080498677e-05,0.00010321365848942038,0.00020255959956991905,0.75007740225489716,0.75007450205433368,2.1000000000000001
0.10000000000000001,2,52,7.4517145410228514e-05,7.7417933496658046e-05,0.00015193507890688657,0.75005805895531819,0.75005588369476428,2.1000000000000001
0.10000000000000001,2,53,5.5892185445287198e-05,5.806777652265834e-05,0.00011395996196794554,0.75004354830363884,0.75004191679626264,2.1000000000000001
0.10000000000000001,2,54,4.1921573093828206e-05,4.3553266407151677e-05,8.5474839500979883e-05,0.7500326635272021,0.75003143986181187,2.1000000000000001
0.10000000000000001,2,55,3.1442549126814259e-05,3.2666319114041055e-05,6.4108868240855314e-05,0.75002449893904533,0.75002358117039303,2.1000000000000001
0.10000000000000001,2,56,2.3582682154205182e-05,2.4500509645567931e-05,4.8083191799773113e-05,0.75001837493203893,0.75001768659451828,2.1000000000000001
0.10000000000000001,2,57,1.7687444945835766e-05,1.837581556475554e-05,3.6063260510591306e-05,0.75001378160842525,0.75001326534907919,2.1000000000000001
0.10000000000000001,2,58,1.3265827470817111e-05,1.3782105435174737e-05,2.7047932905991848e-05,0.75001033643661852,0.75000994923861819,2.1000000000000001
0.10000000000000001,2,59,9.9495077244976774e-06,1.0336716197836689e-05,2.0286223922334365e-05,0.75000775245701345,0.75000746205654956,2.1000000000000001
0.10000000000000001,2,60,7.4622079265041977e-06,7.7526142815383213e-06,1.5214822208042519e-05,0.75000581441563419,0.75000559661418176,2.1000000000000001
0.25,0,0,0.25,0,0.25,0.75,0.90000000000000002,0.25
0.25,0,1,0.1875,0,0.1875,0.75,0.86842105263157898,0.25
0.25,0,2,0.140625,0,0.140625,0.75,0.84246575342465757,0.25
0.25,0,3,0.10546875,0,0.10546875,0.75,0.82155477031802115,0.25
0.25,0,4,0.0791015625,0,0.0791015625,0.75,0.80497737556561089,0.25
0.25,0,5,0.059326171875,0,0.059326171875,0.75,0.7920027656141968,0.25
0.25,0,6,0.04449462890625,0,0.04449462890625,0.75,0.78194939519663409,0.25
0.25,0,7,0.0333709716796875,0,0.0333709716796875,0.75,0.77421998434800587,0.25
0.25,0,8,0.025028228759765625,0,0.025028228759765625,0.75,0.76831283377681847,0.25
0.25,0,9,0.018771171569824219,0,0.018771171569824219,0.75,0.76381898022857753,0.25
0.25,0,10,0.014078378677368164,0,0.014078378677368164,0.75,0.76041219715363384,0.25
0.25,0,11,0.010558784008026123,0,0.010558784008026123,0.75,0.75783634572410652,0.25
0.25,0,12,0.0079190880060195923,0,0.0079190880060195923,0.75,0.75589265157807906,0.25
0.25,0,13,0.0059393160045146942,0,0.0059393160045146942,0.75,0.75442818660381894,0.25
0.25,0,14,0.0044544870033860207,0,0.0044544870033860207,0.75,0.75332604940867598,0.25
0.25,0,15,0.0033408652525395155,0,0.0033408652525395155,0.75,0.75249730577730822,0.25
0.25,0,16,0.0025056489394046366,0,0.0025056489394046366,0.75,0.75187453976597696,0.25
0.25,0,17,0.0018792367045534775,0,0.0018792367045534775,0.75,0.75140678384857151,0.25
0.25,0,18,0.0014094275284151081,0,0.0014094275284151081,0.75,0.75105558287874352,0.25
0.25,0,19,0.0010570706463113311,0,0.0010570706463113311,0.75,0.75079196582091134,0.25
0.25,0,20,0.00079280298473349831,0,0.00079280298473349831,0.75,0.75059413120955387,0.25
0.25,0,21,0.00059460223855012373,0,0.00059460223855012373,0.75,0.75044568667261935,0.25
0.25,0,22,0.0004459516789125928,0,0.0004459516789125928,0.75,0.75033431467099565,0.25
0.25,0,23,0.0003344637591844446,0,0.0003344637591844446,0.75,0.75025076394793566,0.25
0.25,0,24,0.00025084781938833345,0,0.00025084781938833345,0.75,0.75018808868290532,0.25
0.25,0,25,0.00018813586454125009,0,0.00018813586454125009,0.75,0.75014107535707164,0.25
0.25,0,26,0.00014110189840593756,0,0.00014110189840593756,0.75,0.75010581149360178,0.25
0.25,0,27,0.00010582642380445317,0,0.00010582642380445317,0.75,0.75007936141931819,0.25
0.25,0,28,7.936981785333988e-05,0,7.936981785333988e-05,0.75,0.75005952263908893,0.25
0.25,0,29,5.952736339000491e-05,0,5.952736339000491e-05,0.75,0.75004464286507044,0.25
0.25,0,30,4.4645522542503683e-05,0,4.4645522542503683e-05,0.75,0.7500334826470566,0.25
0.25,0,31,3.3484141906877762e-05,0,3.3484141906877762e-05,0.75,0.75002511226556745,0.25
0.25,0,32,2.5113106430158321e-05,0,2.5113106430158321e-05,0.75,0.75001883435683336,0.25
0.25,0,33,1.8834829822618741e-05,0,1.8834829822618741e-05,0.75,0.75001412585630889,0.25
0.25,0,34,1.4126122366964055e-05,0,1.4126122366964055e-05,0.75,0.75001059444211682,0.25
0.25,0,35,1.0594591775223041e-05,0,1.0594591775223041e-05,0.75,0.75000794585964825,0.25
0.25,0,36,7.9459438314172805e-06,0,7.9459438314172805e-06,0.75,0.7500059594105204,0.25
0.25,0,37,5.9594578735629604e-06,0,5.9594578735629604e-06,0.75,0.75000446956676903,0.25
0.25,0,38,4.4695934051722205e-06,0,4.4695934051722205e-06,0.75,0.75000335218007097,0.25
0.25,0,39,3.3521950538791656e-06,0,3.3521950538791656e-06,0.75,0.75000251413786256,0.25
0.25,0,40,2.5141462904093742e-06,0,2.5141462904093742e-06,0.75,0.75000188560497716,0.25
0.25,0,41,1.8856097178070307e-06,0,1.8856097178070307e-06,0.75,0.75000141420462174,0.25
0.25,0,42,1.4142072883552731e-06,0,1.4142072883552731e-06,0.75,0.75000106065396632,0.25
0.25,0,43,1.0606554662664548e-06,0,1.0606554662664548e-06,0.75,0.75000079549075593,0.25
0.25,0,44,7.9549159969984114e-07,0,7.9549159969984114e-07,0.75,0.75000059661822516,0.25
0.25,0,45,5.9661869977488088e-07,0,5.9661869977488088e-07,0.75,0.75000044746375782,0.25
0.25,0,46,4.4746402483116066e-07,0,4.4746402483116066e-07,0.75,0.75000033559786849,0.25
0.25,0,47,3.3559801862337048e-07,0,3.3559801862337048e-07,0.75,0.75000025169842954,0.25
0.25,0,48,2.5169851396752785e-07,0,2.5169851396752785e-07,0.75,0.75000018877383801,0.25
0.25,0,49,1.8877388547564587e-07,0,1.8877388547564587e-07,0.75,0.75000014158038741,0.25
0.25,0,50,1.415804141067344e-07,0,1.415804141067344e-07,0.75,0.75000010618529556,0.25
0.25,0,51,1.061853105800508e-07,0,1.061853105800508e-07,0.75,0.75000007963897453,0.25
0.25,0,52,7.9638982935038099e-08,0,7.9638982935038099e-08,0.75,0.75000005972923245,0.25
0.25,0,53,5.9729237201278578e-08,0,5.9729237201278578e-08,0.75,0.75000004479692528,0.25
0.25,0,54,4.479692790095893e-08,0,4.479692790095893e-08,0.75,0.7500000335976944,0.25
0.25,0,55,3.3597695925719197e-08,0,3.3597695925719197e-08,0.75,0.75000002519827114,0.25
0.25,0,56,2.5198271944289398e-08,0,2.5198271944289398e-08,0.75,0.75000001889870349,0.25
0.25,0,57,1.889870395821705e-08,0,1.889870395821705e-08,0.75,0.75000001417402773,0.25
0.25,0,58,1.4174027968662788e-08,0,1.4174027968662788e-08,0.75,0.7500000106305208,0.25
0.25,0,59,1.0630520976497091e-08,0,1.0630520976497091e-08,0.75,0.75000000797289068,0.25
0.25,0,60,7.9728907323728179e-09,0,7.9728907323728179e-09,0.75,0.75000000597966798,0.25
0.25,0.10000000000000001,0,0.25,0.10000000000000001,0.34999999999999998,0.81818181818181823,0.90000000000000002,0.34999999999999998
0.25,0.10000000000000001,1,0.20454545454545456,0.090000000000000011,0.29454545454545455,0.81192660550458717,0.87735849056603776,0.34999999999999998
0.25,0.10000000000000001,2,0.16607589658048375,0.078962264150943415,0.24503816073142715,0.80488764536154589,0.85681716584711665,0.34999999999999998
0.25,0.10000000000000001,3,0.13367243734997317,0.067656223378682712,0.20132866072865588,0.79752669110421559,0.83843324112812545,0.34999999999999998
0.25,0.10000000000000001,4,0.10660733665155966,0.056725226649877399,0.16333256330143706,0.79026015364683255,0.82225282161114532,0.34999999999999998
0.25,0.10000000000000001,5,0.084247530242141141,0.046642477669393424,0.13089000791153457,0.78342292998650387,0.80827603560922556,0.34999999999999998
0.25,0.10000000000000001,6,0.066001446986424808,0.037699996941609144,0.10370144392803396,0.77724775733790219,0.79643622706118988,0.34999999999999998
0.25,0.10000000000000001,7,0.051299476651255123,0.030025643324393586,0.081325119975648702,0.77186278821235432,0.78659719075576451,0.34999999999999998
0.25,0.10000000000000001,8,0.039596157081872349,0.023618086689602569,0.063214243771474915,0.76730485739509335,0.77856601345542054,0.34999999999999998
0.25,0.10000000000000001,9,0.030382323663099779,0.018388239599368403,0.048770563262468182,0.76354216315867096,0.77211484244636108,0.34999999999999998
0.25,0.10000000000000001,10,0.02319818513151008,0.014197832721132272,0.037396017852642349,0.76049930713446623,0.76700417289774248,0.34999999999999998
0.25,0.10000000000000001,11,0.017642203719290494,0.010889796943212564,0.028532000662503058,0.75807936506244922,0.76300226419571504,0.34999999999999998
0.25,0.10000000000000001,12,0.013374190593822118,0.0083089397243027632,0.021683130318124882,0.75618035261586691,0.7598982617067529,0.34999999999999998
0.25,0.10000000000000001,13,0.010113300159188219,0.0063139488531238561,0.016427249012312073,0.75470574977643889,0.75750903400459713,0.34999999999999998
0.25,0.10000000000000001,14,0.0076325657793543233,0.0047828732964842859,0.01241543907583861,0.75357007973334034,0.75568106324559703,0.34999999999999998
0.25,0.10000000000000001,15,0.0057516732029180024,0.0036143267780562186,0.0093659999809742218,0.7527009828489043,0.75428908548414431,0.34999999999999998
0.25,0.10000000000000001,16,0.0043292900728620857,0.0027262472400608789,0.0070555373129229642,0.75203912626768621,0.7532329710850223,0.34999999999999998
0.25,0.10000000000000001,17,0.0032557955237545707,0.0020534993085433977,0.0053092948322979684,0.75153696831802919,0.75243392228952055,0.34999999999999998
0.25,0.10000000000000001,18,0.0024468506973859198,0.0015451225391461272,0.0039919732365320468,0.75115705411396905,0.75183065867458487,0.34999999999999998
0.25,0.10000000000000001,19,0.0018379691617051183,0.0011616704963391799,0.002999639658044298,0.75087024193787044,0.75137594792143114,0.34999999999999998
0.25,0.10000000000000001,20,0.001380076349123867,0.00087285127035921072,0.0022529276194830777,0.75065406754907826,0.7510336307724601,0.34999999999999998
0.25,0.10000000000000001,21,0.0010359599249981125,0.00065554065870223222,0.0016915005837003449,0.75049133340500274,0.75077616586701523,0.34999999999999998
0.25,0.10000000000000001,22,0.0007774789454659801,0.00049216430231039949,0.0012696432477763797,0.75036894164682455,0.75058265620616671,0.34999999999999998
0.25,0.10000000000000001,23,0.00058339605346199668,0.00036940998931799446,0.00095280604277999119,0.75027695518197768,0.75043729192571285,0.34999999999999998
0.25,0.10000000000000001,24,0.00043770861465664912,0.00027721903199410229,0.00071492764665075136,0.75020785665217571,0.75032813783223651,0.34999999999999998
0.25,0.10000000000000001,25,0.00032837244163975787,0.00020800524004778995,0.00053637768168754776,0.75015597148714919,0.7502461984864317,0.34999999999999998
0.25,0.10000000000000001,26,0.00024633054796787974,0.00015605514061111211,0.00040238568857899184,0.750117023093403,0.75018470241312929,0.34999999999999998
0.25,0.10000000000000001,27,0.00018477673733863266,0.00011707017921938619,0.00030184691655801886,0.75008779235654766,0.7501385569509027,0.34999999999999998
0.25,0.10000000000000001,28,0.00013859877498918063,8.7818855301613908e-05,0.00022641763029079454,0.75006585835787065,0.7501039346760231,0.34999999999999998
0.25,0.10000000000000001,29,0.00010395820912960915,6.5873268900484925e-05,0.00016983147803009409,0.75004940169742407,0.75007796055220777,0.34999999999999998
0.25,0.10000000000000001,30,7.7973792559199036e-05,4.9410087191782904e-05,0.00012738387975098193,0.75003705573446677,0.75005847578484064,0.34999999999999998
0.25,0.10000000000000001,31,5.8483233795551721e-05,3.7060454687464764e-05,9.5543688483016491e-05,0.75002779431094579,0.75004385986028022,0.34999999999999998
0.25,0.10000000000000001,32,4.3864050847849022e-05,2.7796966481963087e-05,7.1661017329812109e-05,0.75002084714537409,0.75003289659515793,0.34999999999999998
0.25,0.10000000000000001,33,3.2898952576131489e-05,2.0848639287025292e-05,5.3747591863156777e-05,0.75001563615347278,0.75002467340270296,0.34999999999999998
0.25,0.10000000000000001,34,2.4674728845170189e-05,1.5636993872141908e-05,4.0311722717312097e-05,0.75001172756202028,0.75001850559001348,0.34999999999999998
0.25,0.10000000000000001,35,1.8506336008290506e-05,1.1728034775904072e-05,3.0234370784194576e-05,0.75000879592292302,0.75001387949514764,0.34999999999999998
0.25,0.10000000000000001,36,1.3879914786522996e-05,8.7961888611298178e-06,2.2676103647652816e-05,0.75000659708361661,0.75001040979160283,0.34999999999999998
0.25,0.10000000000000001,37,1.0410027656850685e-05,6.5972332123403072e-06,1.7007260869190993e-05,0.7500049478922669,0.75000780743946693,0.34999999999999998
0.25,0.10000000000000001,38,7.8075722503333553e-06,4.9479764167541853e-06,1.2755548667087541e-05,0.7500037109639508,0.75000585563346944,0.34999999999999998
0.25,0.10000000000000001,39,5.855708161369181e-06,3.7110112861019508e-06,9.5667194474711309e-06,0.75000278324813596,0.75000439175540423,0.34999999999999998
0.25,0.10000000000000001,40,4.391797418915711e-06,2.7832747624303341e-06,7.1750721813460451e-06,0.75000208745026187,0.75000329383359832,0.34999999999999998
0.25,0.10000000000000001,41,3.2938572318454552e-06,2.0874652394666763e-06,5.3813224713121311e-06,0.75000156559566145,0.75000247038478673,0.34999999999999998
0.25,0.10000000000000001,42,2.470398080732683e-06,1.5656040864423777e-06,4.0360021671750604e-06,0.75000117420122647,0.75000185279398346,0.34999999999999998
0.25,0.10000000000000001,43,1.8528014612939685e-06,1.174205965573615e-06,3.0270074268675833e-06,0.75000088065344006,0.75000138959852136,0.34999999999999998
0.25,0.10000000000000001,44,1.3896027276464571e-06,8.8065610585508474e-07,2.2702588335015419e-06,0.75000066049149772,0.75000104220059749,0.34999999999999998
0.25,0.10000000000000001,45,1.0422029635556297e-06,6.6049299721163327e-07,1.702695960767263e-06,0.75000049536942071,0.75000078165140804,0.34999999999999998
0.25,0.10000000000000001,46,7.8165273894220053e-07,4.9537026418400623e-07,1.2770230031262068e-06,0.75000037152751409,0.75000058623909593,0.34999999999999998
0.25,0.10000000000000001,47,5.8623984461214934e-07,3.715279885434205e-07,9.5776783315556994e-07,0.75000027864588792,0.75000043967962571,0.34999999999999998
0.25,0.10000000000000001,48,4.3968004681243402e-07,2.7864615476085232e-07,7.1832620157328634e-07,0.75000020898455788,0.75000032975989017,0.34999999999999998
0.25,0.10000000000000001,49,3.2976012699566573e-07,2.0898470795696463e-07,5.3874483495263035e-07,0.75000015673849818,0.75000024732001369,0.34999999999999998
0.25,0.10000000000000001,50,2.4732014693285636e-07,1.5673858265382431e-07,4.0405872958668067e-07,0.7500001175539186,0.75000018549006431,0.34999999999999998
0.25,0.10000000000000001,51,1.854901392730947e-07,1.1755396606381801e-07,3.0304410533691271e-07,0.75000008816546415,0.75000013911757868,0.34999999999999998
0.25,0.10000000000000001,52,1.3911762080864524e-07,8.8165490901686623e-08,2.2728311171033185e-07,0.7500000661241123,0.75000010433820108,0.34999999999999998
0.25,0.10000000000000001,53,1.0433822480551311e-07,6.6124127375293685e-08,1.7046235218080679e-07,0.7500000495930923,0.75000007825366044,0.34999999999999998
0.25,0.10000000000000001,54,7.825367377859005e-08,4.9593100705925277e-08,1.2784677448451533e-07,0.75000003719482367,0.75000005869025077,0.34999999999999998
0.25,0.10000000000000001,55,5.8690258244574134e-08,3.7194828440075473e-08,9.5885086684649607e-08,0.7500000278961203,0.75000004401769105,0.34999999999999998
0.25,0.10000000000000001,56,4.4017695320661107e-08,2.7896122967287071e-08,7.1913818287948182e-08,0.75000002092209161,0.75000003301327001,0.34999999999999998
0.25,0.10000000000000001,57,3.3013272411438081e-08,2.0922093146407544e-08,5.3935365557845629e-08,0.75000001569156949,0.75000002475995353,0.34999999999999998
0.25,0.10000000000000001,58,2.475995482660862e-08,1.5691570377835713e-08,4.0451525204444334e-08,0.75000001176867759,0.75000001856996568,0.34999999999999998
0.25,0.10000000000000001,59,1.8569966411348391e-08,1.1768678074768708e-08,3.0338644486117102e-08,0.75000000882650841,0.75000001392747451,0.34999999999999998
0.25,0.10000000000000001,60,1.3927474972419258e-08,8.8265087199844941e-09,2.2753983692403752e-08,0.75000000661988153,0.75000001044560605,0.34999999999999998
0.25,0.25,0,0.25,0.25,0.5,0.90000000000000002,0.90000000000000002,0.5
0.25,0.25,1,0.22500000000000001,0.22500000000000001,0.45000000000000001,0.88775510204081631,0.88775510204081631,0.5
0.25,0.25,2,0.19974489795918368,0.19974489795918368,0.39948979591836736,0.87486710610248775,0.87486710610248775,0.5
0.25,0.25,3,0.17475024083628773,0.17475024083628773,0.34950048167257547,0.86156642158584629,0.86156642158584629,0.5
0.25,0.25,4,0.15055893966858525,0.15055893966858525,0.30111787933717049,0.84814291198672964,0.84814291198672964,0.5
0.25,0.25,5,0.12769549751614823,0.12769549751614823,0.25539099503229645,0.83492684713919396,0.83492684713919396,0.5
0.25,0.25,6,0.10661639913502841,0.10661639913502841,0.21323279827005681,0.82225837192885698,0.82225837192885698,0.5
0.25,0.25,7,0.087666226773685657,0.087666226773685657,0.17533245354737131,0.81045022678997369,0.81045022678997369,0.5
0.25,0.25,8,0.071049113370554806,0.071049113370554806,0.14209822674110961,0.79975199957005172,0.79975199957005172,0.5
0.25,0.25,9,0.056821670485780504,0.056821670485780504,0.11364334097156101,0.79032492335698068,0.79032492335698068,0.5
0.25,0.25,10,0.04490758237169009,0.04490758237169009,0.08981516474338018,0.78223317291115879,0.78223317291115879,0.5
0.25,0.25,11,0.03512820064637636,0.03512820064637636,0.070256401292752721,0.77545206523050059,0.77545206523050059,0.5
0.25,0.25,12,0.027240235739063954,0.027240235739063954,0.054480471478127908,0.76988841177896339,0.76988841177896339,0.5
0.25,0.25,13,0.020971941829632506,0.020971941829632506,0.041943883659265012,0.76540586545800393,0.76540586545800393,0.5
0.25,0.25,14,0.016052047286444781,0.016052047286444781,0.032104094572889562,0.76184883736712705,0.76184883736712705,0.5
0.25,0.25,15,0.012229233562540104,0.012229233562540104,0.024458467125080208,0.75906111468409632,0.75906111468409632,0.5
0.25,0.25,16,0.0092827356597138533,0.0092827356597138533,0.018565471319427707,0.7568980192554613,0.7568980192554613,0.5
0.25,0.25,17,0.0070260842341094533,0.0070260842341094533,0.014052168468218907,0.75523279710236091,0.75523279710236091,0.5
0.25,0.25,18,0.0053063292488032812,0.0053063292488032812,0.010612658497606562,0.75395874055580281,0.75395874055580281,0.5
0.25,0.25,19,0.0040007533174021412,0.0040007533174021412,0.0080015066348042823,0.75298860830346714,0.75298860830346714,0.5
0.25,0.25,20,0.0030125216726361176,0.0030125216726361176,0.0060250433452722352,0.75225260523239457,0.75225260523239457,0.5
0.25,0.25,21,0.0022661772765595702,0.0022661772765595702,0.0045323545531191405,0.75169578999666342,0.75169578999666342,0.5
0.25,0.25,22,0.0017034759181759334,0.0017034759181759334,0.0034069518363518667,0.75127543426707277,0.75127543426707277,0.5
0.25,0.25,23,0.0012797796101911248,0.0012797796101911248,0.0025595592203822497,0.75095860790079771,0.75095860790079771,0.5
0.25,0.25,24,0.00096106151448895267,0.00096106151448895267,0.0019221230289779053,0.75072010407155709,0.75072010407155709,0.5
0.25,0.25,25,0.00072148820017631482,0.00072148820017631482,0.0014429764003526296,0.75054072602268729,0.75054072602268729,0.5
0.25,0.25,26,0.00054150627757713324,0.00054150627757713324,0.0010830125551542665,0.75040590990542089,0.75040590990542089,0.5
0.25,0.25,27,0.00040634951094476607,0.00040634951094476607,0.00081269902188953213,0.75030463834356664,0.75030463834356664,0.5
0.25,0.25,28,0.00030488592285049786,0.00030488592285049786,0.00060977184570099572,0.75022859474681758,0.75022859474681758,0.5
0.25,0.25,29,0.00022873413745821565,0.00022873413745821565,0.0004574682749164313,0.75017151137258775,0.75017151137258775,0.5
0.25,0.25,30,0.00017158983359953487,0.00017158983359953487,0.00034317966719906974,0.75012867029668484,0.75012867029668484,0.5
0.25,0.25,31,0.00012871445371444851,0.00012871445371444851,0.00025742890742889703,0.75009652341632704,0.75009652341632704,0.5
0.25,0.25,32,9.6548264244639568e-05,9.6548264244639568e-05,0.00019309652848927914,0.75007240420768295,0.75007240420768295,0.5
0.25,0.25,33,7.2418188684055478e-05,7.2418188684055478e-05,0.00014483637736811096,0.75005430970850229,0.75005430970850229,0.5
0.25,0.25,34,5.4317574523759305e-05,5.4317574523759305e-05,0.00010863514904751861,0.75004073596821386,0.75004073596821386,0.5
0.25,0.25,35,4.0740393571808735e-05,4.0740393571808735e-05,8.1480787143617471e-05,0.75003055405039487,0.75003055405039487,0.5
0.25,0.25,36,3.0556539962894848e-05,3.0556539962894848e-05,6.1113079925789697e-05,0.75002291670471699,0.75002291670471699,0.5
0.25,0.25,37,2.2918105227374638e-05,2.2918105227374638e-05,4.5836210454749276e-05,0.75001718818499985,0.75001718818499985,0.5
0.25,0.25,38,1.7188972841163474e-05,1.7188972841163474e-05,3.4377945682326948e-05,0.75001289150803907,0.75001289150803907,0.5
0.25,0.25,39,1.2891951222654171e-05,1.2891951222654171e-05,2.5783902445308342e-05,0.75000966883876674,0.75000966883876674,0.5
0.25,0.25,40,9.6690880671883889e-06,9.6690880671883889e-06,1.9338176134376778e-05,0.75000725174593263,0.75000725174593263,0.5
0.25,0.25,41,7.2518861681613553e-06,7.2518861681613553e-06,1.4503772336322711e-05,0.75000543887518401,0.75000543887518401,0.5
0.25,0.25,42,5.4389540682247337e-06,5.4389540682247337e-06,1.0877908136449467e-05,0.75000407919336465,0.75000407919336465,0.5
0.25,0.25,43,4.0792377377138961e-06,4.0792377377138961e-06,8.1584754754277923e-06,0.75000305941582324,0.75000305941582324,0.5
0.25,0.25,44,3.0594407833699036e-06,3.0594407833699036e-06,6.1188815667398073e-06,0.75000229457356737,0.75000229457356737,0.5
0.25,0.25,45,2.2945876076393803e-06,2.2945876076393803e-06,4.5891752152787607e-06,0.75000172093675688,0.75000172093675688,0.5
0.25,0.25,46,1.7209446545696912e-06,1.7209446545696912e-06,3.4418893091393823e-06,0.75000129070626964,0.75000129070626964,0.5
0.25,0.25,47,1.2907107121613237e-06,1.2907107121613237e-06,2.5814214243226473e-06,0.75000096803178462,0.75000096803178462,0.5
0.25,0.25,48,9.6803428356998694e-07,9.6803428356998694e-07,1.9360685671399739e-06,0.75000072602500989,0.75000072602500989,0.5
0.25,0.25,49,7.2602641549459049e-07,7.2602641549459049e-07,1.452052830989181e-06,0.75000054451941633,0.75000054451941633,0.5
0.25,0.25,50,5.4452020695642287e-07,5.4452020695642287e-07,1.0890404139128457e-06,0.75000040838993287,0.75000040838993287,0.5
0.25,0.25,51,4.083903775938879e-07,4.083903775938879e-07,8.1678075518777579e-07,0.75000030629265813,0.75000030629265813,0.5
0.25,0.25,52,3.0629290828239024e-07,3.0629290828239024e-07,6.1258581656478047e-07,0.75000022971961089,0.75000022971961089,0.5
0.25,0.25,53,2.2971975157328039e-07,2.2971975157328039e-07,4.5943950314656077e-07,0.75000017228977411,0.75000017228977411,0.5
0.25,0.25,54,1.7228985325832439e-07,1.7228985325832439e-07,3.4457970651664878e-07,0.75000012921736769,0.75000012921736769,0.5
0.25,0.25,55,1.2921741220658461e-07,1.2921741220658461e-07,2.5843482441316922e-07,0.75000009691304659,0.75000009691304659,0.5
0.25,0.25,56,9.6913071677791551e-08,9.6913071677791551e-08,1.938261433555831e-07,0.75000007268479674,0.75000007268479674,0.5
0.25,0.25,57,7.2684810802450577e-08,7.2684810802450577e-08,1.4536962160490115e-07,0.75000005451360419,0.75000005451360419,0.5
0.25,0.25,58,5.4513612064148938e-08,5.4513612064148938e-08,1.0902722412829788e-07,0.75000004088520678,0.75000004088520678,0.5
0.25,0.25,59,4.0885211276912007e-08,4.0885211276912007e-08,8.1770422553824015e-08,0.75000003066390719,0.75000003066390719,0.5
0.25,0.25,60,3.066390971138433e-08,3.066390971138433e-08,6.132781942276866e-08,0.75000002299793156,0.75000002299793156,0.5
0.25,0.48999999999999999,0,0.25,0.48999999999999999,0.73999999999999999,0.99664429530201337,0.90000000000000002,0.73999999999999999
0.25,0.48999999999999999,1,0.24916107382550334,0.441,0.69016107382550329,0.97952810548230396,0.89959704499664206,0.73999999999999999
0.25,0.48999999999999999,2,0.24406027460423177,0.39672229684351917,0.64078257144775097,0.96302854784022562,0.89713531947751113,0.73999999999999999
0.25,0.48999999999999999,3,0.23503701183760001,0.35591358452256255,0.59095059636016256,0.9468674047069997,0.89273074991972745,0.73999999999999999
0.25,0.48999999999999999,4,0.2225488854087567,0.31773500121744558,0.5402838866262023,0.93084155819866621,0.88652759905855294,0.73999999999999999
0.25,0.48999999999999999,5,0.2071577512692635,0.28168084776616842,0.48883859903543192,0.91483092198251292,0.87870589058355131,0.73999999999999999
0.25,0.48999999999999999,6,0.18951431658948442,0.24751462019670076,0.43702893678618515,0.89880464095743873,0.86949056472866826,0.73999999999999999
0.25,0.48999999999999999,7,0.17033634727850591,0.21521162689343118,0.38554797417193709,0.88282354825940801,0.85915858569714076,0.73999999999999999
0.25,0.48999999999999999,8,0.15037693850195735,0.18490091698734107,0.33527785548929845,0.86703568269074716,0.84803978165916272,0.73999999999999999
0.25,0.48999999999999999,9,0.1303821715349891,0.1568033332705237,0.2871855048055128,0.85166161919710759,0.83650758222633115,0.73999999999999999
0.25,0.48999999999999999,10,0.11104149132392385,0.13116717719915541,0.24220866852307926,0.83696803167764333,0.82495770332906704,0.73999999999999999
0.25,0.48999999999999999,11,0.092938178427934656,0.10820737325437202,0.20114555168230669,0.82323135714433748,0.8137763738121141,0.73999999999999999
0.25,0.48999999999999999,12,0.076509622757751236,0.088056603826676808,0.16456622658442804,0.81069762605891771,0.80330395182284986,0.73999999999999999
0.25,0.48999999999999999,13,0.062026169540372274,0.070736217838068563,0.13276238737844084,0.79954736983275809,0.7938027126727133,0.73999999999999999
0.25,0.48999999999999999,14,0.049592860716805388,0.056150601604066798,0.10574346232087219,0.78987400200226132,0.78543721278001311,0.73999999999999999
0.25,0.48999999999999999,15,0.039172111365123809,0.044102772019819159,0.08327488338494296,0.78167990728621162,0.77827162430797781,0.73999999999999999
0.25,0.48999999999999999,16,0.030620052380095134,0.034323936016349095,0.064943988396444233,0.77488867473318812,0.77228274060070567,0.73999999999999999
0.25,0.48999999999999999,17,0.023727131809072721,0.026507783374909347,0.050234915183982071,0.76936744937853141,0.76738290243940066,0.73999999999999999
0.25,0.48999999999999999,18,0.018254882881014498,0.020341619743472827,0.038596502624487328,0.76495206557529249,0.76344571225823499,0.73999999999999999
0.25,0.48999999999999999,19,0.013964110366667086,0.015529722373541787,0.029493832740208871,0.76146917862033003,0.7603288495795113,0.73999999999999999
0.25,0.48999999999999999,20,0.010633239651069621,0.011807695946564225,0.022440935597633847,0.75875242597521309,0.75789102260386332,0.73999999999999999
0.25,0.48999999999999999,21,0.0080679963812249032,0.0089489467555370523,0.017016943136761956,0.75665218006147439,0.75600256858430248,0.73999999999999999
0.25,0.48999999999999999,22,0.0061046670505819096,0.0067654267333101719,0.012870093783892082,0.75503997248539478,0.75455071965957421,0.73999999999999999
0.25,0.48999999999999999,23,0.004609267641903861,0.0051048576104233126,0.0097141252523271736,0.75380919779546174,0.75344108982743341,0.73999999999999999
0.25,0.48999999999999999,24,0.0034745083435681291,0.0038462094814112079,0.0073207178249793375,0.75287360462570119,0.75259685845131996,0.73999999999999999
0.25,0.48999999999999999,25,0.0026158656209242116,0.0028946451726557555,0.0055105107935799671,0.75216471778959204,0.75195678054074888,0.73999999999999999
0.25,0.48999999999999999,26,0.0019675618265379557,0.0021766480648380423,0.0041442098913759984,0.75162894041861861,0.75147277359679532,0.73999999999999999
0.25,0.48999999999999999,27,0.0014788764108888456,0.0016356917584279408,0.0031145681693167861,0.75122476548001926,0.75110751942381615,0.73999999999999999
0.25,0.48999999999999999,28,0.0011109685849439055,0.0012285803792147906,0.0023395489641586959,0.75092030461621673,0.75083230177757987,0.73999999999999999
0.25,0.48999999999999999,29,0.00083424886822512482,0.00092245783404461311,0.0017567067022697378,0.75069120576735837,0.75062516510788513,0.73999999999999999
0.25,0.48999999999999999,30,0.00062626328879797301,0.00069242006398479979,0.0013186833527827728,0.75051895571264082,0.75046940349642099,0.73999999999999999
0.25,0.48999999999999999,31,0.00047002246950981867,0.00051964007238762631,0.00098966254189744498,0.75038952764011957,0.7503523512391328,0.73999999999999999
0.25,0.48999999999999999,32,0.00035269993887571534,0.00038991315011412857,0.00074261308898984396,0.75029232088282938,0.75026443168911616,0.73999999999999999
0.25,0.48999999999999999,33,0.00026462805571429254,0.00029253796797848973,0.00055716602369278233,0.75021933931090756,0.75019841853467462,0.73999999999999999
0.25,0.48999999999999999,34,0.00019852908512110658,0.00021946152093881027,0.00041799060605991685,0.75016456002611054,0.75014886725936003,0.73999999999999999
0.25,0.48999999999999999,35,0.00014892948379226117,0.00016462881133926484,0.00031355829513152601,0.75012345128486613,0.75011168048032795,0.73999999999999999
0.25,0.48999999999999999,36,0.00011171549838032449,0.00012348999432917481,0.00023520549270949928,0.75009260605982508,0.75008377726456643,0.73999999999999999
0.25,0.48999999999999999,37,8.379696931736976e-05,9.2627841400807324e-05,0.00017642481071817708,0.75006946444670886,0.75006284246098021,0.73999999999999999
0.25,0.48999999999999999,38,6.2853547898136829e-05,6.9476702012114398e-05,0.00013233024991025124,0.75005210390650146,0.7500471371981835,0.73999999999999999
0.25,0.48999999999999999,39,4.7143435838985595e-05,5.2110801446157676e-05,9.9254237285143271e-05,0.75003908106453898,0.75003535591008019,0.73999999999999999
0.25,0.48999999999999999,40,3.5359419294897811e-05,3.9084943509428396e-05,7.4444362804326208e-05,0.75002931256195227,0.75002651862678793,0.73999999999999999
0.25,0.48999999999999999,41,2.6520600946342036e-05,2.9314744111101252e-05,5.5835345057443288e-05,0.75002198541358656,0.750019889923217,0.73999999999999999
0.25,0.48999999999999999,42,1.9891033776136896e-05,2.1986641151335436e-05,4.1877674927472328e-05,0.75001648961831213,0.75001491797859809,0.73999999999999999
0.25,0.48999999999999999,43,1.4918603327657475e-05,1.6490308859743716e-05,3.1408912187401191e-05,0.75001236752770051,0.75001118878557471,0.73999999999999999
0.25,0.48999999999999999,44,1.1189137001983015e-05,1.2367916151337679e-05,2.3557053153320692e-05,0.75000927582239096,0.75000839175885492,0.73999999999999999
0.25,0.48999999999999999,45,8.3919565399347994e-06,9.276040902073138e-06,1.7667997442007937e-05,0.7500069569661435,0.75000629391458673,0.73999999999999999
0.25,0.48999999999999999,46,6.2940257875086253e-06,6.9570890591639941e-06,1.325111484667262e-05,0.75000521778049378,0.75000472048962974,0.73999999999999999
0.25,0.48999999999999999,47,4.7205521814764503e-06,5.2178496352397527e-06,9.9384018167162039e-06,0.75000391336680705,0.75000354039742345,0.73999999999999999
0.25,0.48999999999999999,48,3.5404326093595558e-06,3.9134056996912188e-06,7.4538383090507742e-06,0.75000293504278881,0.75000265531505605,0.73999999999999999
0.25,0.48999999999999999,49,2.6553348483408664e-06,2.9350646660934892e-06,5.5903995144343555e-06,0.75000220129203865,0.75000199149584812,0.73999999999999999
0.25,0.48999999999999999,50,1.9915069814231113e-06,2.2013043447392134e-06,4.1928113261623251e-06,0.75000165097462423,0.75000149362726154,0.73999999999999999
0.25,0.48999999999999999,51,1.4936335239948238e-06,1.6509815464825902e-06,3.1446150704774142e-06,0.75000123823411557,0.75000112022346976,0.73999999999999999
0.25,0.48999999999999999,52,1.1202269924641035e-06,1.2382380093302192e-06,2.3584650017943229e-06,0.75000092867735713,0.75000084016930313,0.73999999999999999
0.25,0.48999999999999999,53,8.4017128467752041e-07,9.2867954732722982e-07,1.7688508320047502e-06,0.75000069650901369,0.75000063012793405,0.73999999999999999
0.25,0.48999999999999999,54,6.3012904869501312e-07,6.965102456823469e-07,1.3266392943773601e-06,0.7500005223823204,0.75000047259648872,0.73999999999999999
0.25,0.48999999999999999,55,4.7259711568953442e-07,5.2238301343005659e-07,9.9498012911959091e-07,0.75000039178705546,0.75000035444766922,0.73999999999999999
0.25,0.48999999999999999,56,3.5444802192458318e-07,3.9178744522998399e-07,7.4623546715456717e-07,0.75000029384046885,0.75000026583592216,0.73999999999999999
0.25,0.48999999999999999,57,2.6583612059461031e-07,2.9384068807366481e-07,5.5967680866827517e-07,0.75000022038045133,0.75000019937703744,0.73999999999999999
0.25,0.48999999999999999,58,1.9937714903104197e-07,2.2038057464033447e-07,4.1975772367137647e-07,0.75000016528539459,0.75000014953283201,0.73999999999999999
0.25,0.48999999999999999,59,1.4953289472741223e-07,1.6528546393438229e-07,3.148183586617945e-07,0.75000012396407745,0.75000011214965423,0.73999999999999999
0.25,0.48999999999999999,60,1.1214968958226652e-07,1.2396411648749434e-07,2.3611380606976084e-07,0.75000009297307579,0.75000008411225771,0.73999999999999999
0.25,0.5,0,0.25,0.5,0.75,1,0.90000000000000002,0.75
0.25,0.5,1,0.25,0.45000000000000001,0.69999999999999996,0.98275862068965525,0.90000000000000002,0.75
0.25,0.5,2,0.24568965517241381,0.40500000000000003,0.65068965517241384,0.96619217081850528,0.89792387543252594,0.75
0.25,0.5,3,0.2373834212786845,0.36365916955017302,0.60104259082885747,0.95000919823140217,0.89388229460439461,0.75
0.25,0.5,4,0.22551643372239025,0.32506849293143725,0.55058492665382752,0.93399152270175734,0.8880131025889666,0.75
0.25,0.5,5,0.21063043732664521,0.28866508096196514,0.49929551828861035,0.91800238783521737,0.88048806896332854,0.75
0.25,0.5,6,0.19335924441663641,0.25416615971334355,0.44752540412997999,0.90199311375821001,0.87152202615514063,0.75
0.25,0.5,7,0.17440870694529664,0.22151140649344425,0.39592011343874089,0.8860065521999485,0.86138075649081969,0.75
0.25,0.5,8,0.1545272571142535,0.19080566289666848,0.34533292001092197,0.87017430856383082,0.85038346182087665,0.75
0.25,0.5,9,0.13446564911366085,0.16225798014909615,0.29672362926275697,0.85470436614787626,0.83889580474652314,0.75
0.25,0.5,10,0.11492837739435424,0.13611753883372138,0.25104591622807559,0.83985703559342051,0.82731104956464641,0.75
0.25,0.5,11,0.096523406343984236,0.11261154391668254,0.20913495026066678,0.8259102836918224,0.81602007247556951,0.75
0.25,0.5,12,0.079719673916461065,0.091893280228477064,0.17161295414493813,0.81311968524702016,0.80537525793196929,0.75
0.25,0.5,13,0.064821636162947907,0.074008574266224453,0.13883021042917237,0.80168155267064889,0.79565668603184847,0.75
0.25,0.5,14,0.051966309925763961,0.058885416938606092,0.11085172686437006,0.79170806585630327,0.78704941125640548,0.75
0.25,0.5,15,0.0411421467210158,0.046345732733117893,0.087487879454133693,0.7832197078484231,0.77963726916439025,0.75
0.25,0.5,16,0.032223340135090955,0.036132860505470724,0.068356200640561679,0.77615460469604514,0.77341305816448147,0.75
0.25,0.5,17,0.025010293824537726,0.027945626143766725,0.052955919968304455,0.7703894243769015,0.76830003121082246,0.75
0.25,0.5,18,0.019267665862982793,0.021470625438461951,0.04073829130144474,0.76576449550072412,0.76417758051316387,0.75
0.25,0.5,19,0.014754494429043542,0.016407370599668243,0.031161865028711787,0.76210688578782249,0.76090497345174013,0.75
0.25,0.5,20,0.01124450180069215,0.012484449890553426,0.023728951691245576,0.75924788268987953,0.75833960168436221,0.75
0.25,0.5,21,0.0085373641840780536,0.0094674527572506644,0.018004816941328716,0.75703399554739825,0.7563488209415411,0.75
0.25,0.5,22,0.0064630749197158626,0.0071606967302662826,0.013623771649982144,0.75533233928322963,0.75481617886495589,0.75
0.25,0.5,23,0.0048817694980717542,0.0054050097439503793,0.010286779242022134,0.7540319645005501,0.75364354020013979,0.75
0.25,0.5,24,0.0036810102448699093,0.0040734506782470151,0.0077544609231169244,0.75304269374578281,0.75275063257695674,0.75
0.25,0.5,25,0.0027719578705026602,0.0030662925748214742,0.0058382504453241349,0.75229268937471006,0.75207322152016687,0.75
0.25,0.5,26,0.0020853236412338404,0.0023060765348693535,0.0043914001761031938,0.75172557808601881,0.75156073808689505,0.75
0.25,0.5,27,0.0015675911197029504,0.0017331565826312807,0.0033007477023342313,0.75129761846099608,0.75117385321789698,0.75
0.25,0.5,28,0.0011777274749534329,0.0013019019084051016,0.0024796293833585347,0.75097515687271021,0.75088225654843799,0.75
0.25,0.5,29,0.00088444407525645511,0.00097757504278794057,0.0018620191180443958,0.75073246524235038,0.75066274689387869,0.75
0.25,0.5,30,0.00066398088098626939,0.00073382916691409645,0.0013978100479003657,0.75054996829241172,0.75049765522718348,0.75
0.25,0.5,31,0.00049835082917101207,0.00055073706910634687,0.0010490878982773589,0.75041282544355492,0.75037357694949569,0.75
0.25,0.5,32,0.00037396885378035752,0.00041325854450401111,0.00078722739828436864,0.75030981587432077,0.75028037179001827,0.75
0.25,0.5,33,0.00028059250182267085,0.00031005977441587128,0.00059065227623854213,0.75023247275036342,0.75021038534381701,0.75
0.25,0.5,34,0.0002105096064776332,0.00023261006284414776,0.00044311966932178095,0.75017441697598941,0.75015784897613236,0.75
0.25,0.5,35,0.00015791892130720343,0.00017449426439336885,0.00033241318570057226,0.75013084786609285,0.75011842049014432,0.75
0.25,0.5,36,0.00011845985433427131,0.00013089136199134348,0.00024935121632561479,0.7500981556737637,0.75008883436744445,0.75
0.25,0.5,37,8.8856518257519613e-05,9.8180149144854058e-05,0.00018703666740237367,0.75007362788306209,0.75006663646760863,0.75
0.25,0.5,38,6.6648931010475273e-05,7.3641654236968849e-05,0.00014029058524744412,0.75005522717365725,0.75004998336691986,0.75
0.25,0.5,39,4.9990379089943438e-05,5.5234921535550946e-05,0.00010522530062549438,0.75004142390310558,0.75003749091013261,0.75
0.25,0.5,40,3.7494855114077214e-05,4.1428261959142682e-05,7.8923117073219896e-05,0.75003106990929702,0.75002812008697695,0.75
0.25,0.5,41,2.812230629730541e-05,3.1072361435686607e-05,5.9194667732992017e-05,0.75002330354698055,0.75002109113659154,0.75
0.25,0.5,42,2.1092385072465058e-05,2.3304926428184217e-05,4.4397311500649279e-05,0.75001747828749088,0.75001581895514491,0.75
0.25,0.5,43,1.581965746311896e-05,1.7479063480723987e-05,3.3298720943842946e-05,0.75001310906847629,0.75001186455540414,0.75
0.25,0.5,44,1.1864950478312176e-05,1.310950499186007e-05,2.4974455470172247e-05,0.75000983199985127,0.75000889860727715,0.75
0.25,0.5,45,8.8988295149254703e-06,9.8322454002315737e-06,1.8731074915157046e-05,0.75000737411154605,0.75000667406274479,0.75
0.25,0.5,46,6.6741877571555753e-06,7.374249671196404e-06,1.4048437428351978e-05,0.75000553064646902,0.75000500560740946,0.75
0.25,0.5,47,5.0056777304396343e-06,5.5307241659960961e-06,1.053640189643573e-05,0.75000414802018289,0.75000375423950527,0.75
0.25,0.5,48,3.7542790614819808e-06,4.1480638881602286e-06,7.9023429496422089e-06,0.75000311103501138,0.75000281569872518,0.75
0.25,0.5,49,2.8157209758050883e-06,3.1110595958183734e-06,5.9267805716234617e-06,0.75000233328743782,0.75000211178478571,0.75
0.25,0.5,50,2.1117973017401976e-06,2.333301266752102e-06,4.4450985684922997e-06,0.75000174997186686,0.75000158384463156,0.75
0.25,0.5,51,1.5838516718910148e-06,1.7499796456507618e-06,3.3338313175417768e-06,0.7500013124824374,0.75000118788687253,0.75
0.25,0.5,52,1.187890832695764e-06,1.3124868130159196e-06,2.5003776457116838e-06,0.75000098436381779,0.75000089091706623,0.75
0.25,0.5,53,8.909192938385782e-07,9.8436627907884058e-07,1.8752855729174187e-06,0.75000073827398261,0.75000066818887512,0.75
0.25,0.5,54,6.6819012812146886e-07,7.3827536705172713e-07,1.4064654951731961e-06,0.75000055370611651,0.75000050114226124,0.75
0.25,0.5,55,5.0114296607206256e-07,5.5370689526978223e-07,1.0548498613418447e-06,0.75000041527994155,0.75000037585703616,0.75
0.25,0.5,56,3.7585743266866859e-07,4.1528037956696923e-07,7.9113781223563788e-07,0.75000031146015533,0.75000028189296852,0.75
0.25,0.5,57,2.8189319156611582e-07,3.1146040173984589e-07,5.9335359330596165e-07,0.75000023359522849,0.75000021141983408,0.75
0.25,0.5,58,2.1141995952349136e-07,2.3359536715379088e-07,4.4501532667728223e-07,0.75000017519648443,0.75000015856493607,0.75
0.25,0.5,59,1.5856500668265216e-07,1.7519656240537761e-07,3.3376156908802977e-07,0.75000013139739874,0.75000011892373619,0.75
0.25,0.5,60,1.1892377584701853e-07,1.3139744263906297e-07,2.5032121848608151e-07,0.75000009854806904,0.75000008919282124,0.75
0.25,0.51000000000000001,0,0.25,0.51000000000000001,0.76000000000000001,1.0033112582781456,0.90000000000000002,0.76000000000000001
0.25,0.51000000000000001,1,0.2508278145695364,0.45900000000000002,0.70982781456953647,0.98594928032899243,0.90039708802117802,0.76000000000000001
0.25,0.51000000000000001,2,0.24730350326132838,0.41328226340172075,0.66058576666304913,0.96932044686191965,0.89870288342895477,0.76000000000000001
0.25,0.51000000000000001,3,0.23971634229178904,0.37141796178917125,0.61113430408096026,0.95312076923541278,0.89502289804979085,0.76000000000000001
0.25,0.51000000000000001,4,0.22847862456344947,0.33242758054829052,0.56090620511173994,0.93711762579143176,0.88948876683424671,0.76000000000000001
0.25,0.51000000000000001,5,0.21411134619499167,0.29569059868359115,0.50980194487858288,0.92115810613892501,0.88226423601880521,0.76000000000000001
0.25,0.51000000000000001,6,0.19723040216383425,0.26087724014552166,0.45810764230935591,0.90517603449369877,0.87355416414044029,0.76000000000000001
0.25,0.51000000000000001,7,0.17852823331225692,0.22789039945858608,0.406418632770843,0.88919629933526834,0.8636130397214814,0.76000000000000001
0.25,0.51000000000000001,8,0.15874664438812222,0.19680912059977215,0.35555576498789437,0.87333365271803498,0.85274893469396962,0.76000000000000001
0.25,0.51000000000000001,9,0.13863878680020972,0.16782876792951271,0.30646755472972242,0.85778256145401943,0.84131876702738906,0.76000000000000001
0.25,0.51000000000000001,10,0.11892193365836159,0.14119749210618346,0.26011942576454505,0.84279561146265136,0.82971195090631222,0.76000000000000001
0.25,0.51000000000000001,11,0.10022688379391972,0.1171532466385001,0.21738013043241983,0.82865074486715184,0.81832241963242169,0.76000000000000001
0.25,0.51000000000000001,12,0.083053081911545049,0.095869128257011271,0.17892221016855631,0.81561170886081891,0.80751316576627974,0.76000000000000001
0.25,0.51000000000000001,13,0.067739066064032821,0.07741558325807267,0.14515464932210548,0.80388977878710244,0.79758119391032745,0.76000000000000001
0.25,0.51000000000000001,14,0.05445474283346026,0.061745213322237959,0.11619995615569823,0.79361584060904433,0.78873192036231909,0.76000000000000001
0.25,0.51000000000000001,15,0.043216146508925898,0.048700420676829795,0.091916567185755693,0.78482912258588489,0.78106940971931849,0.76000000000000001
0.25,0.51000000000000001,16,0.033917290346143367,0.038038408831133942,0.071955699177277316,0.77748338248434834,0.77460348424107617,0.76000000000000001
0.25,0.51000000000000001,17,0.026370129623023278,0.029464684015582873,0.055834813638606151,0.77146602341470183,0.76926945908347077,0.76000000000000001
0.25,0.51000000000000001,18,0.020343659037203997,0.022666281534732824,0.043009940571936821,0.76662293111447644,0.76495353466723182,0.76000000000000001
0.25,0.51000000000000001,19,0.015595915520694836,0.017338652177756483,0.032934567698451322,0.76278236023518864,0.76151731359073471,0.76000000000000001
0.25,0.51000000000000001,20,0.011896289250904218,0.013203683827689258,0.025099973078593477,0.7597737138433569,0.75881732350731634,0.76000000000000001
0.25,0.51000000000000001,21,0.0090384878651143044,0.010019184022564001,0.019057671887678304,0.75743984682250864,0.75671814403549487,0.76000000000000001
0.25,0.51000000000000001,22,0.0068461108640592823,0.0075816983383047145,0.014427809202363997,0.75564348654119695,0.75509967024020985,0.76000000000000001
0.25,0.51000000000000001,23,0.0051732190825653224,0.0057249379151146371,0.010898156997679959,0.75426926217543822,0.75385994596579609,0.76000000000000001
0.25,0.51000000000000001,24,0.0039020001404784432,0.0043158013873458578,0.0082178015278243019,0.75322294146526225,0.75291512528608306,0.76000000000000001
0.25,0.51000000000000001,25,0.0029390760234090396,0.0032494321422633578,0.0061885081656723974,0.7524291806490172,0.75219784737702788,0.76000000000000001
0.25,0.51000000000000001,26,0.0022114465641588353,0.0024442158626082218,0.0046556624267670571,0.75182869217852555,0.7516549251445942,0.76000000000000001
0.25,0.51000000000000001,27,0.001662628978154231,0.0018372068912460128,0.0034998358694002438,0.7513753783139181,0.75124490192360249,0.76000000000000001
0.25,0.51000000000000001,28,0.0012492584774563185,0.0013801923108274776,0.0026294507882837961,0.75103371750416981,0.75093577483344853,0.76000000000000001
0.25,0.51000000000000001,29,0.00093823523844761792,0.0010364357823503998,0.0019746710207980177,0.75077652202155387,0.75070301683366913,0.76000000000000001
0.25,0.51000000000000001,30,0.00070440498915976587,0.00077805546856480918,0.0014824604577245749,0.75058308792667361,0.75052793186403088,0.76000000000000001
0.25,0.51000000000000001,31,0.00052871447191449208,0.00058395236169744575,0.0011126668336119377,0.75043770867026138,0.75039632631047992,0.76000000000000001
0.25,0.51000000000000001,32,0.0003967672768443187,0.0004381957069580919,0.0008349629838024106,0.75032850283168795,0.75029745743625631,0.76000000000000001
0.25,0.51000000000000001,33,0.00029770579680720349,0.0003287771247901392,0.00062648292159734275,0.75024650179943975,0.75022321289583238,0.76000000000000001
0.25,0.51000000000000001,34,0.00022335273262001924,0.00024665623088671225,0.00047000896350673149,0.75018494655494483,0.75016747714298748,0.76000000000000001
0.25,0.51000000000000001,35,0.00016755585778345001,0.00018503348244588316,0.00035258934022933315,0.75013874943854264,0.75012564584064101,0.76000000000000001
0.25,0.51000000000000001,36,0.0001256901416187795,0.00013879836052186102,0.00026448850214064049,0.75010408432365794,0.75009425575919442,0.76000000000000001
0.25,0.51000000000000001,37,9.4280688587465488e-05,0.00010411185293624169,0.00019839254152370718,0.75007807576108998,0.75007070385043284,0.76000000000000001
0.25,0.51000000000000001,38,7.0717877477116664e-05,7.8091250811059552e-05,0.00014880912828817622,0.75005856386478287,0.75005303465760942,0.76000000000000001
0.25,0.51000000000000001,39,5.30425496200518e-05,5.8572579651043718e-05,0.00011161512927109552,0.75004392686182864,0.75003977980219294,0.76000000000000001
0.25,0.51000000000000001,40,3.9784242207787047e-05,4.3931764743915238e-05,8.3716006951702285e-05,0.75003294737612158,0.75002983699461367,0.76000000000000001
0.25,0.51000000000000001,41,2.9839492442232018e-05,3.2950134349764462e-05,6.2789626791996477e-05,0.75002471178650565,0.7500223789515551,0.76000000000000001
0.25,0.51000000000000001,42,2.2380356718840684e-05,2.4713338151783693e-05,4.7093694870624376e-05,0.75001853454556333,0.75001678489188728,0.76000000000000001
0.25,0.51000000000000001,43,1.6785682348871843e-05,1.8535418424546819e-05,3.5321100773418659e-05,0.75001390130615186,0.75001258905044588,0.76000000000000001
0.25,0.51000000000000001,44,1.2589495104563182e-05,1.3901797161727697e-05,2.6491292266290878e-05,0.75001042620292835,0.75000944200245834,0.76000000000000001
0.25,0.51000000000000001,45,9.4422525890531116e-06,1.0426479132098749e-05,1.9868731721151861e-05,0.75000781977781628,0.75000708162257534,0.76000000000000001
0.25,0.51000000000000001,46,7.0817632781071654e-06,7.8199331854640655e-06,1.4901696463571231e-05,0.75000586490402599,0.75000531128484527,0.76000000000000001
0.25,0.51000000000000001,47,5.3113639924423353e-06,5.8649914229906679e-06,1.1176355415433003e-05,0.75000439871776881,0.7500039835018365,0.76000000000000001
0.25,0.51000000000000001,48,3.9835463575229213e-06,4.3987669304471057e-06,8.3823132879700279e-06,0.75000329906068608,0.75000298764786666,0.76000000000000001
0.25,0.51000000000000001,49,2.9876729101033702e-06,3.2990883398019649e-06,6.2867612499053351e-06,0.75000247430809186,0.75000224074798794,0.76000000000000001
0.25,0.51000000000000001,50,2.2407620750007847e-06,2.4743236472770332e-06,4.715085722277818e-06,0.75000185573814371,0.75000168056779049,0.76000000000000001
0.25,0.51000000000000001,51,1.6805757145182421e-06,1.8557468937263998e-06,3.5363226082446419e-06,0.7500013918075874,0.75000126042966764,0.76000000000000001
0.25,0.51000000000000001,52,1.2604341249267122e-06,1.3918125093332402e-06,2.6522466342599525e-06,0.7500010438579291,0.7500009453244022,0.76000000000000001
0.25,0.51000000000000001,53,9.4532690940918962e-07,1.0438606977142585e-06,1.9891876071234483e-06,0.75000078289470606,0.75000070899451188,0.76000000000000001
0.25,0.51000000000000001,54,7.0899592214832504e-07,7.8289626337719971e-07,1.4918921855255246e-06,0.75000058717173779,0.75000053174656456,0.76000000000000001
0.25,0.51000000000000001,55,5.3174735791361151e-07,5.8717261383529819e-07,1.1189199717489098e-06,0.75000044037920177,0.75000039881030633,0.76000000000000001
0.25,0.51000000000000001,56,3.9881075260568566e-07,4.4037969454696362e-07,8.3919044715264923e-07,0.75000033028462543,0.75000029910794519,0.76000000000000001
0.25,0.51000000000000001,57,2.9910819617532428e-07,3.3028490263128827e-07,6.2939309880661255e-07,0.75000024771359519,0.75000022433108005,0.76000000000000001
0.25,0.51000000000000001,58,2.2433122122465983e-07,2.4771375106663512e-07,4.7204497229129492e-07,0.75000018578526728,0.75000016824837823,0.76000000000000001
0.25,0.51000000000000001,59,1.6824845759593077e-07,1.8578535497741321e-07,3.5403381257334396e-07,0.75000013933899035,0.75000012618632195,0.76000000000000001
0.25,0.51000000000000001,60,1.2618636664051829e-07,1.3933903967663052e-07,2.6552540631714881e-07,0.75000010450426524,0.75000009463976303,0.76000000000000001
0.25,0.75,0,0.25,0.75,1,1.0714285714285714,0.90000000000000002,1
0.25,0.75,1,0.26785714285714285,0.67500000000000004,0.94285714285714284,1.0522388059701493,0.90845070422535212,1
0.25,0.75,2,0.28184968017057571,0.61320422535211272,0.89505390552268849,1.0350867619775184,0.9149079945940326,1
0.25,0.75,3,0.29173887281216038,0.56102544809348864,0.85276432090564902,1.0195465897650868,0.91938729584933532,1
0.25,0.75,4,0.29744137287754852,0.51579966962533419,0.81324104250288265,1.0052116615216176,0.92193919842666805,1
0.25,0.75,5,0.29899153663551153,0.47553593396312083,0.77452747059863236,0.99171010834986184,0.92262903271675045,1
0.25,0.75,6,0.29651292919249483,0.4387432587744507,0.73525618796694547,0.97871171911598431,0.92152524428188975,1
0.25,0.75,7,0.29020067867010274,0.40431298871915805,0.69451366738926079,0.96593102390653096,0.91869508178132731,1
0.25,0.75,8,0.28031383868618254,0.37144035423659977,0.65175419292278236,0.95312969850775542,0.91420612873354068,1
0.25,0.75,9,0.26717544455451275,0.33957304830205687,0.60674849285656962,0.94012011815955521,0.90813247035127842,1
0.25,0.75,10,0.25117701050392022,0.30837731121926087,0.55955432172318109,0.92677086069225389,0.90056443356649252,1
0.25,0.75,11,0.23278353421082543,0.27771363860293163,0.51049717281375706,0.9130140139851215,0.89162068669247962,1
0.25,0.75,12,0.21253462895946856,0.24761522515501302,0.46014985411448162,0.89885312003401174,0.88146096442325172,1
0.25,0.75,13,0.19103741435548935,0.21826315517101841,0.40930056952650773,0.88436946334906119,0.87029685972891924,1
0.25,0.75,14,0.16894765561315636,0.18995373853986314,0.35890139415301947,0.86972339704542623,0.85839727604689264,1
0.25,0.75,15,0.14693772896273513,0.16305577173754215,0.30999350070027731,0.85514700307145142,0.8460848125745386,1
0.25,0.75,16,0.12565335856060816,0.13795901206975511,0.26361237063036325,0.840925295159905,0.83372028404993381,1
0.25,0.75,17,0.1056650876354128,0.11501922673004447,0.22068431436545727,0.82736585879376834,0.82167524471270226,1
0.25,0.75,18,0.087423685975992108,0.094508451270075081,0.18193213724606719,0.81476088729173823,0.81029642845524852,1
0.25,0.75,19,0.071229399956113618,0.076579860522978729,0.14780926047909235,0.80334940537001454,0.79986985044405412,1
0.25,0.75,20,0.057222096099606816,0.061253921583541523,0.11847601768314833,0.79328883055537402,0.79059371463483086,1
0.25,0.75,21,0.045393649696784319,0.048426965400682732,0.093820615097467058,0.78464258861048219,0.78256690652603733,1
0.25,0.75,22,0.035617790804562281,0.037897340506055727,0.073515131310618015,0.77738517989234213,0.77579459655928507,1
0.25,0.75,23,0.027688742711972459,0.029400551988565355,0.057089294700537814,0.77142063548424145,0.77020704924642691,1
0.25,0.75,24,0.021359667498629453,0.02264451239332909,0.044004179891958539,0.76660731963959794,0.76568473000623316,1
0.25,0.75,25,0.016374477449517359,0.017338557358008985,0.03371303480752634,0.76278229152375532,0.76208300519111372,1
0.25,0.75,26,0.012490161431446907,0.013213419897069983,0.02570358132851689,0.75978082675198799,0.75925206133395051,1
0.25,0.75,27,0.0094897851786505255,0.010032316294121421,0.019522101472771947,0.75744950146565415,0.7570504318007818,1
0.25,0.75,28,0.0071880330525849944,0.0075949693824266407,0.014783002435011634,0.75565329046879948,0.7553525504796752,1
0.25,0.75,29,0.0054316608281843402,0.0057368794938310068,0.011168540322015346,0.75427811658108701,0.75405173795480307,1
0.25,0.75,30,0.0040969828993901516,0.0043259039527605413,0.008422886852150693,0.75323045333372485,0.75306019958915715,1
0.25,0.75,31,0.0030859722866081623,0.0032576660940693771,0.0063436383806775394,0.75243531612378722,0.75230735876973742,1
0.25,0.75,32,0.0023219945330232592,0.0024507661749830602,0.0047727607080063194,0.75183358095305841,0.75173746152360832,1
0.25,0.75,33,0.0017457534647163015,0.0018423327431696889,0.0035880862078859904,0.75137920859622076,0.75130703334055449,1
0.25,0.75,34,0.0013117228567226451,0.0013841575476969846,0.0026958804044196296,0.75103668322785833,0.75098250337041417,1
0.25,0.75,35,0.00098515198362714661,0.0010394781002285348,0.0020246300838556814,0.7507787990306346,0.75073813681077706,1
0.25,0.75,36,0.00073963122313023654,0.00078037585222117637,0.0015200070753514129,0.75058482550546368,0.75055431342982759,1
0.25,0.75,37,0.00055515597255160131,0.00058571446198108163,0.0011408704345326828,0.75043902870102641,0.75041613595905066,1
0.25,0.75,38,0.00041661070881919739,0.00043952958333517755,0.00085614029215437494,0.75032950236146578,0.75031232791246139,1
0.25,0.75,39,0.00031259530582676591,0.00032978446485861125,0.00064237977068537717,0.75024725680719007,0.75023437321540309,1
0.25,0.75,40,0.00023452377068733577,0.00024741564128937736,0.00048193941197671313,0.75018551583144866,0.75017585158663835,1
0.25,0.75,41,0.00017593633588781535,0.00018560523940011289,0.00036154157528792824,0.75013917809736597,0.75013192904080384,1
0.25,0.75,42,0.00013197673840034793,0.00013922841627128689,0.00027120515467163482,0.75010440677581347,0.75009896949212951,1
0.25,0.75,43,9.8996333065999706e-05,0.00010443509156911354,0.00020343142463511324,0.75007831813951475,0.75007423990032163,1
0.25,0.75,44,7.4255003008124294e-05,7.8334071927623321e-05,0.00015258907493574762,0.75005874595213606,0.75005568711720905,1
0.25,0.75,45,5.5695614436945802e-05,5.8754916144362386e-05,0.00011445053058130818,0.75004406359815523,0.75004176938445621,1
0.25,0.75,46,4.1774164976882907e-05,4.4068641264952915e-05,8.5842806241835822e-05,0.75003305002447906,0.75003132931497674,1
0.25,0.75,47,3.133200436983726e-05,3.3052861589057472e-05,6.4384865958894732e-05,0.75002478882685009,0.75002349826702952,1
0.25,0.75,48,2.3499779961009136e-05,2.4790422876760815e-05,4.829020283776995e-05,0.75001859235624524,0.75001762442080078,1
0.25,0.75,49,1.7625271887037571e-05,1.859325407441522e-05,3.6218525961452788e-05,0.7500139446812788,0.75001321872093174,1
0.25,0.75,50,1.3219199694077096e-05,1.3945186334848238e-05,2.7164386028925334e-05,0.75001045874390204,0.75000991426871189,1
0.25,0.75,51,9.9145380267820115e-06,1.045902800746074e-05,2.0373566034242751e-05,0.75000784418896305,0.75000743582979723,1
0.25,0.75,52,7.4359812915962719e-06,7.8443487771476622e-06,1.5280330068743932e-05,0.75000588321543282,0.75000557694449865,1
0.25,0.75,53,5.5770297161770967e-06,5.8833053303585047e-06,1.1460335046535602e-05,0.75000441245303795,0.75000418274895986,1
0.25,0.75,54,4.1827968955145364e-06,4.4125036061581295e-06,8.5953005016726667e-06,0.750003309363102,0.7500031370845498,1
0.25,0.75,55,3.1371115140296115e-06,3.3093915470154858e-06,6.4465030610450969e-06,0.75000248203544628,0.75000235282625449,1
0.25,0.75,56,2.3528414219441855e-06,2.4820514466849326e-06,4.8348928686291177e-06,0.75000186153396464,0.75000176462691459,1
0.25,0.75,57,1.7646354463523594e-06,1.8615429649084857e-06,3.6261784112608453e-06,0.75000139615462469,0.7500013234742493,1
0.25,0.75,58,1.3234790484682088e-06,1.3961596873855424e-06,2.7196387358537514e-06,0.75000104711830362,0.75000099260797271,1
0.25,0.75,59,9.9261067219029272e-07,1.0471211513783936e-06,2.0397318235686861e-06,0.75000078534004122,0.75000074445726517,1
0.25,0.75,60,7.444587836796258e-07,7.8534164307074387e-07,1.5298004267503698e-06,0.75000058900576971,0.75000055834367207,1
0.25,1,0,0.25,1,1.25,1.125,0.90000000000000002,1.25
0.25,1,1,0.28125,0.90000000000000002,1.1812499999999999,1.1052631578947369,0.91463414634146345,1.25
0.25,1,2,0.31085526315789475,0.82317073170731714,1.1340259948652118,1.0886287625418061,0.92785445420326229,1.25
0.25,1,3,0.33840598046118642,0.76378262998439284,1.1021886104455794,1.0747775336654515,0.93963191217842157,1.25
0.25,1,4,0.3637111450577129,0.7176745331008989,1.0813856781586118,1.0633631485203234,0.95003016018596842,1.25
0.25,1,5,0.38675702836050169,0.68181245164323712,1.0685694800037389,1.0540525346525991,0.95916985840937818,1.25
0.25,1,6,0.40766222603809393,0.65397395270439473,1.0616361787424886,1.0465466679365276,0.96720172913150004,1.25
0.25,1,7,0.42663754430375478,0.6325247378626524,1.0591622821664073,1.0405888911785059,0.9742883341360371,1.25
0.25,1,8,0.44395428916216489,0.61626147315203716,1.0602157623142021,1.0359661710321237,0.98059297608709106,1.25
0.25,1,9,0.45992162505661621,0.60430167200597107,1.0642232970625873,1.0325068763019973,0.98627379228599699,1.25
0.25,1,10,0.47487224043094522,0.59600690173409776,1.070879142165043,1.0300772201015498,0.9914813775457213,1.25
0.25,1,11,0.48915507732650282,0.59092974395808062,1.0800848212845835,1.0285775485383333,0.99635869935958343,1.25
0.25,1,12,0.50313393029157316,0.58877799110296491,1.0919119213945381,1.0279390800980739,1.0010424654212167,1.25
0.25,1,13,0.51719102947004814,0.58939177179946312,1.1065828012695111,1.0281213774305176,1.0056654136282539,1.25
0.25,1,14,0.53173515361345325,0.59273091997579652,1.1244660735892498,1.02911066734901,1.0103592169764428,1.25
0.25,1,15,0.54721431878806925,0.5988711481844724,1.1460854669725418,1.0309190481974553,1.0152578470269886,1.25
0.25,1,16,0.56413366468501525,0.60800863255234816,1.1721422972373634,1.0335845935046097,1.020501337619995,1.25
0.25,1,17,0.58307986449572735,0.62047362280417528,1.2035534872999025,1.0371723492159346,1.0262399473200903,1.25
0.25,1,18,0.6047543128395424,0.63675481798006239,1.2415091308196047,1.041776207553442,1.0326387385288232,1.25
0.25,1,19,0.63001865453156636,0.65753769199108203,1.2875563465226483,1.0475216016963822,1.0398825664264961,1.25
0.25,1,20,0.65995815009350611,0.68376198266984134,1.3437201327633475,1.0545688715392127,1.0481813803813353,1.25
0.25,1,21,0.69597132160721509,0.71670657884715294,1.4126779004543679,1.0631169535660199,1.0577755411045215,1.25
0.25,1,22,0.73989891119637918,0.75811468925321768,1.498013600449597,1.0734066698921829,1.0689404739702439,1.25
0.25,1,23,0.79421242632415734,0.81037947525413867,1.6045919015782961,1.0857222144574326,1.0819892956953032,1.25
0.25,1,24,0.86229407425827465,0.87682191767615492,1.7391159919344297,1.1003882984653997,1.0972709088392958,1.25
0.25,1,25,0.9488583091498598,0.96211118249872873,1.9109694916485886,1.1177586638872918,1.1151592978931504,1.25
0.25,1,26,1.0605945958537022,1.072907230770431,2.1335018266241335,1.1381893078151646,1.136027386702295,1.25
0.25,1,27,1.2071574289272295,1.2188519975461289,2.4260094264733585,1.1619873696715961,1.1601964181755122,1.25
0.25,1,28,1.4027016856186783,1.414107721839087,2.8168094074577654,1.1893262080995111,1.1878513864250773,1.25
0.25,1,29,1.6682698768516551,1.6797498179409669,3.348019694792622,1.2201231268013386,1.218918986978581,1.25
0.25,1,30,2.0354946584927256,2.0474789464620593,4.0829736049547849,1.253894936379887,1.2529233010173004,1.25
0.25,1,31,2.552296445312336,2.5653340803646678,5.1176305256770043,1.2896410313607165,1.2888689720730624,1.25
0.25,1,32,3.2915462200708916,3.3063794991836044,6.597925719254496,1.3258397802278727,1.3252378137063126,1.25
0.25,1,33,4.3640629170286758,4.3817391387814526,8.7458020558101275,1.3606398451022255,1.3601806109285071,1.25
0.25,1,34,5.9379178914422637,5.9599566187171069,11.897874510159371,1.3922407076528238,1.3918984035649795,1.25
0.25,1,35,8.2670110071659408,8.2956541029088751,16.562665110074818,1.4193171355455982,1.4190677555664881,1.25
0.25,1,36,11.733510382214694,11.772095248770826,23.505605630985521,1.4412782331017944,1.4411002954026291,1.25
0.25,1,37,16.911253111759954,16.964769940511523,33.876023052271478,1.4582516223428663,1.4581268828417384,1.25
0.25,1,38,24.660862286074799,24.736787111485292,49.397649397560087,1.4708588334374766,1.4707726111601871,1.25
0.25,1,39,36.272647133658239,36.382188971672882,72.654836105331128,1.4799369694330011,1.4798780055167391,1.25
0.25,1,40,53.681231472298812,53.841201251732365,107.52243272403118,1.4863241507683731,1.4862841421122721,1.25
0.25,1,41,79.787710780264987,80.023323612725235,159.81103439299022,1.4907434061384,1.4907164098009915,1.25
0.25,1,42,118.94300373655776,119.29208167630468,238.23508541286242,1.4937651756495645,1.4937470300339708,1.25
0.25,1,43,177.67291686882601,178.19219271054999,355.865109579376,1.4958145497934083,1.4958023856489082,1.25
0.25,1,44,265.76573415662466,266.54030696045066,532.30604111707532,1.4971966840865183,1.4971885444644113,1.25
0.25,1,45,397.90357592311756,399.06109421921451,796.96467014233212,1.4981252863354189,1.4981198463857728,1.25
0.25,1,46,596.10940861370761,597.84134517022801,1193.9507537839356,1.4987475814653599,1.4987439487819472,1.25
0.25,1,47,893.41753444854032,896.01109840553863,1789.4286328540788,1.4991638899436883,1.4991614654553229,1.25
0.25,1,48,1339.3793062877728,1343.2653113498809,2682.6446176376539,1.49944207442261,1.4994404568941926,1.25
0.25,1,49,2008.3216854588545,2014.1463521805854,4022.4680376394399,1.4996278185953154,1.4996267397075203,1.25
0.25,1,50,3011.7350682023289,3020.467727414366,6032.2027956166949,1.4997517762664829,1.4997510567696724,1.25
0.25,1,51,4516.8550181804994,4529.9496661283856,9046.804684308885,1.4998344717873149,1.4998339920167907,1.25
0.25,1,52,6774.534860332632,6794.1724913844646,13568.707351717097,1.4998896275258722,1.4998893076317281,1.25
0.25,1,53,10161.054568325348,10190.506674033179,20351.561242358526,1.4999264093108127,1.4999261960270971,1.25
0.25,1,54,15240.834093479469,15285.007911171331,30525.8420046508,1.4999509355219258,1.4999507933234675,1.25
0.25,1,55,22860.503356648991,22926.759742316914,45787.263098965908,1.4999672885616202,1.4999671937585075,1.25
0.25,1,56,34290.007235026605,34389.387472658622,68679.39470768522,1.4999781915804062,1.4999781283764908,1.25
0.25,1,57,51434.263041674254,51583.32905725242,103017.59209892667,1.4999854607006875,1.4999854185639259,1.25
0.25,1,58,77150.646744366095,77374.241426863489,154524.88817122957,1.4999903069769327,1.4999902788853947,1.25
0.25,1,59,115725.22229355059,116060.60997642683,231785.83226997743,1.4999935379149045,1.4999935191870506,1.25
0.25,1,60,173587.08561409172,174090.16279753621,347677.24841162795,1.4999956919122834,1.499995679426976,1.25
0.25,1.5,0,0.25,1.5,1.75,1.2,0.90000000000000002,1.75
0.25,1.5,1,0.29999999999999999,1.3500000000000001,1.6500000000000001,1.1808510638297873,0.92307692307692302,1.75
0.25,1.5,2,0.35425531914893621,1.2461538461538462,1.6004091653027823,1.1660958904109588,0.9461901021209741,1.75
0.25,1.5,3,0.41309567181579715,1.1790984349507523,1.5921941067665495,1.1558209633990444,0.96925037351769228,1.75
0.25,1.5,4,0.47746463737411016,1.142841598490143,1.6203062358642533,1.1499974610683059,0.99237363722425809,1.75
0.25,1.5,5,0.549083120730126,1.1341258738648483,1.6832089945949744,1.1485680581521798,1.0158426362256765,1.75
0.25,1.5,6,0.63065933374113969,1.1520934175186166,1.7827527512597563,1.151502117010907,1.0400633446353797,1.75
0.25,1.5,7,0.72620555791561048,1.1982501331568174,1.9244556910724278,1.1588195361903808,1.0655210374217405,1.75
0.25,1.5,8,0.84154118780264442,1.2767607249719908,2.1183019127746352,1.1705846197301972,1.0927324325040422,1.75
0.25,1.5,9,0.98509517131125701,1.3951578527242678,2.3802530240355249,1.1868682374537673,1.122184361314734,1.75
0.25,1.5,10,1.1691781696984087,1.5656243238926182,2.7348024935910269,1.2076734917830509,1.154246935324692,1.75
0.25,1.5,11,1.4119854827161937,1.8071170777228476,3.2191025604390413,1.2328219738492685,1.1890528548474482,1.75
0.25,1.5,12,1.7407267298486901,2.1487577203099297,3.8894844501586201,1.2618108261672867,1.2263499524298047,1.75
0.25,1.5,13,2.1964678331218548,2.6351289280852579,4.8315967612071127,1.2936799451030614,1.2653660104980609,1.75
0.25,1.5,14,2.8415263857737214,3.3344025788792742,6.1759289646529956,1.3269657729407489,1.3047651051474054,1.75
0.25,1.5,15,3.770608256829759,4.350612131435196,8.1212203882649554,1.3598291220562033,1.3427873429082602,1.75
0.25,1.5,16,5.1273829155026824,5.8419469039943088,10.969329819496991,1.3903820782996501,1.3775986403424452,1.75
0.25,1.5,17,7.1290213142947385,8.0478581118953176,15.176879426190055,1.417107453418841,1.4077379710296565,1.75
0.25,1.5,18,10.102589240068856,11.329275449574077,21.431864689642932,1.4391691747769404,1.4324481898967067,1.75
0.25,1.5,19,14.539335019740292,16.228600110583585,30.767935130323878,1.4564677341637715,1.4517353864211535,1.75
0.25,1.5,20,21.176072332449117,23.559633052612437,44.73570538506155,1.469462084454058,1.4661797639926273,1.75
0.25,1.5,21,31.117435390190586,34.542657228832205,65.660092619022791,1.4788985951396003,1.4766481977502766,1.75
0.25,1.5,22,46.019531482900135,51.007352542460637,97.026884025360772,1.4855789621402535,1.4840491817687984,1.75
0.25,1.5,23,68.365647818547501,75.697419804831341,144.06306762337886,1.4902213138080982,1.4891877316281699,1.75
0.25,1.5,24,101.8799455114976,112.72766888926209,214.6076144007597,1.4934052987516144,1.4927099494826601,1.75
0.25,1.5,25,152.14805046339626,168.26971293298845,320.41776339638471,1.4955692014418616,1.4951027780129706,1.75
0.25,1.5,26,227.5479383324776,251.58051526155614,479.12845359403377,1.4970306498138886,1.4967184127519499,1.75
0.25,1.5,27,340.64623798567959,376.54518948159404,717.19142746727357,1.498013482833592,1.4978047467918221,1.75
0.25,1.5,28,510.29265737908855,563.99117218715764,1074.2838295662461,1.4986725456309404,1.4985331297268289,1.75
0.25,1.5,29,764.76159585109599,845.15945639592428,1609.9210522470203,1.4991136422404419,1.4990205829019585,1.75
0.25,1.5,30,1146.4645414019492,1266.9114209717209,2413.3759623736701,1.4994084760279032,1.4993463850315725,1.75
0.25,1.5,31,1719.0186508435256,1899.5390591891623,3618.5577100326882,1.4996053751190359,1.4995639582165972,1.75
0.25,1.5,32,2577.8496087348244,2848.4803103847312,5426.3299191195556,1.4997367941103974,1.4997091726491303,1.75
0.25,1.5,33,3866.0959079027079,4271.892049594423,8137.987957497131,1.4998244748541985,1.4998060560126096,1.75
0.25,1.5,34,5798.4652648061447,6407.009566613835,12205.474831419979,1.4998829589762306,1.4998706777322124,1.75
0.25,1.5,35,8697.0192388983323,9609.6857809138619,18306.705019812194,1.4999219618644188,1.4999137734719366,1.75
0.25,1.5,36,13044.850159180982,14413.700061530124,27458.550220711106,1.4999479697810707,1.4999425104542174,1.75
0.25,1.5,37,19566.59651236179,21619.721455225601,41186.317967587391,1.4999653110558056,1.4999616713274149,1.75
0.25,1.5,38,29349.216023968191,32428.753527613364,61777.969551581555,1.4999768730897274,1.499974446525389,1.75
0.25,1.5,39,44023.145279266726,48642.301624090112,92665.446903356846,1.4999845816386848,1.4999829638941258,1.75
0.25,1.5,40,66034.039154139944,72962.623760734728,138996.66291487467,1.4999897209052766,1.4999886423933475,1.75
0.25,1.5,41,99050.379961066486,109443.10696032108,208493.48692138755,1.4999931471869905,1.4999924281721235,1.75
0.25,1.5,42,148574.89116786735,164163.83175611345,312738.72292398079,1.4999954314210178,1.4999949520747,1.75
0.25,1.5,43,222861.65797567595,246244.91894741051,469106.57692308642,1.4999969542642444,1.4999966346986668,1.75
0.25,1.5,44,334291.80818579369,369366.54973276175,703658.35791855538,1.4999979695021923,1.4999977564578668,1.75
0.25,1.5,45,501437.03349990689,554048.99590972567,1055486.0294096326,1.4999986463315484,1.4999985043017285,1.75
0.25,1.5,46,752154.87147036765,831072.66517446307,1583227.5366448308,1.4999990975529229,1.4999990028662564,1.75
0.25,1.5,47,1128231.6284255863,1246608.1690710967,2374839.797496683,1.499999398367974,1.4999993352434764,1.75
0.25,1.5,48,1692346.763858099,1869911.4249157324,3562258.1887738314,1.4999995989116977,1.4999995568286755,1.75
0.25,1.5,49,2538519.4670066582,2804866.3086824757,5343385.7756891344,1.4999997326076717,1.4999997045523132,1.75
0.25,1.5,50,3807778.5217293566,4207298.634332451,8015077.1560618076,1.4999998217383914,1.4999998030348145,1.75
0.25,1.5,51,5711667.1038133102,6310947.1228073202,12022614.226620629,1.4999998811589026,1.4999998686898492,1.75
0.25,1.5,52,8567499.976939179,9466419.855519563,18033919.832458742,1.4999999207725907,1.4999999124598875,1.75
0.25,1.5,53,12851249.286627941,14199628.954587886,27050878.241215825,1.4999999471817222,1.4999999416399197,1.75
0.25,1.5,54,19276873.251161058,21299442.603190344,40576315.854351401,1.4999999647878126,1.4999999610932773,1.75
0.25,1.5,55,28915309.197960712,31949163.076094009,60864472.274054721,1.4999999765252074,1.4999999740621839,1.75
0.25,1.5,56,43372963.118160181,47923743.785449497,91296706.903609678,1.4999999843501377,1.4999999827081221,1.75
0.25,1.5,57,65059443.998459369,71885614.849482715,136945058.84794208,1.4999999895667584,1.4999999884720812,1.75
0.25,1.5,58,97589165.318908155,107828421.44553255,205417586.76444072,1.4999999930445056,1.4999999923147207,1.75
0.25,1.5,59,146383747.29958135,161742631.33960727,308126378.63918865,1.4999999953630037,1.4999999948764804,1.75
0.25,1.5,60,219575620.27059111,242613946.18071935,462189566.45131046,1.499999996908669,1.4999999965843203,1.75
0.25,2,0,0.25,2,2.25,1.25,0.90000000000000002,2.25
0.25,2,1,0.3125,1.8,2.1124999999999998,1.2321428571428572,0.9285714285714286,2.25
0.25,2,2,0.3850446428571429,1.6714285714285715,2.0564732142857145,1.2192513368983957,0.9585012087026592,2.25
0.25,2,3,0.46946619556913682,1.6020663059744447,2.0715325015435813,1.2117675294138466,0.98961057950059295,2.25
0.25,2,4,0.5688838919481306,1.5854217654537444,2.1543056574018751,1.209911933897418,1.0219531516327176,2.25
0.25,2,5,0.68829940987005245,1.6202267698725612,2.3085261797426138,1.2137652326037118,1.0557660000261879,2.25
0.25,2,6,0.83543389332192175,1.7105803359637048,2.5460142292856265,1.2233064853127296,1.0913772744805386,2.25
0.25,2,7,1.0219916997507699,1.8668885048440722,2.8888802045948418,1.2383923376396559,1.1290785960731466,2.25
0.25,2,8,1.2656266901026814,2.1078638520744408,3.3734905421771222,1.2586766873653783,1.1689657641850921,2.25
0.25,2,9,1.5930148097396513,2.4640206786383305,4.0570354883779816,1.2834885904044842,1.2107613897217568,2.25
0.25,2,10,2.0446163326462123,2.9833411011712916,5.0279574338175035,1.3117158483416185,1.2536635431012941,2.25
0.25,2,11,2.6819556473101551,3.7401059751741177,6.4220616224842733,1.3417756894195914,1.296303901556253,2.25
0.25,2,12,3.5985828876623498,4.8483139678520626,8.4468968555144119,1.37175791106245,1.336906277798712,2.25
0.25,2,13,4.9363845447647847,6.4817413803606048,11.418125925125389,1.399755957621212,1.3736604756069224,2.25
0.25,2,14,6.9097336756437819,8.9037119473072188,15.813445622951001,1.4242708184577277,1.4051801197416478,2.25
0.25,2,15,9.8413320375340927,12.511319020262297,22.35265105779639,1.4444909857523709,1.4308203090355129,2.25
0.25,2,16,14.21571541601401,17.901449347013592,32.117164763027603,1.4603205031407551,1.450708857290361,2.25
0.25,2,17,20.759500688819369,25.969791126047369,46.729291814866741,1.472191108322094,1.4655322973295353,2.25
0.25,2,18,30.56195232728626,38.059567650124379,68.621519977410642,1.4807985585831847,1.4762372114303082,2.25
0.25,2,19,45.256094953733502,56.184950016062778,101.44104496979628,1.4868846610902111,1.4837859205203083,2.25
0.25,2,20,67.290593407548457,83.366437778971218,150.65703118651967,1.4911102089913419,1.4890175211170871,2.25
0.25,2,21,100.337690799081,124.1340865260056,224.47177732508661,1.4940064292566348,1.4925990024630915,2.25
0.25,2,22,149.90515515059133,185.28241372038306,335.18756887097436,1.4959738550461035,1.4950299908624622,2.25
0.25,2,23,224.25419284191437,277.00276529135925,501.25695813327366,1.4973021851087922,1.4966704282369281,2.25
0.25,2,24,335.77629296200683,414.58184735143192,750.35814031343875,1.4981953013473042,1.4977730023886076,2.25
0.25,2,25,503.0584644194945,620.94949824336959,1124.007962662864,1.4987941143097336,1.4985120773621692,2.25
0.25,2,26,753.98106562563089,930.50032254966834,1684.4813881752993,1.4991948472997334,1.4990065976033735,2.25
0.25,2,27,1130.3645285475079,1394.82612257402,2525.1906511215279,1.4994626837914331,1.4993370836887003,2.25
0.25,2,28,1694.9394296384842,2091.314530872949,3786.2539605114334,1.499641545289232,1.4995577672251184,2.25
0.25,2,29,2541.8015854347059,3136.0469484812852,5677.8485339159906,1.4997609216526508,1.4997050497355766,2.25
0.25,2,30,3812.0946884297236,4703.1454448452287,8515.2401332749523,1.4998405661540883,1.4998033093690866,2.25
0.25,2,31,5717.5342557274298,7053.793102623019,12771.327358350449,1.4998936892990211,1.4998688475111872,2.25
0.25,2,32,8575.6935485165468,10579.76453141355,19155.458079930097,1.4999291166533597,1.4999125537136477,2.25
0.25,2,33,12862.932448916339,15868.721636001572,28731.654084917911,1.4999527401918444,1.4999416974550372,2.25
0.25,2,34,19293.790773654655,23802.157267145674,43095.948040800329,1.4999684915748117,1.4999611294048845,2.25
0.25,2,35,28940.078243518794,35702.310696700501,64642.388940219294,1.4999789935447061,1.4999740852778984,2.25
0.25,2,36,43409.509436818364,53552.54082959066,96962.050266409031,1.4999859953237753,1.4999827230776663,2.25
0.25,2,37,65113.656219102813,80327.886021297309,145441.54224040013,1.4999906633835329,1.499988481855798,2.25
0.25,2,38,97669.876387419339,120490.90380377133,218160.78019119066,1.4999937755153971,1.4999923211500936,2.25
0.25,2,39,146504.20663648727,180735.43047409161,327239.63711057889,1.4999958503108752,1.499994880728015,2.25
0.25,2,40,219755.70200781789,271102.22047731152,490857.92248512944,1.4999972335260399,1.4999965871348033,2.25
0.25,2,41,329632.94506329962,406652.4054806343,736285.35054393392,1.4999981556775626,1.499997724748888,2.25
0.25,2,42,494448.80964551272,609977.6829846137,1104426.4926301264,1.4999987704488356,1.4999984831625266,2.25
0.25,2,43,741672.60651815939,914965.59923991305,1656638.2057580724,1.4999991802979469,1.499998988773507,2.25
0.25,2,44,1112508.3018266808,1372447.4736224154,2484955.7754490962,1.4999994535313972,1.4999993258483333,2.25
0.25,2,45,1668761.8447891639,2058670.2851958713,3727432.1299850354,1.4999996356873457,1.4999995505652572,2.25
0.25,2,46,2503142.1592326891,3088004.5025558569,5591146.6617885455,1.4999997571247852,1.4999997003767054,2.25
0.25,2,47,3754712.6308978437,4632005.8285957025,8386718.4594935458,1.4999998380831403,1.4999998002510782,2.25
0.25,2,48,5632068.3383954875,6948007.8176553836,12580076.156050872,1.4999998920554045,1.4999998668340258,2.25
0.25,2,49,8448101.8996418919,10422010.801244846,18870112.700886738,1.4999999280369267,1.4999999112226723,2.25
0.25,2,50,12672152.241511462,15633015.276629001,28305167.518140465,1.4999999520246132,1.4999999408151097,2.25
0.25,2,51,19008227.75431579,23449521.989705205,42457749.744020998,1.4999999680164069,1.4999999605434042,2.25
0.25,2,52,28512341.023522262,35174282.059319496,63686623.082841754,1.4999999786776037,1.4999999736956018,2.25
0.25,2,53,42768510.927331954,52761422.163740925,95529933.091072887,1.4999999857850688,1.499999982463734,2.25
0.25,2,54,64152765.783046491,79142132.320373058,143294898.10341954,1.4999999905233792,1.4999999883091557,2.25
0.25,2,55,96229148.066618308,118713197.55532125,214942345.62193954,1.4999999936822528,1.4999999922061038,2.25
0.25,2,56,144343721.49197602,178069795.40774354,322413516.8997196,1.4999999957881682,1.4999999948040692,2.25
0.25,2,57,216515581.63001257,267104692.18637699,483620273.81638956,1.4999999971921123,1.4999999965360462,2.25
0.25,2,58,324773371.83706743,400657037.3543272,725430409.19139457,1.4999999981280747,1.4999999976906975,2.25
0.25,2,59,487160057.14764965,600985555.10625255,1088145612.2539022,1.4999999987520498,1.4999999984604648,2.25
0.25,2,60,730740085.11352301,901478331.7341404,1632218416.8476634,1.4999999991680333,1.4999999989736432,2.25
0.48999999999999999,0,0,0.48999999999999999,0,0.48999999999999999,0.75,0.99664429530201337,0.48999999999999999
0.48999999999999999,0,1,0.36749999999999999,0,0.36749999999999999,0.75,0.95155393053016457,0.48999999999999999
0.48999999999999999,0,2,0.27562500000000001,0,0.27562500000000001,0.75,0.91205291523762866,0.48999999999999999
0.48999999999999999,0,3,0.20671875000000001,0,0.20671875000000001,0.75,0.87847986533730416,0.48999999999999999
0.48999999999999999,0,4,0.15503906249999999,0,0.15503906249999999,0.75,0.85067131117048256,0.48999999999999999
0.48999999999999999,0,5,0.11627929687499999,0,0.11627929687499999,0.75,0.82812513669329091,0.48999999999999999
0.48999999999999999,0,6,0.087209472656249995,0,0.087209472656249995,0.75,0.81016053588310455,0.48999999999999999
0.48999999999999999,0,7,0.065407104492187493,0,0.065407104492187493,0.75,0.79604374061549199,0.48999999999999999
0.48999999999999999,0,8,0.049055328369140616,0,0.049055328369140616,0.75,0.78507107326174252,0.48999999999999999
0.48999999999999999,0,9,0.036791496276855462,0,0.036791496276855462,0.75,0.77661443723905044,0.48999999999999999
0.48999999999999999,0,10,0.027593622207641597,0,0.027593622207641597,0.75,0.77013949503819457,0.48999999999999999
0.48999999999999999,0,11,0.020695216655731197,0,0.020695216655731197,0.75,0.76520670640806343,0.48999999999999999
0.48999999999999999,0,12,0.015521412491798399,0,0.015521412491798399,0.75,0.76146313531714216,0.48999999999999999
0.48999999999999999,0,13,0.011641059368848799,0,0.011641059368848799,0.75,0.75863032836180422,0.48999999999999999
0.48999999999999999,0,14,0.008730794526636599,0,0.008730794526636599,0.75,0.75649142063522534,0.48999999999999999
0.48999999999999999,0,15,0.0065480958949774492,0,0.0065480958949774492,0.75,0.75487912295623227,0.48999999999999999
0.48999999999999999,0,16,0.0049110719212330867,0,0.0049110719212330867,0.75,0.75366530337244952,0.48999999999999999
0.48999999999999999,0,17,0.0036833039409248152,0,0.0036833039409248152,0.75,0.75275234025000404,0.48999999999999999
0.48999999999999999,0,18,0.0027624779556936112,0,0.0027624779556936112,0.75,0.75206615077081274,0.48999999999999999
0.48999999999999999,0,19,0.0020718584667702086,0,0.0020718584667702086,0.75,0.75155068105839751,0.48999999999999999
0.48999999999999999,0,20,0.0015538938500776565,0,0.0015538938500776565,0.75,0.75116361225762729,0.48999999999999999
0.48999999999999999,0,21,0.0011654203875582424,0,0.0011654203875582424,0.75,0.75087304782293651,0.48999999999999999
0.48999999999999999,0,22,0.00087406529066868177,0,0.00087406529066868177,0.75,0.75065497647579782,0.48999999999999999
0.48999999999999999,0,23,0.00065554896800151135,0,0.00065554896800151135,0.75,0.75049133962881454,0.48999999999999999
0.48999999999999999,0,24,0.00049166172600113357,0,0.00049166172600113357,0.75,0.75036856508515493,0.48999999999999999
0.48999999999999999,0,25,0.00036874629450085018,0,0.00036874629450085018,0.75,0.75027645777809437,0.48999999999999999
0.48999999999999999,0,26,0.00027655972087563762,0,0.00027655972087563762,0.75,0.75020736244255748,0.48999999999999999
0.48999999999999999,0,27,0.00020741979065672821,0,0.00020741979065672821,0.75,0.75015553258245682,0.48999999999999999
0.48999999999999999,0,28,0.00015556484299254617,0,0.00015556484299254617,0.75,0.75011665548475226,0.48999999999999999
0.48999999999999999,0,29,0.00011667363224440963,0,0.00011667363224440963,0.75,0.75008749501582206,0.48999999999999999
0.48999999999999999,0,30,8.7505224183307223e-05,0,8.7505224183307223e-05,0.75,0.75006562317576675,0.48999999999999999
0.48999999999999999,0,31,6.562891813748042e-05,0,6.562891813748042e-05,0.75,0.75004921845844896,0.48999999999999999
0.48999999999999999,0,32,4.9221688603110319e-05,0,4.9221688603110319e-05,0.75,0.75003691444946075,0.48999999999999999
0.48999999999999999,0,33,3.6916266452332742e-05,0,3.6916266452332742e-05,0.75,0.75002768617776894,0.48999999999999999
0.48999999999999999,0,34,2.7687199839249557e-05,0,2.7687199839249557e-05,0.75,0.75002076482495961,0.48999999999999999
0.48999999999999999,0,35,2.0765399879437168e-05,0,2.0765399879437168e-05,0.75,0.75001557372651495,0.48999999999999999
0.48999999999999999,0,36,1.5574049909577878e-05,0,1.5574049909577878e-05,0.75,0.75001168035552179,0.48999999999999999
0.48999999999999999,0,37,1.1680537432183409e-05,0,1.1680537432183409e-05,0.75,0.75000876030074914,0.48999999999999999
0.48999999999999999,0,38,8.7604030741375564e-06,0,8.7604030741375564e-06,0.75,0.75000657024474759,0.48999999999999999
0.48999999999999999,0,39,6.5703023056031677e-06,0,6.5703023056031677e-06,0.75,0.75000492769435279,0.48999999999999999
0.48999999999999999,0,40,4.9277267292023758e-06,0,4.9277267292023758e-06,0.75,0.75000369577683512,0.48999999999999999
0.48999999999999999,0,41,3.6957950469017821e-06,0,3.6957950469017821e-06,0.75,0.75000277183604103,0.48999999999999999
0.48999999999999999,0,42,2.7718462851763365e-06,0,2.7718462851763365e-06,0.75,0.75000207887895154,0.48999999999999999
0.48999999999999999,0,43,2.0788847138822522e-06,0,2.0788847138822522e-06,0.75,0.7500015591602941,0.48999999999999999
0.48999999999999999,0,44,1.5591635354116891e-06,0,1.5591635354116891e-06,0.75,0.75000116937082828,0.48999999999999999
0.48999999999999999,0,45,1.1693726515587669e-06,0,1.1693726515587669e-06,0.75,0.75000087702846308,0.48999999999999999
0.48999999999999999,0,46,8.770294886690752e-07,0,8.770294886690752e-07,0.75,0.75000065777153957,0.48999999999999999
0.48999999999999999,0,47,6.577721165018064e-07,0,6.577721165018064e-07,0.75,0.75000049332876284,0.48999999999999999
0.48999999999999999,0,48,4.933290873763548e-07,0,4.933290873763548e-07,0.75,0.750000369996633,0.48999999999999999
0.48999999999999999,0,49,3.6999681553226613e-07,0,3.6999681553226613e-07,0.75,0.75000027749750897,0.48999999999999999
0.48999999999999999,0,50,2.7749761164919962e-07,0,2.7749761164919962e-07,0.75,0.75000020812315094,0.48999999999999999
0.48999999999999999,0,51,2.0812320873689972e-07,0,2.0812320873689972e-07,0.75,0.75000015609237403,0.48999999999999999
0.48999999999999999,0,52,1.5609240655267479e-07,0,1.5609240655267479e-07,0.75,0.7500001170692866,0.48999999999999999
0.48999999999999999,0,53,1.170693049145061e-07,0,1.170693049145061e-07,0.75,0.75000008780196836,0.48999999999999999
0.48999999999999999,0,54,8.7801978685879576e-08,0,8.7801978685879576e-08,0.75,0.75000006585147827,0.48999999999999999
0.48999999999999999,0,55,6.5851484014409679e-08,0,6.5851484014409679e-08,0.75,0.75000004938860976,0.48999999999999999
0.48999999999999999,0,56,4.9388613010807259e-08,0,4.9388613010807259e-08,0.75,0.7500000370414579,0.48999999999999999
0.48999999999999999,0,57,3.7041459758105444e-08,0,3.7041459758105444e-08,0.75,0.75000002778109376,0.48999999999999999
0.48999999999999999,0,58,2.7781094818579085e-08,0,2.7781094818579085e-08,0.75,0.75000002083582051,0.48999999999999999
0.48999999999999999,0,59,2.0835821113934314e-08,0,2.0835821113934314e-08,0.75,0.75000001562686547,0.48999999999999999
0.48999999999999999,0,60,1.5626865835450736e-08,0,1.5626865835450736e-08,0.75,0.75000001172014918,0.48999999999999999
0.48999999999999999,0.10000000000000001,0,0.48999999999999999,0.10000000000000001,0.58999999999999997,0.81818181818181823,0.99664429530201337,0.58999999999999997
0.48999999999999999,0.10000000000000001,1,0.40090909090909094,0.09966442953020134,0.50057352043929226,0.81797375648458959,0.96463335496430891,0.58999999999999997
0.48999999999999999,0.10000000000000001,2,0.32793311509973094,0.096139633028322055,0.42407274812805301,0.81578060184908807,0.93521251825723684,0.58999999999999997
0.48999999999999999,0.10000000000000001,3,0.2675214740023048,0.089910988308743695,0.35743246231104853,0.81187041139588523,0.90829404835895011,0.58999999999999997
0.48999999999999999,0.10000000000000001,4,0.21719276915548483,0.081665615562903041,0.29885838471838788,0.80662490402849951,0.88382808458485462,0.58999999999999997
0.48999999999999999,0.10000000000000001,5,0.17519309657572699,0.072178364579403687,0.24737146115513067,0.8004895222874493,0.86180700670779375,0.58999999999999997
0.48999999999999999,0.10000000000000001,6,0.14024023818596265,0.062203820327239735,0.20244405851320238,0.79392082230607786,0.84224387555977309,0.58999999999999997
0.48999999999999999,0.10000000000000001,7,0.11133964522099969,0.052390786707038187,0.16373043192803788,0.78733697646026324,0.82513880592205824,0.58999999999999997
0.48999999999999999,0.10000000000000001,8,0.0876618196284603,0.04322967118476273,0.13089149081322304,0.78107873010528073,0.81044743277262765,0.58999999999999997
0.48999999999999999,0.10000000000000001,9,0.068470782754115944,0.035035376031295792,0.10350615878541174,0.77538708592186067,0.79806222864907728,0.58999999999999997
0.48999999999999999,0.10000000000000001,10,0.053091360710502758,0.027960410277094384,0.081051770987597138,0.77039991764096061,0.78781107890393498,0.58999999999999997
0.48999999999999999,0.10000000000000001,11,0.040901579918817856,0.022027520986994398,0.062929100905812246,0.76616457522033399,0.77947078333909903,0.58999999999999997
0.48999999999999999,0.10000000000000001,12,0.031337341604341623,0.017169809038750965,0.048507150643092592,0.76265998721612926,0.77278886379377587,0.58999999999999997
0.48999999999999999,0.10000000000000001,13,0.023899736547354659,0.013268637218612461,0.037168373765967121,0.7598211644458629,0.76750640396779413,0.58999999999999997
0.48999999999999999,0.10000000000000001,14,0.018159525653360365,0.010183764037210484,0.028343289690570851,0.75756082536644942,0.76337672918325883,0.58999999999999997
0.48999999999999999,0.10000000000000001,15,0.013756945242222891,0.0077740484814998387,0.021530993723722729,0.75578555914384804,0.76017769493968979,0.58999999999999997
0.48999999999999999,0.10000000000000001,16,0.010397300552004727,0.0059096582550159432,0.016306958807020669,0.75440620452829799,0.75771773183651947,0.58999999999999997
0.48999999999999999,0.10000000000000001,17,0.0078437880467778637,0.0044778528489196438,0.012321640895697508,0.75334341830152318,0.75583705640185017,0.58999999999999997
0.48999999999999999,0.10000000000000001,18,0.0059090660995922634,0.0033845271163280622,0.0092935932159203261,0.75252983304869292,0.75440576561445905,0.58999999999999997
0.48999999999999999,0.10000000000000001,19,0.0044467485253998568,0.0025533067704363692,0.007000055295836226,0.75191010299890793,0.7533202968688445,0.58999999999999997
0.48999999999999999,0.10000000000000001,20,0.0033435551417436483,0.0019234578143023562,0.0052670129560460043,0.75143982392015629,0.75249930977625457,0.58999999999999997
0.48999999999999999,0.10000000000000001,21,0.0025124804869791802,0.0014474006776462663,0.0039598811646254463,0.75108398155260092,0.75187963781190936,0.58999999999999997
0.48999999999999999,0.10000000000000001,22,0.0018870838477335404,0.0010882710972773869,0.0029753549450109275,0.75081531603807861,0.75141264710227096,0.58999999999999997
0.48999999999999999,0.10000000000000001,23,0.0014168514555264115,0.00081774066597009435,0.0022345921214965061,0.75061280438441214,0.75106113512080441,0.58999999999999997
0.48999999999999999,0.10000000000000001,24,0.001063506844428816,0.00061417323281794166,0.0016776800772467576,0.75046034719169052,0.75079678274941408,0.58999999999999997
0.48999999999999999,0.10000000000000001,25,0.00079811971571078851,0.00046111928725051744,0.001259239002961306,0.75034568006569236,0.75059811242146735,0.58999999999999997
0.48999999999999999,0.10000000000000001,26,0.00059886568085884865,0.00034611526661137076,0.00094498094747021946,0.75025949663421176,0.75044888044155289,0.58999999999999997
0.48999999999999999,0.10000000000000001,27,0.00044930466427266431,0.0002597418143322328,0.0007090464786048971,0.75019475577453099,0.75033682716019034,0.58999999999999997
0.48999999999999999,0.10000000000000001,28,0.00033706600288238906,0.00019489384884687882,0.00053195985172926788,0.75014614190447693,0.7502527143207558,0.58999999999999997
0.48999999999999999,0.10000000000000001,29,0.00025284876162938745,0.00014621963910178994,0.00039906840073117739,0.75010964869653352,0.75018958863397067,0.58999999999999997
0.48999999999999999,0.10000000000000001,30,0.00018966429575917337,0.00010969245090797944,0.00029935674666715283,0.75008226031484548,0.75014222124752661,0.58999999999999997
0.48999999999999999,0.10000000000000001,31,0.00014226382366406412,8.2284938778196971e-05,0.00022454876244226111,0.7500617086263931,0.75010668269066061,0.58999999999999997
0.48999999999999999,0.10000000000000001,32,0.00010670664665319183,6.1722482462317428e-05,0.00016842912911550924,0.75004628900477444,0.7500800214461697,0.58999999999999997
0.48999999999999999,0.10000000000000001,33,8.0034924334370261e-05,4.6296800969045889e-05,0.00012633172530341616,0.75003472099325585,0.75006002138944339,0.58999999999999997
0.48999999999999999,0.10000000000000001,34,6.0028972142845744e-05,3.4725379525105364e-05,9.4754351667951115e-05,0.7500260431302862,0.75004501902666121,0.58999999999999997
0.48999999999999999,0.10000000000000001,35,4.5023292449476771e-05,2.6045597946615685e-05,7.106889039609246e-05,0.75001953368969332,0.75003376594908289,0.58999999999999997
0.48999999999999999,0.10000000000000001,36,3.3768348808131256e-05,1.9535077914295863e-05,5.3303426722427116e-05,0.75001465102222686,0.75002532540640898,0.58999999999999997
0.48999999999999999,0.10000000000000001,37,2.5326756346927395e-05,1.4651803169509308e-05,3.9978559516436704e-05,0.75001098869137295,0.75001899458618893,0.58999999999999997
0.48999999999999999,0.10000000000000001,38,1.8995345568104521e-05,1.0989130682070108e-05,2.9984476250174628e-05,0.75000824175744185,0.75001424623856383,0.58999999999999997
0.48999999999999999,0.10000000000000001,39,1.4246665731109087e-05,8.2420045653298867e-06,2.2488670296438972e-05,0.75000618145247644,0.75001068484707489,0.58999999999999997
0.48999999999999999,0.10000000000000001,40,1.0685087363418979e-05,6.1815914885557865e-06,1.6866678851974767e-05,0.75000463616495749,0.75000801372989512,0.58999999999999997
0.48999999999999999,0.10000000000000001,41,8.013865060391837e-06,4.6362431540213514e-06,1.2650108214413188e-05,0.75000347716624449,0.75000601035062919,0.58999999999999997
0.48999999999999999,0.10000000000000001,42,6.0104266608349532e-06,3.4772102309629714e-06,9.4876368917979242e-06,0.75000260789860496,0.75000450779290184,0.58999999999999997
0.48999999999999999,0.10000000000000001,43,4.507835670209519e-06,2.6079233477658259e-06,7.1157590179753453e-06,0.75000195593740993,0.7500033808615123,0.58999999999999997
0.48999999999999999,0.10000000000000001,44,3.3808855697015645e-06,1.9559513278520429e-06,5.336836897553607e-06,0.75000146696062664,0.75000253565560449,0.58999999999999997
0.48999999999999999,0.10000000000000001,45,2.5356691369021875e-06,1.4669684555079787e-06,4.002637592410166e-06,0.75000110022472766,0.75000190174703052,0.58999999999999997
0.48999999999999999,0.10000000000000001,46,1.9017546424825262e-06,1.1002291314338882e-06,3.0019837739164144e-06,0.75000082517094069,0.75000142631326938,0.58999999999999997
0.48999999999999999,0.10000000000000001,47,1.426317551134562e-06,8.2517341784682561e-07,2.2514909689813874e-06,0.75000061887955272,0.7500010697366376,0.58999999999999997
0.48999999999999999,0.10000000000000001,48,1.0697390460696895e-06,6.1888094610335669e-07,1.6886199921730462e-06,0.75000046416042232,0.75000080230342625,0.58999999999999997
0.48999999999999999,0.10000000000000001,49,8.0230478108279452e-07,4.6416120610782102e-07,1.2664659871906155e-06,0.75000034812074301,0.75000060172810301,0.58999999999999997
0.48999999999999999,0.10000000000000001,50,6.0172886511103235e-07,3.481211838797078e-07,9.498500489907402e-07,0.75000026109079698,0.75000045129637727,0.58999999999999997
0.48999999999999999,0.10000000000000001,51,4.512968059391432e-07,2.6109104501560997e-07,7.1238785095475322e-07,0.75000019581823263,0.75000033847245173,0.58999999999999997
0.48999999999999999,0.10000000000000001,52,3.3847269282650035e-07,1.958183721338336e-07,5.3429106496033398e-07,0.75000014686375038,0.7500002538544337,0.58999999999999997
0.48999999999999999,0.10000000000000001,53,2.5385456932924432e-07,1.4686382880973716e-07,4.0071839813898145e-07,0.75000011014785539,0.75000019039087862,0.58999999999999997
0.48999999999999999,0.10000000000000001,54,1.9039095495846963e-07,1.1014789956883627e-07,3.005388545273059e-07,0.75000008261091555,0.75000014279318905,0.58999999999999997
0.48999999999999999,0.10000000000000001,55,1.4279323194722333e-07,8.2610940404997056e-08,2.2540417235222037e-07,0.75000006195820024,0.75000010709490872,0.58999999999999997
0.48999999999999999,0.10000000000000001,56,1.0709493280762916e-07,6.1958214150958913e-08,1.6905314695858806e-07,0.7500000464686577,0.75000008032119103,0.58999999999999997
0.48999999999999999,0.10000000000000001,57,8.0321204582279638e-08,4.6468665589776739e-08,1.2678987017205636e-07,0.75000003485149758,0.7500000602408986,0.58999999999999997
0.48999999999999999,0.10000000000000001,58,6.024090623602399e-08,3.4851501991646727e-08,9.5092408227670717e-08,0.7500000261386256,0.75000004518067698,0.58999999999999997
0.48999999999999999,0.10000000000000001,59,4.5180681251632485e-08,2.6138628068349498e-08,7.1319309319981983e-08,0.75000001960397056,0.7500000338855094,0.58999999999999997
0.48999999999999999,0.10000000000000001,60,3.3885511824445109e-08,1.9603971936982849e-08,5.3489483761427961e-08,0.75000001470297861,0.75000002541413302,0.58999999999999997
0.48999999999999999,0.25,0,0.48999999999999999,0.25,0.73999999999999999,0.90000000000000002,0.99664429530201337,0.73999999999999999
0.48999999999999999,0.25,1,0.441,0.24916107382550334,0.69016107382550329,0.89959704499664206,0.97952810548230396,0.73999999999999999
0.48999999999999999,0.25,2,0.39672229684351917,0.24406027460423177,0.64078257144775097,0.89713531947751113,0.96302854784022562,0.73999999999999999
0.48999999999999999,0.25,3,0.35591358452256255,0.23503701183760001,0.59095059636016256,0.89273074991972745,0.9468674047069997,0.73999999999999999
0.48999999999999999,0.25,4,0.31773500121744558,0.2225488854087567,0.5402838866262023,0.88652759905855294,0.93084155819866621,0.73999999999999999
0.48999999999999999,0.25,5,0.28168084776616842,0.2071577512692635,0.48883859903543192,0.87870589058355131,0.91483092198251292,0.73999999999999999
0.48999999999999999,0.25,6,0.24751462019670076,0.18951431658948442,0.43702893678618515,0.86949056472866826,0.89880464095743873,0.73999999999999999
0.48999999999999999,0.25,7,0.21521162689343118,0.17033634727850591,0.38554797417193709,0.85915858569714076,0.88282354825940801,0.73999999999999999
0.48999999999999999,0.25,8,0.18490091698734107,0.15037693850195735,0.33527785548929845,0.84803978165916272,0.86703568269074716,0.73999999999999999
0.48999999999999999,0.25,9,0.1568033332705237,0.1303821715349891,0.2871855048055128,0.83650758222633115,0.85166161919710759,0.73999999999999999
0.48999999999999999,0.25,10,0.13116717719915541,0.11104149132392385,0.24220866852307926,0.82495770332906704,0.83696803167764333,0.73999999999999999
0.48999999999999999,0.25,11,0.10820737325437202,0.092938178427934656,0.20114555168230669,0.8137763738121141,0.82323135714433748,0.73999999999999999
0.48999999999999999,0.25,12,0.088056603826676808,0.076509622757751236,0.16456622658442804,0.80330395182284986,0.81069762605891771,0.73999999999999999
0.48999999999999999,0.25,13,0.070736217838068563,0.062026169540372274,0.13276238737844084,0.7938027126727133,0.79954736983275809,0.73999999999999999
0.48999999999999999,0.25,14,0.056150601604066798,0.049592860716805388,0.10574346232087219,0.78543721278001311,0.78987400200226132,0.73999999999999999
0.48999999999999999,0.25,15,0.044102772019819159,0.039172111365123809,0.08327488338494296,0.77827162430797781,0.78167990728621162,0.73999999999999999
0.48999999999999999,0.25,16,0.034323936016349095,0.030620052380095134,0.064943988396444233,0.77228274060070567,0.77488867473318812,0.73999999999999999
0.48999999999999999,0.25,17,0.026507783374909347,0.023727131809072721,0.050234915183982071,0.76738290243940066,0.76936744937853141,0.73999999999999999
0.48999999999999999,0.25,18,0.020341619743472827,0.018254882881014498,0.038596502624487328,0.76344571225823499,0.76495206557529249,0.73999999999999999
0.48999999999999999,0.25,19,0.015529722373541787,0.013964110366667086,0.029493832740208871,0.7603288495795113,0.76146917862033003,0.73999999999999999
0.48999999999999999,0.25,20,0.011807695946564225,0.010633239651069621,0.022440935597633847,0.75789102260386332,0.75875242597521309,0.73999999999999999
0.48999999999999999,0.25,21,0.0089489467555370523,0.0080679963812249032,0.017016943136761956,0.75600256858430248,0.75665218006147439,0.73999999999999999
0.48999999999999999,0.25,22,0.0067654267333101719,0.0061046670505819096,0.012870093783892082,0.75455071965957421,0.75503997248539478,0.73999999999999999
0.48999999999999999,0.25,23,0.0051048576104233126,0.004609267641903861,0.0097141252523271736,0.75344108982743341,0.75380919779546174,0.73999999999999999
0.48999999999999999,0.25,24,0.0038462094814112079,0.0034745083435681291,0.0073207178249793375,0.75259685845131996,0.75287360462570119,0.73999999999999999
0.48999999999999999,0.25,25,0.0028946451726557555,0.0026158656209242116,0.0055105107935799671,0.75195678054074888,0.75216471778959204,0.73999999999999999
0.48999999999999999,0.25,26,0.0021766480648380423,0.0019675618265379557,0.0041442098913759984,0.75147277359679532,0.75162894041861861,0.73999999999999999
0.48999999999999999,0.25,27,0.0016356917584279408,0.0014788764108888456,0.0031145681693167861,0.75110751942381615,0.75122476548001926,0.73999999999999999
0.48999999999999999,0.25,28,0.0012285803792147906,0.0011109685849439055,0.0023395489641586959,0.75083230177757987,0.75092030461621673,0.73999999999999999
0.48999999999999999,0.25,29,0.00092245783404461311,0.00083424886822512482,0.0017567067022697378,0.75062516510788513,0.75069120576735837,0.73999999999999999
0.48999999999999999,0.25,30,0.00069242006398479979,0.00062626328879797301,0.0013186833527827728,0.75046940349642099,0.75051895571264082,0.73999999999999999
0.48999999999999999,0.25,31,0.00051964007238762631,0.00047002246950981867,0.00098966254189744498,0.7503523512391328,0.75038952764011957,0.73999999999999999
0.48999999999999999,0.25,32,0.00038991315011412857,0.00035269993887571534,0.00074261308898984396,0.75026443168911616,0.75029232088282938,0.73999999999999999
0.48999999999999999,0.25,33,0.00029253796797848973,0.00026462805571429254,0.00055716602369278233,0.75019841853467462,0.75021933931090756,0.73999999999999999
0.48999999999999999,0.25,34,0.00021946152093881027,0.00019852908512110658,0.00041799060605991685,0.75014886725936003,0.75016456002611054,0.73999999999999999
0.48999999999999999,0.25,35,0.00016462881133926484,0.00014892948379226117,0.00031355829513152601,0.75011168048032795,0.75012345128486613,0.73999999999999999
0.48999999999999999,0.25,36,0.00012348999432917481,0.00011171549838032449,0.00023520549270949928,0.75008377726456643,0.75009260605982508,0.73999999999999999
0.48999999999999999,0.25,37,9.2627841400807324e-05,8.379696931736976e-05,0.00017642481071817708,0.75006284246098021,0.75006946444670886,0.73999999999999999
0.48999999999999999,0.25,38,6.9476702012114398e-05,6.2853547898136829e-05,0.00013233024991025124,0.7500471371981835,0.75005210390650146,0.73999999999999999
0.48999999999999999,0.25,39,5.2110801446157676e-05,4.7143435838985595e-05,9.9254237285143271e-05,0.75003535591008019,0.75003908106453898,0.73999999999999999
0.48999999999999999,0.25,40,3.9084943509428396e-05,3.5359419294897811e-05,7.4444362804326208e-05,0.75002651862678793,0.75002931256195227,0.73999999999999999
0.48999999999999999,0.25,41,2.9314744111101252e-05,2.6520600946342036e-05,5.5835345057443288e-05,0.750019889923217,0.75002198541358656,0.73999999999999999
0.48999999999999999,0.25,42,2.1986641151335436e-05,1.9891033776136896e-05,4.1877674927472328e-05,0.75001491797859809,0.75001648961831213,0.73999999999999999
0.48999999999999999,0.25,43,1.6490308859743716e-05,1.4918603327657475e-05,3.1408912187401191e-05,0.75001118878557471,0.75001236752770051,0.73999999999999999
0.48999999999999999,0.25,44,1.2367916151337679e-05,1.1189137001983015e-05,2.3557053153320692e-05,0.75000839175885492,0.75000927582239096,0.73999999999999999
0.48999999999999999,0.25,45,9.276040902073138e-06,8.3919565399347994e-06,1.7667997442007937e-05,0.75000629391458673,0.7500069569661435,0.73999999999999999
0.48999999999999999,0.25,46,6.9570890591639941e-06,6.2940257875086253e-06,1.325111484667262e-05,0.75000472048962974,0.75000521778049378,0.73999999999999999
0.48999999999999999,0.25,47,5.2178496352397527e-06,4.7205521814764503e-06,9.9384018167162039e-06,0.75000354039742345,0.75000391336680705,0.73999999999999999
0.48999999999999999,0.25,48,3.9134056996912188e-06,3.5404326093595558e-06,7.4538383090507742e-06,0.75000265531505605,0.75000293504278881,0.73999999999999999
0.48999999999999999,0.25,49,2.9350646660934892e-06,2.6553348483408664e-06,5.5903995144343555e-06,0.75000199149584812,0.75000220129203865,0.73999999999999999
0.48999999999999999,0.25,50,2.2013043447392134e-06,1.9915069814231113e-06,4.1928113261623251e-06,0.75000149362726154,0.75000165097462423,0.73999999999999999
0.48999999999999999,0.25,51,1.6509815464825902e-06,1.4936335239948238e-06,3.1446150704774142e-06,0.75000112022346976,0.75000123823411557,0.73999999999999999
0.48999999999999999,0.25,52,1.2382380093302192e-06,1.1202269924641035e-06,2.3584650017943229e-06,0.75000084016930313,0.75000092867735713,0.73999999999999999
0.48999999999999999,0.25,53,9.2867954732722982e-07,8.4017128467752041e-07,1.7688508320047502e-06,0.75000063012793405,0.75000069650901369,0.73999999999999999
0.48999999999999999,0.25,54,6.965102456823469e-07,6.3012904869501312e-07,1.3266392943773601e-06,0.75000047259648872,0.7500005223823204,0.73999999999999999
0.48999999999999999,0.25,55,5.2238301343005659e-07,4.7259711568953442e-07,9.9498012911959091e-07,0.75000035444766922,0.75000039178705546,0.73999999999999999
0.48999999999999999,0.25,56,3.9178744522998399e-07,3.5444802192458318e-07,7.4623546715456717e-07,0.75000026583592216,0.75000029384046885,0.73999999999999999
0.48999999999999999,0.25,57,2.9384068807366481e-07,2.6583612059461031e-07,5.5967680866827517e-07,0.75000019937703744,0.75000022038045133,0.73999999999999999
0.48999999999999999,0.25,58,2.2038057464033447e-07,1.9937714903104197e-07,4.1975772367137647e-07,0.75000014953283201,0.75000016528539459,0.73999999999999999
0.48999999999999999,0.25,59,1.6528546393438229e-07,1.4953289472741223e-07,3.148183586617945e-07,0.75000011214965423,0.75000012396407745,0.73999999999999999
0.48999999999999999,0.25,60,1.2396411648749434e-07,1.1214968958226652e-07,2.3611380606976084e-07,0.75000008411225771,0.75000009297307579,0.73999999999999999
0.48999999999999999,0.48999999999999999,0,0.48999999999999999,0.48999999999999999,0.97999999999999998,0.99664429530201337,0.99664429530201337,0.97999999999999998
0.48999999999999999,0.48999999999999999,1,0.48835570469798656,0.48835570469798656,0.97671140939597312,0.99608820147453381,0.99608820147453381,0.97999999999999998
0.48999999999999999,0.48999999999999999,2,0.48644535557244595,0.48644535557244595,0.9728907111448919,0.99544058435221316,0.99544058435221316,0.97999999999999998
0.48999999999999999,0.48999999999999999,3,0.4842274490064557,0.4842274490064557,0.9684548980129114,0.99468661255250923,0.99468661255250923,0.97999999999999998
0.48999999999999999,0.48999999999999999,4,0.48165456095717435,0.48165456095717435,0.9633091219143487,0.99380913759311951,0.99380913759311951,0.97999999999999998
0.48999999999999999,0.48999999999999999,5,0.47867270384264204,0.47867270384264204,0.95734540768528409,0.99278836482815491,0.99278836482815491,0.97999999999999998
0.48999999999999999,0.48999999999999999,6,0.47522069093580827,0.47522069093580827,0.95044138187161653,0.99160149080864879,0.99160149080864879,0.97999999999999998
0.48999999999999999,0.48999999999999999,7,0.47122954559506358,0.47122954559506358,0.94245909119012716,0.99022230946521006,0.99022230946521006,0.97999999999999998
0.48999999999999999,0.48999999999999999,8,0.46662200892738537,0.46662200892738537,0.93324401785477074,0.98862079292774774,0.98862079292774774,0.97999999999999998
0.48999999999999999,0.48999999999999999,9,0.46131222046333031,0.46131222046333031,0.92262444092666063,0.98676265790605544,0.98676265790605544,0.97999999999999998
0.48999999999999999,0.48999999999999999,10,0.45520567278894003,0.45520567278894003,0.91041134557788006,0.98460893602578858,0.98460893602578858,0.97999999999999998
0.48999999999999999,0.48999999999999999,11,0.44819957315762149,0.44819957315762149,0.89639914631524298,0.98211557723034193,0.98211557723034193,0.97999999999999998
0.48999999999999999,0.48999999999999999,12,0.4401837825060903,0.4401837825060903,0.88036756501218061,0.97923313044470528,0.97923313044470528,0.97999999999999998
0.48999999999999999,0.48999999999999999,13,0.43104254331443009,0.43104254331443009,0.86208508662886019,0.97590656650715013,0.97590656650715013,0.97999999999999998
0.48999999999999999,0.48999999999999999,14,0.42065724846449504,0.42065724846449504,0.84131449692899007,0.97207533639051158,0.97207533639051158,0.97999999999999998
0.48999999999999999,0.48999999999999999,15,0.40891053630623103,0.40891053630623103,0.81782107261246206,0.96767379427348876,0.96767379427348876,0.97999999999999998
0.48999999999999999,0.48999999999999999,16,0.39569201018585776,0.39569201018585776,0.79138402037171551,0.96263216058668555,0.96263216058668555,0.97999999999999998
0.48999999999999999,0.48999999999999999,17,0.38090585469210103,0.38090585469210103,0.76181170938420206,0.95687825317590058,0.95687825317590058,0.97999999999999998
0.48999999999999999,0.48999999999999999,18,0.36448052886225107,0.36448052886225107,0.72896105772450215,0.95034026932918225,0.95034026932918225,0.97999999999999998
0.48999999999999999,0.48999999999999999,19,0.3463805239641945,0.3463805239641945,0.692761047928389,0.94295094391907186,0.94295094391907186,0.97999999999999998
0.48999999999999999,0.48999999999999999,20,0.32661984202721989,0.32661984202721989,0.65323968405443977,0.93465341295218518,0.93465341295218518,0.97999999999999998
0.48999999999999999,0.48999999999999999,21,0.30527635008864462,0.30527635008864462,0.61055270017728924,0.92540903315296752,0.92540903315296752,0.97999999999999998
0.48999999999999999,0.48999999999999999,22,0.28250549197999947,0.28250549197999947,0.56501098395999894,0.91520718258905032,0.91520718258905032,0.97999999999999998
0.48999999999999999,0.48999999999999999,23,0.25855105538094886,0.25855105538094886,0.51710211076189772,0.90407661906653147,0.90407661906653147,0.97999999999999998
0.48999999999999999,0.48999999999999999,24,0.23374996400489179,0.23374996400489179,0.46749992800978357,0.89209724670190438,0.89209724670190438,0.97999999999999998
0.48999999999999999,0.48999999999999999,25,0.20852769930543322,0.20852769930543322,0.41705539861086643,0.87941016955503704,0.87941016955503704,0.97999999999999998
0.48999999999999999,0.48999999999999999,26,0.1833813794031128,0.1833813794031128,0.36676275880622561,0.8662229159138084,0.8662229159138084,0.97999999999999998
0.48999999999999999,0.48999999999999999,27,0.15884915319086076,0.15884915319086076,0.31769830638172153,0.85280618885133186,0.85280618885133186,0.97999999999999998
0.48999999999999999,0.48999999999999999,28,0.13546754093495936,0.13546754093495936,0.27093508186991871,0.83947913704125809,0.83947913704125809,0.97999999999999998
0.48999999999999999,0.48999999999999999,29,0.11372217436118098,0.11372217436118098,0.22744434872236197,0.82658250211261897,0.82658250211261897,0.97999999999999998
0.48999999999999999,0.48999999999999999,30,0.094000759429152508,0.094000759429152508,0.18800151885830502,0.81444288906037998,0.81444288906037998,0.97999999999999998
0.48999999999999999,0.48999999999999999,31,0.076558250083348725,0.076558250083348725,0.15311650016669745,0.80333542105879185,0.80333542105879185,0.97999999999999998
0.48999999999999999,0.48999999999999999,32,0.061501954066231233,0.061501954066231233,0.12300390813246247,0.79345396197621643,0.79345396197621643,0.97999999999999998
0.48999999999999999,0.48999999999999999,33,0.048798969123130448,0.048798969123130448,0.097597938246260896,0.78489632228848139,0.78489632228848139,0.97999999999999998
0.48999999999999999,0.48999999999999999,34,0.038302131396214245,0.038302131396214245,0.07660426279242849,0.77766689740733919,0.77766689740733919,0.97999999999999998
0.48999999999999999,0.48999999999999999,35,0.029786299686982168,0.029786299686982168,0.059572599373964336,0.77169355406265072,0.77169355406265072,0.97999999999999998
0.48999999999999999,0.48999999999999999,36,0.022985895467822488,0.022985895467822488,0.045971790935644977,0.76685206186834387,0.76685206186834387,0.97999999999999998
0.48999999999999999,0.48999999999999999,37,0.017626781333389897,0.017626781333389897,0.035253562666779793,0.76299109481250116,0.76299109481250116,0.97999999999999998
0.48999999999999999,0.48999999999999999,38,0.013449077187583716,0.013449077187583716,0.026898154375167432,0.75995294989924866,0.75995294989924866,0.97999999999999998
0.48999999999999999,0.48999999999999999,39,0.010220665882126936,0.010220665882126936,0.020441331764253872,0.75758794555534226,0.75758794555534226,0.97999999999999998
0.48999999999999999,0.48999999999999999,40,0.0077430532678481254,0.0077430532678481254,0.015486106535696251,0.75576266929556557,0.75576266929556557,0.97999999999999998
0.48999999999999999,0.48999999999999999,41,0.0058519106062066509,0.0058519106062066509,0.011703821212413302,0.75436339873531666,0.75436339873531666,0.97999999999999998
0.48999999999999999,0.48999999999999999,42,0.0044144671739932964,0.0044144671739932964,0.0088289343479865928,0.7532962989768659,0.7532962989768659,0.97999999999999998
0.48999999999999999,0.48999999999999999,43,0.0033254017841240144,0.0033254017841240144,0.0066508035682480288,0.75248578510387365,0.75248578510387365,0.97999999999999998
0.48999999999999999,0.48999999999999999,44,0.0025023175723123811,0.0025023175723123811,0.0050046351446247622,0.75187205370634858,0.75187205370634858,0.97999999999999998
0.48999999999999999,0.48999999999999999,45,0.0018814226521199943,0.0018814226521199943,0.0037628453042399886,0.75140841716113937,0.75140841716113937,0.97999999999999998
0.48999999999999999,0.48999999999999999,46,0.0014137168170405979,0.0014137168170405979,0.0028274336340811958,0.75105879078244553,0.75105879078244553,0.97999999999999998
0.48999999999999999,0.48999999999999999,47,0.0010617844431153193,0.0010617844431153193,0.0021235688862306385,0.75079549368951237,0.75079549368951237,0.97999999999999998
0.48999999999999999,0.48999999999999999,48,0.00079718297516061004,0.00079718297516061004,0.0015943659503212201,0.75059741098550359,0.75059741098550359,0.97999999999999998
0.48999999999999999,0.48999999999999999,49,0.00059836347723727496,0.00059836347723727496,0.0011967269544745499,0.75044850423937171,0.75044850423937171,0.97999999999999998
0.48999999999999999,0.48999999999999999,50,0.00044904097648418236,0.00044904097648418236,0.00089808195296836471,0.75033662957189151,0.75033662957189151,0.97999999999999998
0.48999999999999999,0.48999999999999999,51,0.00033693189283481238,0.00033693189283481238,0.00067386378566962476,0.7502526138059783,0.7502526138059783,0.97999999999999998
0.48999999999999999,0.48999999999999999,52,0.00025278403327391377,0.00025278403327391377,0.00050556806654782755,0.75018954011224137,0.75018954011224137,0.97999999999999998
0.48999999999999999,0.48999999999999999,53,0.0001896359376694749,0.0001896359376694749,0.0003792718753389498,0.75014219998702425,0.75014219998702425,0.97999999999999998
0.48999999999999999,0.48999999999999999,54,0.0001422539194799821,0.0001422539194799821,0.0002845078389599642,0.75010667526463548,0.75010667526463548,0.97999999999999998
0.48999999999999999,0.48999999999999999,55,0.00010670561458449254,0.00010670561458449254,0.00021341122916898508,0.7500800206722833,0.7500800206722833,0.97999999999999998
0.48999999999999999,0.48999999999999999,56,8.003774959338486e-05,8.003774959338486e-05,0.00016007549918676972,0.75006002350804857,0.75006002350804857,0.97999999999999998
0.48999999999999999,0.48999999999999999,57,6.0033116341545555e-05,6.0033116341545555e-05,0.00012006623268309111,0.75004502213443713,0.75004502213443713,0.97999999999999998
0.48999999999999999,0.48999999999999999,58,4.5027540075193776e-05,4.5027540075193776e-05,9.0055080150387552e-05,0.75003376913451536,0.75003376913451536,0.97999999999999998
0.48999999999999999,0.48999999999999999,59,3.3772175597453029e-05,3.3772175597453029e-05,6.7544351194906058e-05,0.75002532827630708,0.75002532827630708,0.97999999999999998
0.48999999999999999,0.48999999999999999,60,2.5329987089084794e-05,2.5329987089084794e-05,5.0659974178169587e-05,0.75001899700912278,0.75001899700912278,0.97999999999999998
0.48999999999999999,0.5,0,0.48999999999999999,0.5,0.98999999999999999,1,0.99664429530201337,0.98999999999999999
0.48999999999999999,0.5,1,0.48999999999999999,0.49832214765100669,0.98832214765100668,0.99944008958566632,0.99664429530201337,0.98999999999999999
0.48999999999999999,0.5,2,0.48972564389697648,0.49664992567902344,0.98637556957599992,0.99888080897760489,0.99655159453516995,0.98999999999999999
0.48999999999999999,0.5,3,0.48917754735289032,0.49493727536120447,0.98411482271409478,0.99830671001311,0.99636629874444882,0.98999999999999999
0.48999999999999999,0.5,4,0.48834922791014623,0.4931388211623054,0.98148804907245157,0.99770243103305234,0.99608600862238061,0.98999999999999999
0.48999999999999999,0.5,5,0.48722721187906703,0.49120868006830676,0.97843589194737379,0.99705228381205147,0.99570583834840043,0.98999999999999999
0.48999999999999999,0.5,6,0.48579100433940209,0.48909935059142462,0.97489035493082676,0.996339851533665,0.99521837337179353,0.98999999999999999
0.48999999999999999,0.5,7,0.48401293713990989,0.48676066011279817,0.97077359725270806,0.9955475887133719,0.99461357025266184,0.98999999999999999
0.48999999999999999,0.5,8,0.48185791247571413,0.48413875801333262,0.9659966704890468,0.99465641541229632,0.99387860085250135,0.98999999999999999
0.48999999999999999,0.5,9,0.47928306396114584,0.48117515143275874,0.96045821539390452,0.99364529962947601,0.99299764306657456,0.98999999999999999
0.48999999999999999,0.5,10,0.47623736369700609,0.4778057912749315,0.95404315497193759,0.9924908236061516,0.99195162075986065,0.98999999999999999
0.48999999999999999,0.5,11,0.47266121332766392,0.47396022906361601,0.94662144239127999,0.99116673217399942,0.99071789681668854,0.98999999999999999
0.48999999999999999,0.5,12,0.46848607023937827,0.4695608813126616,0.93804695155203988,0.98964346456332275,0.98926992553784165,0.98999999999999999
0.48999999999999999,0.5,13,0.46363417765135451,0.46452245809166004,0.92815663574301455,0.98788767570195923,0.98757687443217523,0.98999999999999999
0.48999999999999999,0.5,14,0.45801849013598583,0.45875163726571272,0.91677012740169861,0.98586175957560418,0.98560323132112726,0.98999999999999999
0.48999999999999999,0.5,15,0.4515429146036245,0.45214709606294412,0.90369001066656862,0.98352339647037323,0.98330842136706387,0.98999999999999999
0.48999999999999999,0.5,16,0.44410302102308846,0.44460004725535573,0.88870306827844425,0.98082515889089839,0.9806464711439663,0.98999999999999999
0.48999999999999999,0.5,17,0.43558741615889873,0.43599546741140527,0.871582883570304,0.97771422889517456,0.97756577442931147,0.98999999999999999
0.48999999999999999,0.5,18,0.42588001470623915,0.42621424674770003,0.85209426145393918,0.97413230395764216,0.9740090384431711,0.98999999999999999
0.48999999999999999,0.5,19,0.41486347993530326,0.41513652864550776,0.83000000858081102,0.97001580072428806,0.96991352124355146,0.98999999999999999
0.48999999999999999,0.5,20,0.40242413068070781,0.40264653229538888,0.80507066297609664,0.96529650718727578,0.96521171192628763,0.98999999999999999
0.48999999999999999,0.5,21,0.38845860775396307,0.38863914873801558,0.77709775649197865,0.95990288356655207,0.95983265485080915,0.98999999999999999
0.48999999999999999,0.5,22,0.37288253772927732,0.373028545912168,0.74591108364144532,0.95376226719180157,0.95370417396342855,0.98999999999999999
0.48999999999999999,0.5,23,0.35564129458090804,0.35575888124394306,0.71140017582485116,0.94680428771238734,0.94675630419486456,0.98999999999999999
0.48999999999999999,0.5,24,0.33672270259678794,0.33681696359101526,0.67353966618780325,0.93896582671623374,0.93892626455508654,0.98999999999999999
0.48999999999999999,0.5,25,0.31617111081791749,0.31624629346329852,0.63241740428121607,0.93019782564659304,0.9301652772686051,0.98999999999999999
0.48999999999999999,0.5,26,0.29410167981509483,0.29416132124445771,0.58826300105955254,0.92047410343031699,0.92044739474632142,0.98999999999999999
0.48999999999999999,0.5,27,0.27071298004514954,0.27076002177459685,0.54147300181974645,0.90980201836013341,0.90978016926107741,0.98999999999999999
0.48999999999999999,0.5,28,0.24629521564136359,0.24633209843922574,0.49262731408058935,0.89823422590237345,0.89821641727635304,0.98999999999999999
0.48999999999999999,0.5,29,0.22123079236507837,0.22125953492024725,0.44249032728532561,0.88587992269065252,0.88586546892784801,0.98999999999999999
0.48999999999999999,0.5,30,0.19598391723716743,0.19600618165688238,0.39199009889404979,0.87291294016474863,0.87290126632089771,0.98999999999999999
0.48999999999999999,0.5,31,0.17107689742050058,0.17109404417501656,0.34217094159551714,0.85957320957230077,0.85956383252713398,0.98999999999999999
0.48999999999999999,0.5,32,0.14705311779941094,0.14706625233364398,0.29411937013305489,0.84615808069135867,0.84615059375902846,0.98999999999999999
0.48999999999999999,0.5,33,0.12443018391682983,0.12444019673402797,0.24887038065085781,0.83300143290999495,0.83299549342631762,0.98999999999999999
0.48999999999999999,0.5,34,0.10365052149997346,0.10365812308052967,0.20730864458050313,0.82044173434197121,0.82043705376891085,0.98999999999999999
0.48999999999999999,0.5,35,0.085039213624888005,0.085044965099404901,0.17008417872429291,0.80878440606257296,0.80878074213151463,0.98999999999999999
0.48999999999999999,0.5,36,0.068778389883633301,0.068782729987645452,0.13756111987127875,0.79826710428912939,0.7982642546864569,0.98999999999999999
0.48999999999999999,0.5,37,0.054903526130076707,0.054906794688887609,0.10981032081896432,0.78903671511454287,0.78903451223508381,0.98999999999999999
0.48999999999999999,0.5,38,0.043320897905881194,0.043323355965738324,0.086644253871619517,0.78114328533767696,0.78114159171413622,0.98999999999999999
0.48999999999999999,0.5,39,0.033839828513978126,0.033841675237474951,0.06768150375145307,0.77455042879005254,0.77454913293673755,0.98999999999999999
0.48999999999999999,0.5,40,0.026210653685683604,0.026212040212312885,0.052422693897996489,0.76915688901405543,0.76915590156237423,0.98999999999999999
0.48999999999999999,0.5,41,0.020160104847905185,0.020161145421290723,0.040321250269195905,0.76482202996441673,0.76482128007562411,0.98999999999999999
0.48999999999999999,0.5,42,0.015418892314070322,0.015419673048902379,0.030838565362972699,0.7613891380023714,0.76138857009957617,0.98999999999999999
0.48999999999999999,0.5,43,0.011739777127961391,0.011740362814106755,0.023480139942068146,0.75870309462211094,0.75870266549266796,0.98999999999999999
0.48999999999999999,0.5,44,0.0089070052371581845,0.0089074445609137951,0.01781444979807198,0.75662160186913163,0.75662127816854474,0.98999999999999999
0.48999999999999999,0.5,45,0.0067392325703953702,0.0067395620888940477,0.013478794659289417,0.75502083334857983,0.7550205895074652,0.98999999999999999
0.48999999999999999,0.5,46,0.0050882609914298044,0.0050885081413789479,0.010176769132808752,0.75379705973665101,0.75379687624627911,0.98999999999999999
0.48999999999999999,0.5,47,0.0038355161745124832,0.0038357015417252107,0.0076712177162376934,0.75286578386470582,0.75286564589968574,0.98999999999999999
0.48999999999999999,0.5,48,0.0028876288912500986,0.002887767918689371,0.00577539680993947,0.75215958954560969,0.75215948587463577,0.98999999999999999
0.48999999999999999,0.5,49,0.0021719577616027184,0.0021720620330466641,0.0043440197946493821,0.7516255158036238,0.75162543793865522,0.98999999999999999
0.48999999999999999,0.5,50,0.0016324988728683273,0.0016325770768186247,0.003265075949686952,0.75122243708485137,0.75122237862292707,0.98999999999999999
0.48999999999999999,0.5,51,0.0012263697818144178,0.0012264284349329524,0.00245279821674737,0.75091869461300331,0.75091865073086439,0.98999999999999999
0.48999999999999999,0.5,52,0.00092090399567291634,0.00092094798557781834,0.0018418519812507346,0.75069007546557343,0.75069004253382809,0.98999999999999999
0.48999999999999999,0.5,53,0.00069131349000824962,0.00069134648246485574,0.0013826599724731054,0.75051815163953528,0.75051812692937037,0.98999999999999999
0.48999999999999999,0.5,54,0.00051884332272446787,0.00051886806707873235,0.0010377113898032003,0.7503889492369703,0.75038893069794776,0.98999999999999999
0.48999999999999999,0.5,55,0.00038933429575783171,0.00038935285402852101,0.00077868714978635272,0.75029190098803855,0.75029188708016759,0.98999999999999999
0.48999999999999999,0.5,56,0.00029211436888398277,0.00029212828758910808,0.00058424265647309085,0.75021903223018149,0.75021902179724886,0.98999999999999999
0.48999999999999999,0.5,57,0.00021914975912467179,0.00021916019815440606,0.00043830995727907785,0.75016433413311467,0.75016432630727281,0.98999999999999999
0.48999999999999999,0.5,58,0.00016439833312919188,0.00016440616240186843,0.00032880449553106034,0.75012328435309406,0.75012327848306981,0.98999999999999999
0.48999999999999999,0.5,59,0.00012331901758904349,0.00012332488954370954,0.00024664390713275303,0.75009248226179304,0.75009247785891309,0.98999999999999999
0.48999999999999999,0.5,60,9.2500668013451343e-05,9.2505071979517855e-05,0.00018500573999296921,0.75006937238668703,0.75006936908432342,0.98999999999999999
0.48999999999999999,0.51000000000000001,0,0.48999999999999999,0.51000000000000001,1,1.0033112582781456,0.99664429530201337,1
0.48999999999999999,0.51000000000000001,1,0.49162251655629136,0.50828859060402687,0.99991110716031817,1.0027476806015976,0.99719182187493061,1
0.48999999999999999,0.51000000000000001,2,0.49297333820834166,0.50686122570267034,0.999834563911012,1.0022766614422209,0.99764675576856221,1
0.48999999999999999,0.51000000000000001,3,0.49409567159948353,0.50566845744714606,0.99976412904662959,1.001882372383877,0.99802411300937788,1
0.48999999999999999,0.51000000000000001,4,0.49502574364669555,0.50466931372050827,0.99969505736720388,1.001551607943995,0.99833639775955585,1
0.48999999999999999,0.51000000000000001,5,0.49579382952301981,0.50382974471951947,0.99962357424253923,1.0012733305525332,0.99859400059220682,1
0.48999999999999999,0.51000000000000001,6,0.49642513895390894,0.50312136039681521,0.99954649935072415,1.0010382928747654,0.99880553294881491,1
0.48999999999999999,0.51000000000000001,7,0.49694057363853922,0.50252039850907382,0.99946097214761309,1.0008387235579546,0.99897810694180578,1
0.48999999999999999,0.51000000000000001,8,0.49735736940455333,0.5020068764022364,0.99936424580678973,1.0006680649848434,0.99911756850787814,1
0.48999999999999999,0.51000000000000001,9,0.49768963644800635,0.50156388972523736,0.9992535261732437,1.0005207536409002,0.99922869081291332,1
0.48999999999999999,0.51000000000000001,10,0.49794881013822495,0.50117702888918136,0.99912583902740626,1.0003920353384479,0.99931533379248594,1
0.48999999999999999,0.51000000000000001,11,0.49814402366853722,0.50083388991351863,0.99897791358205579,1.000277808863167,0.99938057479716869,1
0.48999999999999999,0.51000000000000001,12,0.49828241249344601,0.50052366077967414,0.9988060732731201,1.0001744926765772,0.99942681450031323,1
0.48999999999999999,0.51000000000000001,13,0.49836935912529334,0.5002367678750651,0.99860612700035845,1.0000789101694263,0.99945586151212451,1
0.48999999999999999,0.51000000000000001,14,0.49840868553585882,0.49996456979661386,0.99837325533247268,0.99998818965324265,0.99946899851839421,1
0.48999999999999999,0.51000000000000001,15,0.49840279915645574,0.49969908786930145,0.9981018870257572,0.99989967583059403,0.99946703221442079,1
0.48999999999999999,0.51000000000000001,16,0.49835279730960075,0.49943276435298378,0.99778556166258459,0.9998108499225502,0.9994503288233062,1
0.48999999999999999,0.51000000000000001,17,0.49825853383939234,0.49915824055772245,0.99741677439711474,0.99971925597328393,0.99941883656215691,1
0.48999999999999999,0.51000000000000001,18,0.49811865073225664,0.49886814803861224,0.99698679877086893,0.99962243111147941,0.99937209603964816,1
0.48999999999999999,0.51000000000000001,19,0.49793057662694828,0.49855490675276543,0.99648548337971365,0.99951783773796921,0.99930923922465364,1
0.48999999999999999,0.51000000000000001,20,0.49769049329378756,0.49821052457882414,0.99590101787261176,0.99940279573804258,0.99922897730988014,1
0.48999999999999999,0.51000000000000001,21,0.49739327041005682,0.49782639295991737,0.99521966336997414,0.99927441289247576,0.99912957749929343,1
0.48999999999999999,0.51000000000000001,22,0.49703236826567798,0.49739307366603946,0.99442544193171745,0.999129511689413,0.99900882846716266,1
0.48999999999999999,0.51000000000000001,23,0.49659970739911935,0.49690007181079121,0.99349977920991051,0.99896455072466561,0.99886399396442827,1
0.48999999999999999,0.51000000000000001,24,0.49608550359196169,0.49633559033013813,0.99242109392209987,0.99877553882513304,0.99869175378056929,1
0.48999999999999999,0.51000000000000001,25,0.49547806615339901,0.49568626117051984,0.99116432732391879,0.99855793994319897,0.99848813100340816,1
0.48999999999999999,0.51000000000000001,26,0.49476355702517816,0.49493684848021963,0.98970040550539773,0.99830656675399776,0.99824840425423422,1
0.48999999999999999,0.51000000000000001,27,0.49392570796880142,0.49406991920199894,0.98799562717080036,0.99801546074859449,0.99796700331254851,1
0.48999999999999999,0.51000000000000001,28,0.4929454930140591,0.49306547669289186,0.98601096970695101,0.99767775646300927,0.99763738628806242,1
0.48999999999999999,0.51000000000000001,29,0.49180075352881847,0.49190055343677419,0.98370130696559266,0.99728552732802211,0.99725189625632427,1
0.48999999999999999,0.51000000000000001,30,0.49046577382330636,0.4905487596843584,0.98101453350766477,0.99682961048599206,0.99680159506372412,1
0.48999999999999999,0.51000000000000001,31,0.48891080627699718,0.48897978610989995,0.97789059238689713,0.9962994078251084,0.99627607185190259,1
0.48999999999999999,0.51000000000000001,32,0.48710154677306861,0.48715886052055463,0.97426040729362318,0.99568266046743981,0.99566322378760197,1
0.48999999999999999,0.51000000000000001,33,0.48499856400881403,0.48504616156259017,0.9700447255714042,0.99496519407124862,0.99494900656648144,1
0.48999999999999999,0.51000000000000001,34,0.48255669036330656,0.48259619658558417,0.96515288694889079,0.99413063265152812,0.99411715256823707,1
0.48999999999999999,0.51000000000000001,35,0.4797243878811015,0.47975715678992209,0.95948154467102365,0.99316007930179862,0.9931488551905493,1
0.48999999999999999,0.51000000000000001,36,0.47644311111100157,0.47647027103538397,0.95291338214638555,0.99203176337979515,0.9920224190448923,1
0.48999999999999999,0.51000000000000001,37,0.47264669966560258,0.47266919087549708,0.94531589054109966,0.99072065563201783,0.99071287758950999,1
0.48999999999999999,0.51000000000000001,38,0.46826084817501523,0.46827945424016909,0.93654030241518438,0.9891980557011042,0.98919158272713081,1
0.48999999999999999,0.51000000000000001,39,0.46320272057567502,0.46321809449842988,0.9264208150741049,0.98743116093224015,0.98742577535331277,1
0.48999999999999999,0.51000000000000001,40,0.45738080012501081,0.45739348611779623,0.91477428624280699,0.98538263197686615,0.98537815241173299,1
0.48999999999999999,0.51000000000000001,41,0.45069509664286811,0.45070554827591569,0.9014006449187838,0.98301018019036734,0.98300645550149346,1
0.48999999999999999,0.51000000000000001,42,0.44303786816182078,0.44304646348556515,0.88608433164738587,0.98026621527595581,0.98026311952896317,1
0.48999999999999999,0.51000000000000001,43,0.43429505424691595,0.43430210839263494,0.86859716263955089,0.97709761032109543,0.97709503858409985,1
0.48999999999999999,0.51000000000000001,44,0.42434865967893209,0.42435443535705758,0.84870309503598973,0.97344566676482469,0.97344353160759078,1
0.48999999999999999,0.51000000000000001,45,0.41308036396191772,0.41308508020731921,0.82616544416923698,0.96924639534799661,0.96924462392415467,1
0.48999999999999999,0.51000000000000001,46,0.40037665375912723,0.40038049321422237,0.80075714697334965,0.96443127161921327,0.96442980323420591,1
0.48999999999999999,0.51000000000000001,47,0.38613576531156052,0.38613888028940679,0.77227464560096726,0.95892867542723403,0.95892745951084879,1
0.48999999999999999,0.51000000000000001,48,0.37027665796529602,0.37027917549428463,0.74055583345958065,0.9526662789504472,0.95266527336628193,1
0.48999999999999999,0.51000000000000001,49,0.35275008592600604,0.35275211194410416,0.70550219787011015,0.94557469666623584,0.94557386630169904,1
0.48999999999999999,0.51000000000000001,50,0.33355155549847176,0.33355317833707632,0.66710473383554802,0.93759273182098335,0.9375920474108288,1
0.48999999999999999,0.51000000000000001,51,0.31273551412295048,0.31273680739744869,0.62547232152039922,0.92867450979232924,0.92867394693661409,1
0.48999999999999999,0.51000000000000001,52,0.29042950027278308,0.29043052527814439,0.58086002555092753,0.91879862161634618,0.91879815996034031,1
0.48999999999999999,0.51000000000000001,53,0.26684622452735735,0.26684703222187417,0.53369325674923151,0.90797903699185856,0.90797865954108636,1
0.48999999999999999,0.51000000000000001,54,0.24229077797126319,0.2422914106193344,0.4845821885905976,0.89627691732482195,0.89627660987325708,1
0.48999999999999999,0.51000000000000001,55,0.21715963157631665,0.21716012411130631,0.43431975568762293,0.88381155844420811,0.88381130909781203,1
0.48999999999999999,0.51000000000000001,56,0.19192819241463449,0.19192857357465695,0.38385676598929142,0.87076766458353272,0.87076746336485811,1
0.48999999999999999,0.51000000000000001,57,0.16712486387663017,0.16712515715883958,0.33425002103546975,0.85739539551547084,0.8573952340378912,1
0.48999999999999999,0.51000000000000001,58,0.14329208876397254,0.14329231323582262,0.28658440199979518,0.84399978787813268,0.84399965908026664,1
0.48999999999999999,0.51000000000000001,59,0.12093849252140738,0.12093866351985706,0.24187715604126445,0.83091789550292905,0.83091779343488226,1
0.48999999999999999,0.51000000000000001,60,0.10048995769118454,0.10049008743288332,0.20098004512406786,0.81848545610299195,0.81848537575618452,1
0.48999999999999999,0.75,0,0.48999999999999999,0.75,1.24,1.0714285714285714,0.99664429530201337,1.24
0.48999999999999999,0.75,1,0.52500000000000002,0.74748322147651003,1.2724832214765101,1.0708113298127699,1.0081967213114755,1.24
0.48999999999999999,0.75,2,0.56217594815170424,0.75361013312795688,1.3157860812796611,1.0723108655501399,1.0199004306221933,1.24
0.48999999999999999,0.75,3,0.60282737755402449,0.76860729929845162,1.3714346768524761,1.075937518578884,1.0320768720930331,1.24
0.48999999999999999,0.75,4,0.64860459273689308,0.79326181732781964,1.4418664100647127,1.0817677080095354,1.0450698103692015,1.24
0.48999999999999999,0.75,5,0.70163950368944694,0.82901397700791268,1.5306534806973597,1.0899429914543757,1.0592485962074394,1.24
0.48999999999999999,0.75,6,0.76474705957383926,0.87813189138197789,1.6428789509558173,1.1006670226721242,1.0750099166159743,1.24
0.48999999999999999,0.75,7,0.84173186915839926,0.94400049133236785,1.7857323604907671,1.1141976283730415,1.0927745984312467,1.24
0.48999999999999999,0.75,8,0.93785565234229573,1.0315797578346277,1.9694354101769234,1.1308291628188931,1.112974269216868,1.24
0.48999999999999999,0.75,9,1.0605545221832051,1.1481217271149085,2.2086762492981133,1.1508577747093935,1.1360203081618256,1.24
0.48999999999999999,0.75,10,1.2205474173577475,1.3042895982443659,2.5248370156021132,1.1745200774366973,1.1622454471643606,1.24
0.48999999999999999,0.75,11,1.4335574471501824,1.5159046473433473,2.9494620944935299,1.2018964924636721,1.1918092067732826,1.24
0.48999999999999999,0.75,12,1.7229876674749802,1.8066691152942074,3.5296567827691874,1.232779330519201,1.2245672431945045,1.24
0.48999999999999999,0.75,13,2.1240635832026458,2.2123878178804821,4.3364514010831279,1.2665288120489615,1.259928061633389,1.24
0.48999999999999999,0.75,14,2.6901877267501075,2.7874494949634792,5.4776372217135867,1.301977557457243,1.2967583072906392,1.24
0.48999999999999999,0.75,15,3.502564045575558,3.6146482887469884,7.1172123343225469,1.3374740710296589,1.3334282439053839,1.24
0.48999999999999999,0.75,16,4.6845885930780531,4.8198741199994979,9.504462713077551,1.3711312333332626,1.3680643308271681,1.24
0.48999999999999999,0.75,17,6.4231857352860446,6.5938978626482987,13.017083597934343,1.4012364909871931,1.3989652116024955,1.24
0.48999999999999999,0.75,18,9.0004022406712103,9.2246337187050198,18.225035959376228,1.4266477391138281,1.4250030166836907,1.24
0.48999999999999999,0.75,19,12.840403507768615,13.145130876956745,25.985534384725362,1.4469782212321702,1.4458108284502669,1.24
0.48999999999999999,0.75,20,18.579784227574351,19.005372563300014,37.585156790874365,1.4625100708508734,1.4616951856423541,1.24
0.48999999999999999,0.75,21,27.173121547063705,27.780061577114918,54.953183124178622,1.4739402920320233,1.4733788817562474,1.24
0.48999999999999999,0.75,22,40.051558708500743,40.930556061609273,80.982114770110016,1.482113282759761,1.4817302917697814,1.24
0.48999999999999999,0.75,23,59.360947157101329,60.648044775467703,120.00899193256903,1.4878341640398878,1.4875747476584822,1.24
0.48999999999999999,0.75,24,88.31924519010181,90.218499902846702,178.53774509294851,1.4917779836239491,1.4916031534032363,1.24
0.48999999999999999,0.75,25,131.75270550487923,134.57019895039571,266.32290445527497,1.4944678107297429,1.4943503976273202,1.24
0.48999999999999999,0.75,26,196.9001773535974,201.09503031031142,397.99520766390879,1.4962888746009817,1.4962102105716664,1.24
0.48999999999999999,0.75,27,294.61954478114797,300.88043764550667,595.4999824266547,1.4975155727020619,1.4974629552976437,1.24
0.48999999999999999,0.75,28,441.19735633216158,450.55730934788886,891.75466568005049,1.4983390812539761,1.4983039247312084,1.24
0.48999999999999999,0.75,29,661.0632415384141,675.07178491227512,1336.1350264506891,1.4988906503469934,1.4988671777060794,1.24
0.48999999999999999,0.75,30,990.86151203000509,1011.8429410004672,2002.7044530304725,1.4992595100685016,1.499243846050176,1.24
0.48999999999999999,0.75,31,1485.5585450718402,1516.9993024642617,3002.5578475361017,1.4995059286267245,1.4994954790025012,1.24
0.48999999999999999,0.75,32,2227.6038456573156,2274.7335956951083,4502.3374413524234,1.4996704359414395,1.4996634664337221,1.24
0.48999999999999999,0.75,33,3340.6716303217336,3411.334869333371,6752.0064996551046,1.4997802091445536,1.4997755614306341,1.24
0.48999999999999999,0.75,34,5010.2731964072063,5116.2366688823549,10126.509865289561,1.49985343652277,1.4998503374350978,1.24
0.48999999999999999,0.75,35,7514.6754715492716,7673.5892942210203,15188.264765770291,1.4999022749008126,1.4999002085703621,1.24
0.48999999999999999,0.75,36,11271.27883491809,11509.618182885406,22780.897017803494,1.4999348427696861,1.4999334650951255,1.24
0.48999999999999999,0.75,37,16906.183847066157,17263.661482977168,34169.845330043325,1.4999565586617067,1.4999556401582437,1.24
0.48999999999999999,0.75,38,25358.541343347486,25894.726411174233,51253.267754521716,1.4999710376921624,1.4999704253326254,1.24
0.48999999999999999,0.75,39,38037.07757314053,38841.323788840986,76878.401361981523,1.499980691165542,1.4999802829152298,1.24
0.48999999999999999,0.75,40,57054.88190807667,58261.219845587744,115316.10175366441,1.4999871271640184,1.4999868549924229,1.24
0.48999999999999999,0.75,41,85581.588403978254,87391.0639242053,172972.65232818355,1.4999914179850398,1.4999912365352113,1.24
0.48999999999999999,0.75,42,128371.64814349537,131085.8300377964,259457.47818129178,1.4999942786014446,1.4999941576339597,1.24
0.48999999999999999,0.75,43,192556.73774988082,196627.97920529282,389184.71695517364,1.499996185709741,1.4999961050643367,1.24
0.48999999999999999,0.75,44,288834.37215753214,294941.20295461064,583775.57511214283,1.4999974571289139,1.4999974033651267,1.24
0.48999999999999999,0.75,45,433250.82376772456,442411.03857730277,875661.86234502727,1.4999983047477587,1.4999982689051521,1.24
0.48999999999999999,0.75,46,649875.50118215685,663615.79201048461,1313491.2931926413,1.4999988698296831,1.4999988459345759,1.24
0.48999999999999999,0.75,47,974812.5173032342,995422.92215968645,1970235.4394629207,1.4999992465521639,1.4999992306220764,1.24
0.48999999999999999,0.75,48,1462218.0414844695,1493133.6173831087,2955351.658867578,1.4999994977010169,1.499999487080951,1.24
0.48999999999999999,0.75,49,2193326.3277560691,2239699.6602179878,4433025.987974057,1.4999996651338221,1.4999996580537749,1.24
0.48999999999999999,0.75,50,3289988.7571632992,3359548.7244701376,6649537.4816334369,1.4999997767557971,1.4999997720357645,1.24
0.48999999999999999,0.75,51,4934982.401274031,5039322.3208482498,9974304.7221222818,1.4999998511704942,1.4999998480238048,1.24
0.48999999999999999,0.75,52,7402472.8674400542,7558982.7154153418,14961455.582855396,1.4999999007803129,1.4999998986825198,1.24
0.48999999999999999,0.75,53,11103708.566689039,11338473.307265932,22442181.87395497,1.4999999338535344,1.4999999324550057,1.24
0.48999999999999999,0.75,54,16655562.11556248,17007709.195041783,33663271.310604259,1.4999999559023531,1.4999999549700003,1.24
0.48999999999999999,0.75,55,24983342.438872624,25511563.026705533,50494905.465578154,1.4999999706015672,1.4999999699799988,1.24
0.48999999999999999,0.75,56,37475012.923837826,38267343.774201147,75742356.698038965,1.4999999804010442,1.4999999799866652,1.24
0.48999999999999999,0.75,57,56212518.651285619,57401014.895444557,113613533.54673018,1.499999986934029,1.4999999866577767,1.24
0.48999999999999999,0.75,58,84318777.242457286,86101521.577309683,170420298.81976697,1.4999999912893527,1.4999999911051842,1.24
0.48999999999999999,0.75,59,126478165.12921479,129152281.60010736,255630446.72932214,1.4999999941929016,1.499999994070123,1.24
0.48999999999999999,0.75,60,189717246.95935103,193728421.6343039,383445668.59365493,1.499999996128601,1.4999999960467485,1.24
0.48999999999999999,1,0,0.48999999999999999,1,1.49,1.125,0.99664429530201337,1.49
0.48999999999999999,1,1,0.55125000000000002,0.99664429530201337,1.5478942953020134,1.1243697478991597,1.01651893634166,1.49
0.48999999999999999,1,2,0.6198088235294118,1.0131077989713859,1.6329166225007978,1.1274417095879223,1.0369823962522811,1.49
0.48999999999999999,1,3,0.69879831961767891,1.0505749530392221,1.7493732726569009,1.1342489218019556,1.0585114540442975,1.49
0.48999999999999999,1,4,0.79261124058337062,1.1120456211240666,1.9046568617074371,1.1448940342487313,1.0816159226158111,1.49
0.48999999999999999,1,5,0.90745588082238693,1.20280625048298,2.1102621313053671,1.1595252079770713,1.1068061088382066,1.49
0.48999999999999999,1,6,1.0522179689405946,1.3312733057833404,2.383491274723935,1.1782873985047457,1.1345417439322159,1.49
0.48999999999999999,1,7,1.2398151732829605,1.5103851379938371,2.7502003112767976,1.2012410611228526,1.16515094238749,1.49
0.48999999999999999,1,8,1.4893168943506367,1.7598266669015783,3.249143561252215,1.2282438027740288,1.1987125256321995,1.49
0.48999999999999999,1,9,1.8292442458528326,2.1095262685564866,3.9387705144093195,1.2588057037549429,1.2349115400342809,1.49
0.48999999999999999,1,10,2.302663090240455,2.6050783330458609,4.9077414232863159,1.2919601376965533,1.2729105332553328,1.49
0.48999999999999999,1,11,2.974948923135829,3.3160316500893203,6.2909805732251494,1.3262292631740831,1.3113183302470397,1.49
0.48999999999999999,1,12,3.9454643183109623,4.3483730864414634,8.2938374047524253,1.3597704408652218,1.3483458879233912,1.49
0.48999999999999999,1,13,5.3649257555276995,5.8631109702600916,11.228036725787792,1.3907201117321324,1.3821667323693991,1.49
0.48999999999999999,1,14,7.4611101461620768,8.1037969312835685,15.564907077445646,1.4176167915803615,1.41135914944445,1.49
0.48999999999999999,1,15,10.576995027029966,11.437367944206921,22.014362971236885,1.4396978522011699,1.4352163494716117,1.49
0.48999999999999999,1,16,15.227677023157497,16.415097468448288,31.642774491605785,1.4569339188965891,1.4537826640911251,1.49
0.48999999999999999,1,17,22.185719161040399,23.863984128996236,46.049703290036632,1.4698358880817755,1.4676525021807283,1.49
0.48999999999999999,1,18,32.609366225800677,35.024036018922516,67.633402244723186,1.4791805671189635,1.4776847919427814,1.49
0.48999999999999999,1,19,48.235140827269824,51.754485377617996,99.989626204887827,1.485783199388043,1.4847669776627388,1.49
0.48999999999999999,1,20,71.666961861273776,76.843350834616288,148.51031269589006,1.4903652657297162,1.4896789410099214,1.49
0.48999999999999999,1,21,106.80995065841873,114.47192149496504,221.28187215338377,1.4935049145256261,1.4930433137626018,1.49
0.48999999999999999,1,22,159.52118622858799,170.91153700161502,330.43272323020301,1.4956372910563127,1.4953277195514119,1.49
0.48999999999999999,1,23,238.58583483701491,255.56875886965173,494.15459370666667,1.4970768069997913,1.4968695979021038,1.49
0.48999999999999999,1,24,357.18131981317788,382.55310532555529,739.73442513873317,1.4980445993277427,1.4979060884571223,1.49
0.48999999999999999,1,25,535.07354712688641,573.028625625328,1108.1021727522143,1.4986934449493996,1.4986009382406209,1.49
0.48999999999999999,1,26,801.91121764488832,858.74123600084999,1660.6524536457382,1.4991276444951174,1.4990658992133652,1.49
0.48999999999999999,1,27,1202.1672748021929,1287.3097031372108,2489.4769779394037,1.4994178418448811,1.4993766452797486,1.49
0.48999999999999999,1,28,1802.5510607204462,1930.1621041259402,3732.7131648463865,1.4996116328099036,1.4995841537196621,1.49
0.48999999999999999,1,29,2703.1265393902122,2894.4405054574604,5597.5670448476722,1.499740972056381,1.4997226461154554,1.49
0.48999999999999999,1,30,4053.9896237764783,4340.8579738684184,8394.8475976448972,1.4998272628896399,1.4998150426833148,1.49
0.48999999999999999,1,31,6080.2841612116763,6510.4840873596695,12590.768248571345,1.4998848188846141,1.4998766707852951,1.49
0.48999999999999999,1,32,9119.7259079059622,9764.9231981496614,18884.649106055622,1.4999232023450539,1.4999177697030288,1.49
0.48999999999999999,1,33,13678.888488295466,14646.581824690007,28325.470312985475,1.4999487970090233,1.4999451749916937,1.49
0.48999999999999999,1,34,20517.632332439363,21969.069738064813,42486.70207050418,1.4999658626481873,1.4999634478561803,1.49
0.48999999999999999,1,35,30775.748081025751,32952.801590500567,63728.549671526314,1.4999772408655814,1.4999756309536658,1.49
0.48999999999999999,1,36,46162.92169215122,49428.39935740205,95591.321049553269,1.4999848268437459,1.4999837535466547,1.49
0.48999999999999999,1,37,69243.682101002851,74141.795999918977,143385.47810092184,1.4999898843847217,1.499989168843336,1.49
0.48999999999999999,1,38,103864.82270905569,111211.89095847064,215076.71366752632,1.4999932561774671,1.4999927791454355,1.49
0.48999999999999999,1,39,155796.53361765179,166817.0333928155,322613.56701046729,1.4999955040831932,1.499995186059865,1.49
0.48999999999999999,1,40,233694.09997822373,250224.747042011,483918.84702023474,1.4999970027065206,1.4999967906900913,1.49
0.48999999999999999,1,41,350540.44951753353,375336.3175142564,725876.76703178999,1.4999980017974099,1.4999978604527338,1.49
0.48999999999999999,1,42,525809.97382546612,563003.67322159256,1088813.6470470587,1.4999986678618566,1.4999985736318995,1.49
0.48999999999999999,1,43,788714.26028667693,844504.70678190887,1633218.9670685858,1.4999991119065341,1.4999990490864858,1.49
0.48999999999999999,1,44,1183070.6899780345,1266756.2571219248,2449826.9470999595,1.4999994079370804,1.4999993660570139,1.49
0.48999999999999999,1,45,1774605.3345147648,1900133.5826316429,3674738.917146408,1.4999996052911162,1.4999995773710566,1.49
0.48999999999999999,1,46,2661907.3013196564,2850199.570896016,5512106.8722156724,1.4999997368606239,1.499999718247244,1.49
0.48999999999999999,1,47,3992860.2515268582,4275298.5532924393,8268158.804819297,1.4999998245736959,1.4999998121647728,1.49
0.48999999999999999,1,48,5989289.67683757,6412947.0268869838,12402236.703724554,1.4999998830491066,1.4999998747764902,1.49
0.48999999999999999,1,49,8983933.8148035761,9619419.7372787409,18603353.552082315,1.4999999220327274,1.4999999165176487,1.49
0.48999999999999999,1,50,13475900.021752547,14429128.802866334,27905028.824618883,1.4999999480218136,1.4999999443450944,1.49
0.48999999999999999,1,51,20213849.332175978,21643692.401247699,41857541.73342368,1.4999999653478735,1.4999999628967273,1.49
0.48999999999999999,1,52,30320773.297811102,32465537.798819728,62786311.096630827,1.4999999768985814,1.4999999752644839,1.49
0.48999999999999999,1,53,45481159.24626378,48698305.895177759,94179465.141441539,1.4999999845990539,1.4999999835096556,1.49
0.48999999999999999,1,54,68221738.168942794,73047458.039714798,141269196.20865759,1.4999999897327023,1.4999999890064366,1.49
0.48999999999999999,1,55,102332606.5529613,109571186.25652033,211903792.80948162,1.4999999931551349,1.4999999926709577,1.49
0.48999999999999999,1,56,153498909.12898907,164356778.58172864,317855687.71071768,1.4999999954367564,1.4999999951139718,1.49
0.48999999999999999,1,57,230248362.9930307,246535167.0695411,476783530.06257176,1.4999999969578377,1.4999999967426478,1.49
0.48999999999999999,1,58,345372543.78909314,369802749.80125976,715175293.59035289,1.4999999979718917,1.4999999978284317,1.49
0.48999999999999999,1,59,518058814.98318678,554704123.89883769,1072762938.8820245,1.4999999986479278,1.4999999985522878,1.49
0.48999999999999999,1,60,777088221.77432728,832056185.04520464,1609144406.8195319,1.4999999990986186,1.4999999990348587,1.49
0.48999999999999999,1.5,0,0.48999999999999999,1.5,1.99,1.2,0.99664429530201337,1.99
0.48999999999999999,1.5,1,0.58799999999999997,1.4949664429530201,2.0829664429530199,1.1993947545393411,1.0277078085642317,1.99
0.48999999999999999,1.5,2,0.70524411566913248,1.5363886869643129,2.2416328026334451,1.2043039957343287,1.0601802738338715,1.99
0.48999999999999999,1.5,3,0.84932830646845936,1.6288489788610874,2.4781772853295467,1.2147040373825782,1.0944473475170962,1.99
0.48999999999999999,1.5,4,1.0316825229305453,1.7826894444204477,2.814371967350993,1.2304765713242563,1.1308478359511689,1.99
0.48999999999999999,1.5,5,1.2694611735107357,2.0159505003958551,3.2854116739065908,1.2513221785630901,1.1695250798938366,1.99
0.48999999999999999,1.5,6,1.5885049212387108,2.3577046700374824,3.946209591276193,1.276633124797236,1.2102574564003175,1.99
0.48999999999999999,1.5,7,2.0279380013567625,2.8534296569027133,4.8813676582594763,1.3053681871014531,1.252306685386577,1.99
0.48999999999999999,1.5,8,2.6472057523852213,3.5733690356195944,6.2205747880048161,1.3360071111343435,1.2943631231910866,1.99
0.48999999999999999,1.5,9,3.5366857098223954,4.6252371052588996,8.1619228150812955,1.366672286702574,1.3346810760163148,1.99
0.48999999999999999,1.5,10,4.8334903463912893,6.1732164364775333,11.006706782868822,1.395444392812955,1.3714320320313953,1.99
0.48999999999999999,1.5,11,6.7448670015872718,8.4661467616479928,15.211013763235265,1.4207702966281257,1.4031616682576613,1.99
0.48999999999999999,1.5,12,9.582906690562405,11.879372613788194,21.462279304350599,1.4417673498166304,1.4291310013468386,1.99
0.48999999999999999,1.5,13,13.816321982792214,16.977179678915331,30.793501661707545,1.4582804414599224,1.4493801497516687,1.99
0.48999999999999999,1.5,14,20.148072120418661,24.606387225387291,44.754459345805955,1.4707104327760685,1.4645357744323242,1.99
0.48999999999999999,1.5,15,29.63197986782437,36.036934371114228,65.668914238938598,1.479749943867251,1.4755157843784104,1.99
0.48999999999999999,1.5,16,43.847920546088623,53.173065485187905,97.020986031276522,1.4861554816349636,1.4832768166089383,1.99
0.48999999999999999,1.5,17,65.164827477863952,78.870375302208132,144.0352027800721,1.4906097849526536,1.4886646723253238,1.99
0.48999999999999999,1.5,18,97.135329473255553,117.41154140543698,214.54687087869252,1.4936661579513433,1.492357492413531,1.99
0.48999999999999999,1.5,19,145.08775437565549,175.21999351222539,320.30774788788085,1.4957439562614216,1.4948660994673693,1.99
0.48999999999999999,1.5,20,217.01413173492833,261.93042825031813,478.94455998524643,1.4971475344067597,1.4965598560330395,1.99
0.48999999999999999,1.5,21,324.90217225837171,391.99456399296849,716.89673625134014,1.4980915766559728,1.4976986959160081,1.99
0.48999999999999999,1.5,22,486.73320749749456,587.08974729843305,1073.8229547959277,1.4987246844491928,1.4984622740701865,1.99
0.48999999999999999,1.5,23,729.47907281762605,879.73183782010108,1609.210910637727,1.499148435462653,1.4989732765415071,1.99
0.48999999999999999,1.5,24,1093.5974107172908,1318.6945154150787,2412.2919261323696,1.4994316866583595,1.4993148165776233,1.99
0.48999999999999999,1.5,25,1639.7746100770421,1977.1382255014767,3616.9128355785188,1.4996208556154818,1.4995428988263266,1.99
0.48999999999999999,1.5,26,2459.0402037802769,2964.8035860488239,5423.8437898291013,1.4997471174411117,1.4996951269337599,1.99
0.48999999999999999,1.5,27,3687.9384572912741,4446.301490313158,8134.239947604432,1.4998313584087712,1.4997966894789156,1.99
0.48999999999999999,1.5,28,5531.2857461271196,6668.5482555968429,12199.834001723963,1.4998875486058041,1.4998644321652175,1.99
0.48999999999999999,1.5,29,8296.3066183968313,10001.918342747111,18298.22496114394,1.499925021881185,1.4999096092220652,1.99
0.48999999999999999,1.5,30,12443.837886131887,15001.973432940824,27445.811319072709,1.4999500099094787,1.4999397340482163,1.99
0.48999999999999999,1.5,31,18665.13476061547,22502.056041203665,41167.190801819132,1.4999666711935202,1.4999598202836517,1.99
0.48999999999999999,1.5,32,27997.080054258851,33752.179935576511,61749.259989835366,1.4999777798713652,1.4999732124489054,1.99
0.48999999999999999,1.5,33,41994.997982668072,50627.365765120187,92622.363747788258,1.4999851861700715,1.4999821411554426,1.99
0.48999999999999999,1.5,34,62991.874867244143,75940.144501424729,138932.01936866887,1.4999901239307767,1.499988093891546,1.99
0.48999999999999999,1.5,35,94487.190188749519,113909.31260054065,208396.50278929016,1.4999934158726909,1.4999920625001018,1.99
0.48999999999999999,1.5,36,141730.16316743501,170863.0647456538,312593.22791308881,1.4999956105457217,1.4999947082915059,1.99
0.48999999999999999,1.5,37,212594.62263308142,256293.69296094967,468888.31559403113,1.4999970736811155,1.4999964721757171,1.99
0.48999999999999999,1.5,38,318891.31182996318,384439.63528231095,703330.94711227412,1.4999980491136182,1.4999976481088688,1.99
0.48999999999999999,1.5,39,478336.34562422725,576658.54876329773,1054994.894387525,1.4999986994059118,1.499998432068901,1.99
0.48999999999999999,1.5,40,717503.8963149176,864986.91898407449,1582490.8152989922,1.4999991329358671,1.499998954710966,1.99
0.48999999999999999,1.5,41,1076255.2223504826,1297479.4743147709,2373734.6966652535,1.4999994219566193,1.4999993031399175,1.99
0.48999999999999999,1.5,42,1614382.2114035166,1946218.3073105027,3560600.5187140191,1.4999996146374679,1.4999995354262885,1.99
0.48999999999999999,1.5,43,2421572.6949828579,2919326.5568038919,5340899.2517867498,1.499999743091522,1.4999996902840489,1.99
0.48999999999999999,1.5,44,3632358.4203517311,4378988.9310438363,8011347.3513955679,1.4999998287276264,1.4999997935226355,1.99
0.48999999999999999,1.5,45,5448537.0084049478,6568482.4924036609,12017019.500808608,1.4999998858183932,1.4999998623483952,1.99
0.48999999999999999,1.5,46,8172804.8904847112,9852722.8344433345,18025527.724928044,1.4999999238789179,1.499999908232251,1.99
0.48999999999999999,1.5,47,12259206.713604314,14779083.347502805,27038290.061107121,1.499999949252607,1.4999999388214951,1.99
0.48999999999999999,1.5,48,18388809.448283691,22168624.117091984,40557433.565375671,1.4999999661684025,1.4999999592143276,1.99
0.48999999999999999,1.5,49,27583213.550302736,33252935.271475736,60836148.821778476,1.4999999774456008,1.4999999728095506,1.99
0.48999999999999999,1.5,50,41374819.703331292,49879402.003051348,91254221.706382632,1.4999999849637335,1.4999999818730332,1.99
0.48999999999999999,1.5,51,62062228.932874121,74819102.100414753,136881331.03328887,1.4999999899758221,1.4999999879153552,1.99
0.48999999999999999,1.5,52,93093342.777188361,112228652.24645986,205321995.0236482,1.4999999933172146,1.49999999194357,1.99
0.48999999999999999,1.5,53,139640013.54365972,168342977.4655275,307982991.00918722,1.4999999955448096,1.4999999946290468,1.99
0.48999999999999999,1.5,54,209460019.69336674,252514465.29412898,461974484.98749572,1.4999999970298732,1.4999999964193644,1.99
0.48999999999999999,1.5,55,314190028.91792727,378771697.03703117,692961725.95495844,1.4999999980199155,1.4999999976129095,1.99
0.48999999999999999,1.5,56,471285042.75476807,568157544.65138447,1039442587.4061525,1.4999999986799437,1.4999999984086063,1.99
0.48999999999999999,1.5,57,706927563.51002932,852236316.07291436,1559163879.5829437,1.4999999991199626,1.4999999989390709,1.99
0.48999999999999999,1.5,58,1060391344.6429213,1278354473.2052093,2338745817.8481307,1.4999999994133084,1.4999999992927138,1.99
0.48999999999999999,1.5,59,1590587016.3422594,1917531708.9036515,3508118725.2459106,1.4999999996088722,1.4999999995284758,1.99
0.48999999999999999,1.5,60,2385880523.8912663,2876297562.4513149,5262178086.3425808,1.4999999997392481,1.4999999996856506,1.99
0.48999999999999999,2,0,0.48999999999999999,2,2.4900000000000002,1.25,0.99664429530201337,2.4900000000000002
0.48999999999999999,2,1,0.61250000000000004,1.9932885906040267,2.6057885906040266,1.2494394618834082,1.0348837209302326,2.4900000000000002
0.48999999999999999,2,2,0.76528167040358752,2.0628219135320744,2.8281035839356621,1.2551277804672969,1.0751386237253959,2.4900000000000002
0.48999999999999999,2,3,0.96052628440596022,2.2178195131054621,3.1783457975114224,1.2669229125669053,1.1174496583057798,2.4900000000000002
0.48999999999999999,2,4,1.2169127578366667,2.4783016571035894,3.6952144149402564,1.2843775284790764,1.1616916938437065,2.4900000000000002
0.48999999999999999,2,5,1.5629754002849148,2.8790224498963335,4.4419978501812487,1.3066523177714418,1.2073713622391282,2.4900000000000002
0.48999999999999999,2,6,2.0422654294020308,3.4760492572483686,5.5183146866503989,1.3324415222228678,1.2534731872006923,2.4900000000000002
0.48999999999999999,2,7,2.7211992575355808,4.357134541349712,7.0783337988852928,1.3599997826802683,1.2984520720084474,2.4900000000000002
0.48999999999999999,2,8,3.7008303988780975,5.6575303732351099,9.3583607721132083,1.3873456134702469,1.3404537206492293,2.4900000000000002
0.48999999999999999,2,9,5.1343308200808728,7.5836576384890257,12.717988458569899,1.4126246605366681,1.3777372753447112,2.4900000000000002
0.48999999999999999,2,10,7.2528823317996958,10.448287811998977,17.701170143798674,1.4344880201898906,1.4091226592302026,2.4900000000000002
0.48999999999999999,2,11,10.404172816813583,14.722919106046515,25.127091922860096,1.4522989341265786,1.4342345988571614,2.4900000000000002
0.48999999999999999,2,12,15.10996909232709,21.116119978067061,36.226089070394153,1.4660880841330313,1.4534449758592514,2.4900000000000002
0.48999999999999999,2,13,22.15254563787914,30.691118491762737,52.84366412964188,1.4763340634318431,1.467606153909359,2.4900000000000002
0.48999999999999999,2,14,32.704557716929465,45.04247436887232,77.747032085801777,1.4837106930007427,1.4777478165920783,2.4900000000000002
0.48999999999999999,2,15,48.524101994468204,66.561418152505723,115.08552014697392,1.4888989896821432,1.4848558586668816,2.4900000000000002
0.48999999999999999,2,16,72.247486434796983,98.834111704924254,171.08159813972122,1.4924875377043798,1.4897607407911857,2.4900000000000002
0.48999999999999999,2,17,107.82847313440072,147.23917946896677,255.06765260336749,1.494940608800678,1.4931084211842818,2.4900000000000002
0.48999999999999999,2,18,161.19716327358859,219.84405879337808,381.04122206696667,1.4966039385252303,1.4953759980454473,2.4900000000000002
0.48999999999999999,2,19,241.24830943434728,328.74952883250972,569.997838266857,1.4977255464089505,1.4969040031620811,2.4900000000000002
0.48999999999999999,2,20,361.32375606779334,492.1064857470318,853.43024181482519,1.4984790303480517,1.4979300280827856,2.4900000000000002
0.48999999999999999,2,21,541.43607163418289,737.14108201477234,1278.5771536489551,1.4989839340767313,1.4986173485886725,2.4900000000000002
0.48999999999999999,2,22,811.6039727092583,1104.6924138647632,1916.2963865740217,1.499321692008921,1.4990770411846506,2.4900000000000002
0.48999999999999999,2,23,1216.8554416036072,1656.0190351955187,2872.8744767991257,1.4995473799732713,1.4993841633625971,2.4900000000000002
0.48999999999999999,2,24,1824.7323892629072,2483.0087155991678,4307.7411048620752,1.4996980686922352,1.4995892059513154,2.4900000000000002
0.48999999999999999,2,25,2736.54764005775,3723.4930681955516,6460.040708253302,1.4997986303139066,1.499726032165057,2.4900000000000002
0.48999999999999999,2,26,4104.2704023473671,5584.2194849590087,9688.4898873063757,1.4998657170050309,1.4998173080146997,2.4900000000000002
0.48999999999999999,2,27,6155.8544697992602,8375.3090352944528,14531.163505093713,1.4999104617562651,1.4998781845496465,2.4900000000000002
0.48999999999999999,2,28,9233.2305203009764,12561.943310899695,21795.173831200671,1.4999403006141603,1.499918780455139,2.4900000000000002
0.48999999999999999,2,29,13849.294562260086,18841.894691031262,32691.189253291348,1.4999601971983445,1.4999458495271254,2.4900000000000002
0.48999999999999999,2,30,20773.390602665597,28261.821739039522,49035.212341705119,1.49997346337153,1.4999638978579761,2.4900000000000002
0.48999999999999999,2,31,31159.534648249912,42391.712296257007,73551.246944506915,1.4999823082799053,1.4999759310933376,2.4900000000000002
0.48999999999999999,2,32,46738.750706609593,63586.548122218992,110325.29882882859,1.4999882052379414,1.4999839537013213,2.4900000000000002
0.48999999999999999,2,33,70107.57478747089,95378.80185458537,165486.37664205628,1.4999921366999573,1.4999893023071391,2.4900000000000002
0.48999999999999999,2,34,105160.81090431052,143067.18244875036,248227.99335306088,1.4999947577442647,1.4999928681334644,2.4900000000000002
0.48999999999999999,2,35,157740.6650766017,214599.75333707471,372340.41841367644,1.4999965051380837,1.4999952453906227,2.4900000000000002
0.48999999999999999,2,36,236610.44633305952,321898.60966761247,558509.05600067205,1.4999976700810518,1.4999968302463316,2.4900000000000002
0.48999999999999999,2,37,354915.11821642704,482846.89416211983,837762.01237854687,1.4999984467158103,1.4999978868246284,2.4900000000000002
0.48999999999999999,2,38,532372.12604059873,724269.32090301474,1256641.4469436135,1.4999989644750333,1.4999985912136369,2.4900000000000002
0.48999999999999999,2,39,798557.63777627004,1086402.9610137795,1884960.5987900496,1.499999309649056,1.4999990608078551,2.4900000000000002
0.48999999999999999,2,40,1197835.9053793859,1629603.4211795421,2827439.326558928,1.4999995397656081,1.4999993738713537,2.4900000000000002
0.48999999999999999,2,41,1796753.3067837993,2444404.1114279293,4241157.4182117283,1.4999996931768811,1.4999995825806582,2.4900000000000002
0.48999999999999999,2,42,2695129.4088902455,3666605.1468003388,6361734.5556905847,1.4999997954511692,1.4999997217203302,2.4900000000000002
0.48999999999999999,2,43,4042693.5620497987,5499906.6998588387,9542600.2619086374,1.4999998636340752,1.4999998144801721,2.4900000000000002
0.48999999999999999,2,44,6064039.7917890521,8249859.0294465134,14313898.821235565,1.4999999090893668,1.4999998763200932,2.4900000000000002
0.48999999999999999,2,45,9096059.1363978814,12374787.523827974,21470846.660225853,1.4999999393929038,1.4999999175467194,2.4900000000000002
0.48999999999999999,2,46,13644088.153311091,18562180.26540013,32206268.418711223,1.4999999595952658,1.4999999450311421,2.4900000000000002
0.48999999999999999,2,47,20466131.678680882,27843269.377758346,48309401.056439228,1.499999973063509,1.4999999633540928,2.4900000000000002
0.48999999999999999,2,48,30699196.966735549,41764903.046295658,72464100.013031214,1.4999999820423389,1.4999999755693945,2.4900000000000002
0.48999999999999999,2,49,46048794.898817547,62647353.549101613,108696148.44791916,1.4999999880282255,1.4999999837129292,2.4900000000000002
0.48999999999999999,2,50,69073191.796940535,93971029.303310543,163044221.10025108,1.499999992018817,1.4999999891419526,2.4900000000000002
0.48999999999999999,2,51,103609787.14412501,140956542.93462393,244566330.07874894,1.4999999946792113,1.4999999927613017,2.4900000000000002
0.48999999999999999,2,52,155414680.16490173,211434813.381594,366849493.54649574,1.4999999964528075,1.4999999951742011,2.4900000000000002
0.48999999999999999,2,53,233122019.6960668,317152219.0520491,550274238.7481159,1.499999997635205,1.4999999967828006,2.4900000000000002
0.48999999999999999,2,54,349683028.99281442,475728327.55773175,825411356.55054617,1.49999999842347,1.4999999978552006,2.4900000000000002
0.48999999999999999,2,55,524524542.93793583,713592490.31625581,1238117033.2541916,1.4999999989489798,1.4999999985701336,2.4900000000000002
0.48999999999999999,2,56,786786813.85561788,1070388734.4540417,1857175548.3096595,1.49999999929932,1.4999999990467558,2.4900000000000002
0.48999999999999999,2,57,1180180220.232141,1605583100.6607208,2785763320.8928618,1.4999999995328799,1.4999999993645039,2.4900000000000002
0.48999999999999999,2,58,1770270329.7969255,2408374649.9707394,4178644979.7676649,1.4999999996885867,1.4999999995763358,2.4900000000000002
0.48999999999999999,2,59,2655405494.1441026,3612561973.9357667,6267967468.0798693,1.4999999997923912,1.4999999997175573,2.4900000000000002
0.48999999999999999,2,60,3983108240.6648684,5418842959.8833084,9401951200.5481758,1.499999999861594,1.4999999998117048,2.4900000000000002
0.5,0,0,0.5,0,0.5,0.75,1,0.5
0.5,0,1,0.375,0,0.375,0.75,0.95454545454545459,0.5
0.5,0,2,0.28125,0,0.28125,0.75,0.91463414634146345,0.5
0.5,0,3,0.2109375,0,0.2109375,0.75,0.88064516129032255,0.5
0.5,0,4,0.158203125,0,0.158203125,0.75,0.85244519392917373,0.5
0.5,0,5,0.11865234375,0,0.11865234375,0.75,0.8295504146660847,0.5
0.5,0,6,0.0889892578125,0,0.0889892578125,0.75,0.81128797220042592,0.5
0.5,0,7,0.066741943359375,0,0.066741943359375,0.75,0.79692461736518383,0.5
0.5,0,8,0.05005645751953125,0,0.05005645751953125,0.75,0.785752690125188,0.5
0.5,0,9,0.037542343139648438,0,0.037542343139648438,0.75,0.77713793566201139,0.5
0.5,0,10,0.028156757354736328,0,0.028156757354736328,0.75,0.77053924935569551,0.5
0.5,0,11,0.021117568016052246,0,0.021117568016052246,0.75,0.76551062924400715,0.5
0.5,0,12,0.015838176012039185,0,0.015838176012039185,0.75,0.76169342941575824,0.5
0.5,0,13,0.011878632009029388,0,0.011878632009029388,0.75,0.75880438989909671,0.5
0.5,0,14,0.0089089740067720413,0,0.0089089740067720413,0.75,0.75662272878646653,0.5
0.5,0,15,0.006681730505079031,0,0.006681730505079031,0.75,0.7549780359839201,0.5
0.5,0,16,0.0050112978788092732,0,0.0050112978788092732,0.75,0.75373973249558457,0.5
0.5,0,17,0.0037584734091069549,0,0.0037584734091069549,0.75,0.75280830013544631,0.5
0.5,0,18,0.0028188550568302162,0,0.0028188550568302162,0.75,0.75210819858637668,0.5
0.5,0,19,0.0021141412926226621,0,0.0021141412926226621,0.75,0.75158226084647572,0.5
0.5,0,20,0.0015856059694669966,0,0.0015856059694669966,0.75,0.75118732185248327,0.5
0.5,0,21,0.0011892044771002475,0,0.0011892044771002475,0.75,0.75089084396219696,0.5
0.5,0,22,0.00089190335782518559,0,0.00089190335782518559,0.75,0.75066833143132117,0.5
0.5,0,23,0.0006689275183688892,0,0.0006689275183688892,0.75,0.75050136026509873,0.5
0.5,0,24,0.0005016956387766669,0,0.0005016956387766669,0.75,0.75037608304985659,0.5
0.5,0,25,0.00037627172908250017,0,0.00037627172908250017,0.75,0.75028209765144083,0.5
0.5,0,26,0.00028220379681187513,0,0.00028220379681187513,0.75,0.75021159313522279,0.5
0.5,0,27,0.00021165284760890635,0,0.00021165284760890635,0.75,0.75015870604512025,0.5
0.5,0,28,0.00015873963570667976,0,0.00015873963570667976,0.75,0.75011903583107553,0.5
0.5,0,29,0.00011905472678000982,0,0.00011905472678000982,0.75,0.75008928041582945,0.5
0.5,0,30,8.9291045085007365e-05,0,8.9291045085007365e-05,0.75,0.75006696230467962,0.5
0.5,0,31,6.6968283813755524e-05,0,6.6968283813755524e-05,0.75,0.75005022284952227,0.5
0.5,0,32,5.0226212860316643e-05,0,5.0226212860316643e-05,0.75,0.75003766776773595,0.5
0.5,0,33,3.7669659645237482e-05,0,3.7669659645237482e-05,0.75,0.75002825118052152,0.5
0.5,0,34,2.825224473392811e-05,0,2.825224473392811e-05,0.75,0.75002118858492539,0.5
0.5,0,35,2.1189183550446082e-05,0,2.1189183550446082e-05,0.75,0.75001589155093384,0.5
0.5,0,36,1.5891887662834561e-05,0,1.5891887662834561e-05,0.75,0.7500119187263361,0.5
0.5,0,37,1.1918915747125921e-05,0,1.1918915747125921e-05,0.75,0.75000893908026622,0.5
0.5,0,38,8.939186810344441e-06,0,8.939186810344441e-06,0.75,0.75000670433017647,0.5
0.5,0,39,6.7043901077583312e-06,0,6.7043901077583312e-06,0.75,0.75000502825886939,0.5
0.5,0,40,5.0282925808187484e-06,0,5.0282925808187484e-06,0.75,0.7500037712004729,0.5
0.5,0,41,3.7712194356140615e-06,0,3.7712194356140615e-06,0.75,0.75000282840391019,0.5
0.5,0,42,2.8284145767105461e-06,0,2.8284145767105461e-06,0.75,0.7500021213049326,0.5
0.5,0,43,2.1213109325329097e-06,0,2.1213109325329097e-06,0.75,0.75000159097982444,0.5
0.5,0,44,1.5909831993996823e-06,0,1.5909831993996823e-06,0.75,0.75000119323550118,0.5
0.5,0,45,1.1932373995497618e-06,0,1.1932373995497618e-06,0.75,0.75000089492698185,0.5
0.5,0,46,8.9492804966232132e-07,0,8.9492804966232132e-07,0.75,0.75000067119543656,0.5
0.5,0,47,6.7119603724674096e-07,0,6.7119603724674096e-07,0.75,0.75000050339669011,0.5
0.5,0,48,5.0339702793505569e-07,0,5.0339702793505569e-07,0.75,0.75000037754758087,0.5
0.5,0,49,3.7754777095129174e-07,0,3.7754777095129174e-07,0.75,0.75000028316072131,0.5
0.5,0,50,2.8316082821346881e-07,0,2.8316082821346881e-07,0.75,0.75000021237056103,0.5
0.5,0,51,2.1237062116010161e-07,0,2.1237062116010161e-07,0.75,0.75000015927793207,0.5
0.5,0,52,1.592779658700762e-07,0,1.592779658700762e-07,0.75,0.75000011945845535,0.5
0.5,0,53,1.1945847440255716e-07,0,1.1945847440255716e-07,0.75,0.75000008959384512,0.5
0.5,0,54,8.959385580191786e-08,0,8.959385580191786e-08,0.75,0.75000006719538581,0.5
0.5,0,55,6.7195391851438395e-08,0,6.7195391851438395e-08,0.75,0.7500000503965405,0.5
0.5,0,56,5.0396543888578796e-08,0,5.0396543888578796e-08,0.75,0.75000003779740598,0.5
0.5,0,57,3.77974079164341e-08,0,3.77974079164341e-08,0.75,0.7500000283480549,0.5
0.5,0,58,2.8348055937325575e-08,0,2.8348055937325575e-08,0.75,0.75000002126104137,0.5
0.5,0,59,2.1261041952994182e-08,0,2.1261041952994182e-08,0.75,0.75000001594578114,0.5
0.5,0,60,1.5945781464745636e-08,0,1.5945781464745636e-08,0.75,0.75000001195933585,0.5
0.5,0.10000000000000001,0,0.5,0.10000000000000001,0.59999999999999998,0.81818181818181823,1,0.59999999999999998
0.5,0.10000000000000001,1,0.40909090909090912,0.10000000000000001,0.50909090909090915,0.81818181818181823,0.967741935483871,0.59999999999999998
0.5,0.10000000000000001,2,0.33471074380165294,0.096774193548387108,0.43148493735004007,0.81617647058823528,0.9380804953560371,0.59999999999999998
0.5,0.10000000000000001,3,0.27318303354399615,0.090781983421551984,0.36396501696554812,0.81241988646767993,0.91092523208362164,0.59999999999999998
0.5,0.10000000000000001,4,0.22193932909670974,0.082695599317288732,0.30463492841399847,0.80728452163939279,0.88622157242911559,0.59999999999999998
0.5,0.10000000000000001,5,0.17916818512280511,0.073286624059935718,0.25245480918274082,0.80121182619143716,0.86395841622720604,0.59999999999999998
0.5,0.10000000000000001,6,0.14355166879764816,0.063316595653460719,0.2068682644511089,0.79465974379992832,0.84414856760380208,0.59999999999999998
0.5,0.10000000000000001,7,0.11407473234879126,0.053448613526417985,0.16752334587520923,0.78805260136099486,0.82679561054330408,0.59999999999999998
0.5,0.10000000000000001,8,0.089896889577024186,0.044191079053267857,0.13408796863029204,0.78174065547466731,0.81186150986166594,0.59999999999999998
0.5,0.10000000000000001,9,0.070276053383076673,0.03587703616260228,0.10615308954567895,0.77597584093729055,0.79924621070489599,0.59999999999999998
0.5,0.10000000000000001,10,0.054532519621686842,0.028674585204282396,0.083207104825969241,0.77090645497860821,0.78878437976567828,0.59999999999999998
0.5,0.10000000000000001,11,0.042039471382605997,0.022618064905397986,0.064657536288003983,0.76658835225115818,0.78025759042996723,0.59999999999999998
0.5,0.10000000000000001,12,0.032226969096701648,0.017647916823274438,0.049874885919976089,0.7630064017217012,0.77341561259892044,0.59999999999999998
0.5,0.10000000000000001,13,0.024589383728870786,0.013649174400967592,0.038238558129838382,0.76009903727961436,0.76799944259576014,0.59999999999999998
0.5,0.10000000000000001,14,0.018690366899613699,0.01048255833183543,0.02917292523144913,0.7577803606643696,0.76376058479611764,0.59999999999999998
0.5,0.10000000000000001,15,0.014163192970138665,0.008006164881682043,0.022169357851820708,0.75595693148559895,0.76047404875392355,0.59999999999999998
0.5,0.10000000000000001,16,0.010706763897744432,0.0060884806225642209,0.016795244520308651,0.75453872651846443,0.75794500760273997,0.59999999999999998
0.5,0.10000000000000001,17,0.008078667996537954,0.0046147334917585733,0.012693401488296528,0.75344515166205983,0.75601044461088063,0.59999999999999998
0.5,0.10000000000000001,18,0.0060868332338789681,0.0034887867188651204,0.009575619952744089,0.75260749305201946,0.75453750588379676,0.59999999999999998
0.5,0.10000000000000001,19,0.0045809963007753668,0.0026324204294130029,0.0072134167301883701,0.75196913173944069,0.7534200798524292,0.59999999999999998
0.5,0.10000000000000001,20,0.0034447678107956421,0.0019833184101335105,0.0054280862209291521,0.7514845444831959,0.75257470659170733,0.59999999999999998
0.5,0.10000000000000001,21,0.0025886897691461391,0.0014925952705841582,0.0040812850397302976,0.7511177780626882,0.75193650431794379,0.59999999999999998
0.5,0.10000000000000001,22,0.0019444109074946612,0.0011223368701245473,0.0030667477776192085,0.7508408089816726,0.75145547813306346,0.59999999999999998
0.5,0.10000000000000001,23,0.0014599430587760795,0.00084338618936580765,0.002303329248141887,0.75063200661637253,0.75109336104920754,0.59999999999999998
0.5,0.10000000000000001,24,0.0010958799877547332,0.00063346176763324786,0.001729341755387981,0.7504747955608897,0.75082101026210002,0.59999999999999998
0.5,0.10000000000000001,25,0.00082243030976950364,0.00047561640433681083,0.0012980467141063144,0.75035654272568342,0.75061631585548716,0.59999999999999998
0.5,0.10000000000000001,26,0.00061711596387145759,0.00035700543318373067,0.00097412139705518831,0.75026765851934218,0.75046255152497343,0.59999999999999998
0.5,0.10000000000000001,27,0.00046300214924874543,0.00026791920829534092,0.0007309213575440864,0.75020088558511455,0.75034709090810014,0.59999999999999998
0.5,0.10000000000000001,28,0.00034734462239422017,0.0002010323985428104,0.0005483770209370306,0.75015074399448034,0.75026041801199961,0.59999999999999998
0.5,0.10000000000000001,29,0.00026056082691150608,0.00015082665136468382,0.0004113874782761899,0.75011310292958744,0.7501953697144893,0.59999999999999998
0.5,0.10000000000000001,30,0.00019545009037648899,0.00011314945548332736,0.00030859954585981634,0.75008485249059942,0.75014655892282767,0.59999999999999998
0.5,0.10000000000000001,31,0.00014660415220932307,8.4878674674809695e-05,0.00023148282688413276,0.75006365360317262,0.75010993699693673,0.59999999999999998
0.5,0.10000000000000001,32,0.00010996244603952049,6.366833731270499e-05,0.00017363078335222548,0.75004774821293518,0.75008246276672208,0.59999999999999998
0.5,0.10000000000000001,33,8.2477085039928743e-05,4.7756503251776143e-05,0.0001302335882917049,0.75003581566700783,0.75006185271234849,0.59999999999999998
0.5,0.10000000000000001,34,6.1860767751760123e-05,3.5820331308090506e-05,9.7681099059850629e-05,0.75002686428619347,0.75004639270592544,0.59999999999999998
0.5,0.10000000000000001,35,4.6397237659189125e-05,2.6866910283164408e-05,7.326414794235354e-05,0.75002014964135377,0.75003479631379155,0.59999999999999998
0.5,0.10000000000000001,36,3.479886313209048e-05,2.0151117581814128e-05,5.4949980713904609e-05,0.75001511303364188,0.75002609823916,0.59999999999999998
0.5,0.10000000000000001,37,2.6099673265457076e-05,1.5113864095046588e-05,4.1213537360503662e-05,0.75001133522675223,0.75001957424406773,0.59999999999999998
0.5,0.10000000000000001,38,1.9575050794807432e-05,1.1335693913749545e-05,3.0910744708556974e-05,0.75000850167406297,0.75001468100071478,0.59999999999999998
0.5,0.10000000000000001,39,1.4681454516807198e-05,8.5019368546426091e-06,2.3183391371449807e-05,0.75000637639842926,0.75001101092923117,0.59999999999999998
0.5,0.10000000000000001,40,1.1011184502408919e-05,6.3765462552069916e-06,1.7387730757615912e-05,0.75000478237919632,0.75000825829744322,0.59999999999999998
0.5,0.10000000000000001,41,8.2584410364663803e-06,4.7824623508208795e-06,1.3040903387287259e-05,0.75000358682960921,0.75000619377962641,0.59999999999999998
0.5,0.10000000000000001,42,6.1938603989706208e-06,3.5868763846335322e-06,9.7807367836041534e-06,0.75000269014763921,0.75000464536652645,0.59999999999999998
0.5,0.10000000000000001,43,4.6454119616268951e-06,2.690173950830641e-06,7.3355859124575361e-06,0.75000201762503538,0.75000348404278638,0.59999999999999998
0.5,0.10000000000000001,44,3.4840683439196447e-06,2.0176398358041283e-06,5.501708179723773e-06,0.75000151322682374,0.75000261304215388,0.59999999999999998
0.5,0.10000000000000001,45,2.6130565301254071e-06,1.5132351490310386e-06,4.1262916791564459e-06,0.75000113492464437,0.75000195978727657,0.59999999999999998
0.5,0.10000000000000001,46,1.9597953632163086e-06,1.1349293273922704e-06,3.094724690608579e-06,0.75000085119602955,0.7500014698436418,0.59999999999999998
0.5,0.10000000000000001,47,1.4698481905822634e-06,8.511986637128585e-07,2.3210468542951218e-06,0.75000063839845443,0.75000110238452256,0.59999999999999998
0.5,0.10000000000000001,48,1.1023870812855107e-06,6.3839993613287637e-07,1.740787017418387e-06,0.75000047879964649,0.7500008267893995,0.59999999999999998
0.5,0.10000000000000001,49,8.2679083878667791e-07,4.7880047992195716e-07,1.3055913187086351e-06,0.75000035910018803,0.75000062009261637,0.59999999999999998
0.5,0.10000000000000001,50,6.2009342599075408e-07,3.5910065684211018e-07,9.7919408283286421e-07,0.75000026932539587,0.75000046506978113,0.59999999999999998
0.5,0.10000000000000001,51,4.6507023649997298e-07,2.693256596384465e-07,7.3439589613841942e-07,0.75000020199419037,0.7500003488025152,0.59999999999999998
0.5,0.10000000000000001,52,3.4880277131646564e-07,2.0199433867030237e-07,5.5079710998676806e-07,0.75000015149572341,0.75000026160198729,0.59999999999999998
0.5,0.10000000000000001,53,2.6160213132947741e-07,1.5149580684484719e-07,4.1309793817432462e-07,0.75000011362183794,0.75000019620154712,0.59999999999999998
0.5,0.10000000000000001,54,1.9620162822082302e-07,1.1362188485734707e-07,3.0982351307817007e-07,0.75000008521640393,0.75000014715119234,0.59999999999999998
0.5,0.10000000000000001,55,1.4715123788521447e-07,8.5216430362606134e-08,2.323676682478206e-07,0.75000006391231733,0.75000011036341219,0.59999999999999998
0.5,0.10000000000000001,56,1.1036343781868747e-07,6.3912332176730629e-08,1.7427576999541809e-07,0.75000004793424602,0.75000008277256924,0.59999999999999998
0.5,0.10000000000000001,57,8.2772583654203785e-08,4.7934254422735912e-08,1.3070683807693971e-07,0.75000003595068909,0.75000006207943259,0.59999999999999998
0.5,0.10000000000000001,58,6.207944071638426e-08,3.5950693792783253e-08,9.8030134509167514e-08,0.75000002696301937,0.75000004655957764,0.59999999999999998
0.5,0.10000000000000001,59,4.6559582211137355e-08,2.6963022018436557e-08,7.3522604229573916e-08,0.75000002022226597,0.75000003491968503,0.59999999999999998
0.5,0.10000000000000001,60,3.4919687599893271e-08,2.0222267455367655e-08,5.5141955055260926e-08,0.75000001516670034,0.7500000261897648,0.59999999999999998
0.5,0.25,0,0.5,0.25,0.75,0.90000000000000002,1,0.75
0.5,0.25,1,0.45000000000000001,0.25,0.69999999999999996,0.90000000000000002,0.98275862068965525,0.75
0.5,0.25,2,0.40500000000000003,0.24568965517241381,0.65068965517241384,0.89792387543252594,0.96619217081850528,0.75
0.5,0.25,3,0.36365916955017302,0.2373834212786845,0.60104259082885747,0.89388229460439461,0.95000919823140217,0.75
0.5,0.25,4,0.32506849293143725,0.22551643372239025,0.55058492665382752,0.8880131025889666,0.93399152270175734,0.75
0.5,0.25,5,0.28866508096196514,0.21063043732664521,0.49929551828861035,0.88048806896332854,0.91800238783521737,0.75
0.5,0.25,6,0.25416615971334355,0.19335924441663641,0.44752540412997999,0.87152202615514063,0.90199311375821001,0.75
0.5,0.25,7,0.22151140649344425,0.17440870694529664,0.39592011343874089,0.86138075649081969,0.8860065521999485,0.75
0.5,0.25,8,0.19080566289666848,0.1545272571142535,0.34533292001092197,0.85038346182087665,0.87017430856383082,0.75
0.5,0.25,9,0.16225798014909615,0.13446564911366085,0.29672362926275697,0.83889580474652314,0.85470436614787626,0.75
0.5,0.25,10,0.13611753883372138,0.11492837739435424,0.25104591622807559,0.82731104956464641,0.83985703559342051,0.75
0.5,0.25,11,0.11261154391668254,0.096523406343984236,0.20913495026066678,0.81602007247556951,0.8259102836918224,0.75
0.5,0.25,12,0.091893280228477064,0.079719673916461065,0.17161295414493813,0.80537525793196929,0.81311968524702016,0.75
0.5,0.25,13,0.074008574266224453,0.064821636162947907,0.13883021042917237,0.79565668603184847,0.80168155267064889,0.75
0.5,0.25,14,0.058885416938606092,0.051966309925763961,0.11085172686437006,0.78704941125640548,0.79170806585630327,0.75
0.5,0.25,15,0.046345732733117893,0.0411421467210158,0.087487879454133693,0.77963726916439025,0.7832197078484231,0.75
0.5,0.25,16,0.036132860505470724,0.032223340135090955,0.068356200640561679,0.77341305816448147,0.77615460469604514,0.75
0.5,0.25,17,0.027945626143766725,0.025010293824537726,0.052955919968304455,0.76830003121082246,0.7703894243769015,0.75
0.5,0.25,18,0.021470625438461951,0.019267665862982793,0.04073829130144474,0.76417758051316387,0.76576449550072412,0.75
0.5,0.25,19,0.016407370599668243,0.014754494429043542,0.031161865028711787,0.76090497345174013,0.76210688578782249,0.75
0.5,0.25,20,0.012484449890553426,0.01124450180069215,0.023728951691245576,0.75833960168436221,0.75924788268987953,0.75
0.5,0.25,21,0.0094674527572506644,0.0085373641840780536,0.018004816941328716,0.7563488209415411,0.75703399554739825,0.75
0.5,0.25,22,0.0071606967302662826,0.0064630749197158626,0.013623771649982144,0.75481617886495589,0.75533233928322963,0.75
0.5,0.25,23,0.0054050097439503793,0.0048817694980717542,0.010286779242022134,0.75364354020013979,0.7540319645005501,0.75
0.5,0.25,24,0.0040734506782470151,0.0036810102448699093,0.0077544609231169244,0.75275063257695674,0.75304269374578281,0.75
0.5,0.25,25,0.0030662925748214742,0.0027719578705026602,0.0058382504453241349,0.75207322152016687,0.75229268937471006,0.75
0.5,0.25,26,0.0023060765348693535,0.0020853236412338404,0.0043914001761031938,0.75156073808689505,0.75172557808601881,0.75
0.5,0.25,27,0.0017331565826312807,0.0015675911197029504,0.0033007477023342313,0.75117385321789698,0.75129761846099608,0.75
0.5,0.25,28,0.0013019019084051016,0.0011777274749534329,0.0024796293833585347,0.75088225654843799,0.75097515687271021,0.75
0.5,0.25,29,0.00097757504278794057,0.00088444407525645511,0.0018620191180443958,0.75066274689387869,0.75073246524235038,0.75
0.5,0.25,30,0.00073382916691409645,0.00066398088098626939,0.0013978100479003657,0.75049765522718348,0.75054996829241172,0.75
0.5,0.25,31,0.00055073706910634687,0.00049835082917101207,0.0010490878982773589,0.75037357694949569,0.75041282544355492,0.75
0.5,0.25,32,0.00041325854450401111,0.00037396885378035752,0.00078722739828436864,0.75028037179001827,0.75030981587432077,0.75
0.5,0.25,33,0.00031005977441587128,0.00028059250182267085,0.00059065227623854213,0.75021038534381701,0.75023247275036342,0.75
0.5,0.25,34,0.00023261006284414776,0.0002105096064776332,0.00044311966932178095,0.75015784897613236,0.75017441697598941,0.75
0.5,0.25,35,0.00017449426439336885,0.00015791892130720343,0.00033241318570057226,0.75011842049014432,0.75013084786609285,0.75
0.5,0.25,36,0.00013089136199134348,0.00011845985433427131,0.00024935121632561479,0.75008883436744445,0.7500981556737637,0.75
0.5,0.25,37,9.8180149144854058e-05,8.8856518257519613e-05,0.00018703666740237367,0.75006663646760863,0.75007362788306209,0.75
0.5,0.25,38,7.3641654236968849e-05,6.6648931010475273e-05,0.00014029058524744412,0.75004998336691986,0.75005522717365725,0.75
0.5,0.25,39,5.5234921535550946e-05,4.9990379089943438e-05,0.00010522530062549438,0.75003749091013261,0.75004142390310558,0.75
0.5,0.25,40,4.1428261959142682e-05,3.7494855114077214e-05,7.8923117073219896e-05,0.75002812008697695,0.75003106990929702,0.75
0.5,0.25,41,3.1072361435686607e-05,2.812230629730541e-05,5.9194667732992017e-05,0.75002109113659154,0.75002330354698055,0.75
0.5,0.25,42,2.3304926428184217e-05,2.1092385072465058e-05,4.4397311500649279e-05,0.75001581895514491,0.75001747828749088,0.75
0.5,0.25,43,1.7479063480723987e-05,1.581965746311896e-05,3.3298720943842946e-05,0.75001186455540414,0.75001310906847629,0.75
0.5,0.25,44,1.310950499186007e-05,1.1864950478312176e-05,2.4974455470172247e-05,0.75000889860727715,0.75000983199985127,0.75
0.5,0.25,45,9.8322454002315737e-06,8.8988295149254703e-06,1.8731074915157046e-05,0.75000667406274479,0.75000737411154605,0.75
0.5,0.25,46,7.374249671196404e-06,6.6741877571555753e-06,1.4048437428351978e-05,0.75000500560740946,0.75000553064646902,0.75
0.5,0.25,47,5.5307241659960961e-06,5.0056777304396343e-06,1.053640189643573e-05,0.75000375423950527,0.75000414802018289,0.75
0.5,0.25,48,4.1480638881602286e-06,3.7542790614819808e-06,7.9023429496422089e-06,0.75000281569872518,0.75000311103501138,0.75
0.5,0.25,49,3.1110595958183734e-06,2.8157209758050883e-06,5.9267805716234617e-06,0.75000211178478571,0.75000233328743782,0.75
0.5,0.25,50,2.333301266752102e-06,2.1117973017401976e-06,4.4450985684922997e-06,0.75000158384463156,0.75000174997186686,0.75
0.5,0.25,51,1.7499796456507618e-06,1.5838516718910148e-06,3.3338313175417768e-06,0.75000118788687253,0.7500013124824374,0.75
0.5,0.25,52,1.3124868130159196e-06,1.187890832695764e-06,2.5003776457116838e-06,0.75000089091706623,0.75000098436381779,0.75
0.5,0.25,53,9.8436627907884058e-07,8.909192938385782e-07,1.8752855729174187e-06,0.75000066818887512,0.75000073827398261,0.75
0.5,0.25,54,7.3827536705172713e-07,6.6819012812146886e-07,1.4064654951731961e-06,0.75000050114226124,0.75000055370611651,0.75
0.5,0.25,55,5.5370689526978223e-07,5.0114296607206256e-07,1.0548498613418447e-06,0.75000037585703616,0.75000041527994155,0.75
0.5,0.25,56,4.1528037956696923e-07,3.7585743266866859e-07,7.9113781223563788e-07,0.75000028189296852,0.75000031146015533,0.75
0.5,0.25,57,3.1146040173984589e-07,2.8189319156611582e-07,5.9335359330596165e-07,0.75000021141983408,0.75000023359522849,0.75
0.5,0.25,58,2.3359536715379088e-07,2.1141995952349136e-07,4.4501532667728223e-07,0.75000015856493607,0.75000017519648443,0.75
0.5,0.25,59,1.7519656240537761e-07,1.5856500668265216e-07,3.3376156908802977e-07,0.75000011892373619,0.75000013139739874,0.75
0.5,0.25,60,1.3139744263906297e-07,1.1892377584701853e-07,2.5032121848608151e-07,0.75000008919282124,0.75000009854806904,0.75
0.5,0.48999999999999999,0,0.5,0.48999999999999999,0.98999999999999999,0.99664429530201337,1,0.98999999999999999
0.5,0.48999999999999999,1,0.49832214765100669,0.48999999999999999,0.98832214765100668,0.99664429530201337,0.99944008958566632,0.98999999999999999
0.5,0.48999999999999999,2,0.49664992567902344,0.48972564389697648,0.98637556957599992,0.99655159453516995,0.99888080897760489,0.98999999999999999
0.5,0.48999999999999999,3,0.49493727536120447,0.48917754735289032,0.98411482271409478,0.99636629874444882,0.99830671001311,0.98999999999999999
0.5,0.48999999999999999,4,0.4931388211623054,0.48834922791014623,0.98148804907245157,0.99608600862238061,0.99770243103305234,0.98999999999999999
0.5,0.48999999999999999,5,0.49120868006830676,0.48722721187906703,0.97843589194737379,0.99570583834840043,0.99705228381205147,0.98999999999999999
0.5,0.48999999999999999,6,0.48909935059142462,0.48579100433940209,0.97489035493082676,0.99521837337179353,0.996339851533665,0.98999999999999999
0.5,0.48999999999999999,7,0.48676066011279817,0.48401293713990989,0.97077359725270806,0.99461357025266184,0.9955475887133719,0.98999999999999999
0.5,0.48999999999999999,8,0.48413875801333262,0.48185791247571413,0.9659966704890468,0.99387860085250135,0.99465641541229632,0.98999999999999999
0.5,0.48999999999999999,9,0.48117515143275874,0.47928306396114584,0.96045821539390452,0.99299764306657456,0.99364529962947601,0.98999999999999999
0.5,0.48999999999999999,10,0.4778057912749315,0.47623736369700609,0.95404315497193759,0.99195162075986065,0.9924908236061516,0.98999999999999999
0.5,0.48999999999999999,11,0.47396022906361601,0.47266121332766392,0.94662144239127999,0.99071789681668854,0.99116673217399942,0.98999999999999999
0.5,0.48999999999999999,12,0.4695608813126616,0.46848607023937827,0.93804695155203988,0.98926992553784165,0.98964346456332275,0.98999999999999999
0.5,0.48999999999999999,13,0.46452245809166004,0.46363417765135451,0.92815663574301455,0.98757687443217523,0.98788767570195923,0.98999999999999999
0.5,0.48999999999999999,14,0.45875163726571272,0.45801849013598583,0.91677012740169861,0.98560323132112726,0.98586175957560418,0.98999999999999999
0.5,0.48999999999999999,15,0.45214709606294412,0.4515429146036245,0.90369001066656862,0.98330842136706387,0.98352339647037323,0.98999999999999999
0.5,0.48999999999999999,16,0.44460004725535573,0.44410302102308846,0.88870306827844425,0.9806464711439663,0.98082515889089839,0.98999999999999999
0.5,0.48999999999999999,17,0.43599546741140527,0.43558741615889873,0.871582883570304,0.97756577442931147,0.97771422889517456,0.98999999999999999
0.5,0.48999999999999999,18,0.42621424674770003,0.42588001470623915,0.85209426145393918,0.9740090384431711,0.97413230395764216,0.98999999999999999
0.5,0.48999999999999999,19,0.41513652864550776,0.41486347993530326,0.83000000858081102,0.96991352124355146,0.97001580072428806,0.98999999999999999
0.5,0.48999999999999999,20,0.40264653229538888,0.40242413068070781,0.80507066297609664,0.96521171192628763,0.96529650718727578,0.98999999999999999
0.5,0.48999999999999999,21,0.38863914873801558,0.38845860775396307,0.77709775649197865,0.95983265485080915,0.95990288356655207,0.98999999999999999
0.5,0.48999999999999999,22,0.373028545912168,0.37288253772927732,0.74591108364144532,0.95370417396342855,0.95376226719180157,0.98999999999999999
0.5,0.48999999999999999,23,0.35575888124394306,0.35564129458090804,0.71140017582485116,0.94675630419486456,0.94680428771238734,0.98999999999999999
0.5,0.48999999999999999,24,0.33681696359101526,0.33672270259678794,0.67353966618780325,0.93892626455508654,0.93896582671623374,0.98999999999999999
0.5,0.48999999999999999,25,0.31624629346329852,0.31617111081791749,0.63241740428121607,0.9301652772686051,0.93019782564659304,0.98999999999999999
0.5,0.48999999999999999,26,0.29416132124445771,0.29410167981509483,0.58826300105955254,0.92044739474632142,0.92047410343031699,0.98999999999999999
0.5,0.48999999999999999,27,0.27076002177459685,0.27071298004514954,0.54147300181974645,0.90978016926107741,0.90980201836013341,0.98999999999999999
0.5,0.48999999999999999,28,0.24633209843922574,0.24629521564136359,0.49262731408058935,0.89821641727635304,0.89823422590237345,0.98999999999999999
0.5,0.48999999999999999,29,0.22125953492024725,0.22123079236507837,0.44249032728532561,0.88586546892784801,0.88587992269065252,0.98999999999999999
0.5,0.48999999999999999,30,0.19600618165688238,0.19598391723716743,0.39199009889404979,0.87290126632089771,0.87291294016474863,0.98999999999999999
0.5,0.48999999999999999,31,0.17109404417501656,0.17107689742050058,0.34217094159551714,0.85956383252713398,0.85957320957230077,0.98999999999999999
0.5,0.48999999999999999,32,0.14706625233364398,0.14705311779941094,0.29411937013305489,0.84615059375902846,0.84615808069135867,0.98999999999999999
0.5,0.48999999999999999,33,0.12444019673402797,0.12443018391682983,0.24887038065085781,0.83299549342631762,0.83300143290999495,0.98999999999999999
0.5,0.48999999999999999,34,0.10365812308052967,0.10365052149997346,0.20730864458050313,0.82043705376891085,0.82044173434197121,0.98999999999999999
0.5,0.48999999999999999,35,0.085044965099404901,0.085039213624888005,0.17008417872429291,0.80878074213151463,0.80878440606257296,0.98999999999999999
0.5,0.48999999999999999,36,0.068782729987645452,0.068778389883633301,0.13756111987127875,0.7982642546864569,0.79826710428912939,0.98999999999999999
0.5,0.48999999999999999,37,0.054906794688887609,0.054903526130076707,0.10981032081896432,0.78903451223508381,0.78903671511454287,0.98999999999999999
0.5,0.48999999999999999,38,0.043323355965738324,0.043320897905881194,0.086644253871619517,0.78114159171413622,0.78114328533767696,0.98999999999999999
0.5,0.48999999999999999,39,0.033841675237474951,0.033839828513978126,0.06768150375145307,0.77454913293673755,0.77455042879005254,0.98999999999999999
0.5,0.48999999999999999,40,0.026212040212312885,0.026210653685683604,0.052422693897996489,0.76915590156237423,0.76915688901405543,0.98999999999999999
0.5,0.48999999999999999,41,0.020161145421290723,0.020160104847905185,0.040321250269195905,0.76482128007562411,0.76482202996441673,0.98999999999999999
0.5,0.48999999999999999,42,0.015419673048902379,0.015418892314070322,0.030838565362972699,0.76138857009957617,0.7613891380023714,0.98999999999999999
0.5,0.48999999999999999,43,0.011740362814106755,0.011739777127961391,0.023480139942068146,0.75870266549266796,0.75870309462211094,0.98999999999999999
0.5,0.48999999999999999,44,0.0089074445609137951,0.0089070052371581845,0.01781444979807198,0.75662127816854474,0.75662160186913163,0.98999999999999999
0.5,0.48999999999999999,45,0.0067395620888940477,0.0067392325703953702,0.013478794659289417,0.7550205895074652,0.75502083334857983,0.98999999999999999
0.5,0.48999999999999999,46,0.0050885081413789479,0.0050882609914298044,0.010176769132808752,0.75379687624627911,0.75379705973665101,0.98999999999999999
0.5,0.48999999999999999,47,0.0038357015417252107,0.0038355161745124832,0.0076712177162376934,0.75286564589968574,0.75286578386470582,0.98999999999999999
0.5,0.48999999999999999,48,0.002887767918689371,0.0028876288912500986,0.00577539680993947,0.75215948587463577,0.75215958954560969,0.98999999999999999
0.5,0.48999999999999999,49,0.0021720620330466641,0.0021719577616027184,0.0043440197946493821,0.75162543793865522,0.7516255158036238,0.98999999999999999
0.5,0.48999999999999999,50,0.0016325770768186247,0.0016324988728683273,0.003265075949686952,0.75122237862292707,0.75122243708485137,0.98999999999999999
0.5,0.48999999999999999,51,0.0012264284349329524,0.0012263697818144178,0.00245279821674737,0.75091865073086439,0.75091869461300331,0.98999999999999999
0.5,0.48999999999999999,52,0.00092094798557781834,0.00092090399567291634,0.0018418519812507346,0.75069004253382809,0.75069007546557343,0.98999999999999999
0.5,0.48999999999999999,53,0.00069134648246485574,0.00069131349000824962,0.0013826599724731054,0.75051812692937037,0.75051815163953528,0.98999999999999999
0.5,0.48999999999999999,54,0.00051886806707873235,0.00051884332272446787,0.0010377113898032003,0.75038893069794776,0.7503889492369703,0.98999999999999999
0.5,0.48999999999999999,55,0.00038935285402852101,0.00038933429575783171,0.00077868714978635272,0.75029188708016759,0.75029190098803855,0.98999999999999999
0.5,0.48999999999999999,56,0.00029212828758910808,0.00029211436888398277,0.00058424265647309085,0.75021902179724886,0.75021903223018149,0.98999999999999999
0.5,0.48999999999999999,57,0.00021916019815440606,0.00021914975912467179,0.00043830995727907785,0.75016432630727281,0.75016433413311467,0.98999999999999999
0.5,0.48999999999999999,58,0.00016440616240186843,0.00016439833312919188,0.00032880449553106034,0.75012327848306981,0.75012328435309406,0.98999999999999999
0.5,0.48999999999999999,59,0.00012332488954370954,0.00012331901758904349,0.00024664390713275303,0.75009247785891309,0.75009248226179304,0.98999999999999999
0.5,0.48999999999999999,60,9.2505071979517855e-05,9.2500668013451343e-05,0.00018500573999296921,0.75006936908432342,0.75006937238668703,0.98999999999999999
0.5,0.5,0,0.5,0.5,1,1,1,1
0.5,0.5,1,0.5,0.5,1,1,1,1
0.5,0.5,2,0.5,0.5,1,1,1,1
0.5,0.5,3,0.5,0.5,1,1,1,1
0.5,0.5,4,0.5,0.5,1,1,1,1
0.5,0.5,5,0.5,0.5,1,1,1,1
0.5,0.5,6,0.5,0.5,1,1,1,1
0.5,0.5,7,0.5,0.5,1,1,1,1
0.5,0.5,8,0.5,0.5,1,1,1,1
0.5,0.5,9,0.5,0.5,1,1,1,1
0.5,0.5,10,0.5,0.5,1,1,1,1
0.5,0.5,11,0.5,0.5,1,1,1,1
0.5,0.5,12,0.5,0.5,1,1,1,1
0.5,0.5,13,0.5,0.5,1,1,1,1
0.5,0.5,14,0.5,0.5,1,1,1,1
0.5,0.5,15,0.5,0.5,1,1,1,1
0.5,0.5,16,0.5,0.5,1,1,1,1
0.5,0.5,17,0.5,0.5,1,1,1,1
0.5,0.5,18,0.5,0.5,1,1,1,1
0.5,0.5,19,0.5,0.5,1,1,1,1
0.5,0.5,20,0.5,0.5,1,1,1,1
0.5,0.5,21,0.5,0.5,1,1,1,1
0.5,0.5,22,0.5,0.5,1,1,1,1
0.5,0.5,23,0.5,0.5,1,1,1,1
0.5,0.5,24,0.5,0.5,1,1,1,1
0.5,0.5,25,0.5,0.5,1,1,1,1
0.5,0.5,26,0.5,0.5,1,1,1,1
0.5,0.5,27,0.5,0.5,1,1,1,1
0.5,0.5,28,0.5,0.5,1,1,1,1
0.5,0.5,29,0.5,0.5,1,1,1,1
0.5,0.5,30,0.5,0.5,1,1,1,1
0.5,0.5,31,0.5,0.5,1,1,1,1
0.5,0.5,32,0.5,0.5,1,1,1,1
0.5,0.5,33,0.5,0.5,1,1,1,1
0.5,0.5,34,0.5,0.5,1,1,1,1
0.5,0.5,35,0.5,0.5,1,1,1,1
0.5,0.5,36,0.5,0.5,1,1,1,1
0.5,0.5,37,0.5,0.5,1,1,1,1
0.5,0.5,38,0.5,0.5,1,1,1,1
0.5,0.5,39,0.5,0.5,1,1,1,1
0.5,0.5,40,0.5,0.5,1,1,1,1
0.5,0.5,41,0.5,0.5,1,1,1,1
0.5,0.5,42,0.5,0.5,1,1,1,1
0.5,0.5,43,0.5,0.5,1,1,1,1
0.5,0.5,44,0.5,0.5,1,1,1,1
0.5,0.5,45,0.5,0.5,1,1,1,1
0.5,0.5,46,0.5,0.5,1,1,1,1
0.5,0.5,47,0.5,0.5,1,1,1,1
0.5,0.5,48,0.5,0.5,1,1,1,1
0.5,0.5,49,0.5,0.5,1,1,1,1
0.5,0.5,50,0.5,0.5,1,1,1,1
0.5,0.5,51,0.5,0.5,1,1,1,1
0.5,0.5,52,0.5,0.5,1,1,1,1
0.5,0.5,53,0.5,0.5,1,1,1,1
0.5,0.5,54,0.5,0.5,1,1,1,1
0.5,0.5,55,0.5,0.5,1,1,1,1
0.5,0.5,56,0.5,0.5,1,1,1,1
0.5,0.5,57,0.5,0.5,1,1,1,1
0.5,0.5,58,0.5,0.5,1,1,1,1
0.5,0.5,59,0.5,0.5,1,1,1,1
0.5,0.5,60,0.5,0.5,1,1,1,1
0.5,0.51000000000000001,0,0.5,0.51000000000000001,1.01,1.0033112582781456,1,1.01
0.5,0.51000000000000001,1,0.5016556291390728,0.51000000000000001,1.0116556291390728,1.0033112582781456,1.0005512679162072,1.01
0.5,0.51000000000000001,2,0.5033167404938379,0.51028114663726565,1.0135978871311035,1.0034037194532148,1.0011031409431217,1.01
0.5,0.51000000000000001,3,0.50502988947458549,0.51084405866262428,1.0158739481372097,1.0035887418693044,1.0016710264393291,1.01
0.5,0.51000000000000001,4,0.50684231138419311,0.51169769259102371,1.0185400039752168,1.0038690581616798,1.0022704138755925,1.01
0.5,0.51000000000000001,5,0.50880331376573884,0.51285945813239098,1.0216627718981299,1.0042500504799916,1.0029173165532648,1.01
0.5,0.51000000000000001,6,0.51096575353363027,0.51435563151909902,1.0253213850527292,1.0047398481639014,1.0036287233870076,1.01
0.5,0.51000000000000001,7,0.51338765362233318,0.51622208582843143,1.0296097394507646,1.0053495084856148,1.0044230748117609,1.01
0.5,0.51000000000000001,8,0.51613402523179575,0.51850537473353386,1.0346393999653296,1.0060932858853995,1.0053207780325784,1.01
0.5,0.51000000000000001,9,0.51927897740271511,0.52126422674118988,1.0405432041439049,1.0069889984814608,1.0063447785724231,1.01
0.5,0.51000000000000001,10,0.52290821738723725,0.52457153283758806,1.0474797502248254,1.0080585044087287,1.0075212074915911,1.01
0.5,0.51000000000000001,11,0.52712207556241275,0.52851694418024153,1.0556390197426544,1.0093283048934518,1.0088801268727727,1.01
0.5,0.51000000000000001,12,0.53203923099932804,0.53321024169897224,1.0652494726983002,1.0108302960663018,1.0104564003163383,1.01
0.5,0.51000000000000001,13,0.53780137338993828,0.53878570143894822,1.0765870748288866,1.0126026975044931,1.0122907203895288,1.01
0.5,0.51000000000000001,14,0.54457912141627263,0.54540776584521045,1.0899868872614831,1.0146911924634907,1.0144308312854173,1.01
0.5,0.51000000000000001,15,0.55257963810059774,0.5532784532958791,1.1058580913964768,1.0171503226555509,1.0169329922956232,1.01
0.5,0.51000000000000001,16,0.56205655718691061,0.56264711308287252,1.124703670269783,1.0200451888844178,1.019863735695546,1.01
0.5,0.51000000000000001,17,0.57332308703944779,0.57382338662701271,1.1471464736664605,1.0234535168476655,1.0233019802618613,1.01
0.5,0.51000000000000001,18,0.58676952972048302,0.58719460785598976,1.1739641375764727,1.0274681527471208,1.027341566653277,1.01
0.5,0.51000000000000001,19,0.60288700479020152,0.60324942836512918,1.2061364331553306,1.032200051513636,1.0320942787865661,1.01
0.5,0.51000000000000001,20,0.62229999740134778,0.62261028369691629,1.2449102810982642,1.0377818028545844,1.0376933975211897,1.01
0.5,0.51000000000000001,21,0.64581161321957392,0.64607858062108481,1.2918901938406586,1.0443716911029752,1.0442977835520111,1.01
0.5,0.51000000000000001,22,0.67446736663206697,0.67469842974302818,1.3491657963750951,1.0521581756572838,1.0520963770655565,1.01
0.5,0.51000000000000001,23,0.70964635401596787,0.70984777354445983,1.4194941275604278,1.0613644608576622,1.0613127836419232,1.01
0.5,0.51000000000000001,24,0.75319341992976341,0.7533705165024922,1.5065639364322556,1.0722524173064969,1.0722092089359732,1.01
0.5,0.51000000000000001,25,0.80761346521903621,0.80777080553482272,1.615384270753859,1.0851243986772343,1.0850882866104787,1.01
0.5,0.51000000000000001,26,0.87636107580944411,0.87650263935174699,1.7528637151611912,1.1003203063657327,1.1002901522157951,1.01
0.5,0.51000000000000001,27,0.96427788742165066,0.96440722246987987,1.9286851098915305,1.1182054355018032,1.1181802967886256,1.01
0.5,0.51000000000000001,28,1.0782607750490856,1.0783811542464643,2.1566419292955499,1.1391422244819578,1.1391213224999226,1.01
0.5,0.51000000000000001,29,1.2282923778610553,1.2284069665842254,2.4566993444452807,1.1634367010844413,1.1634193934999109,1.01
0.5,0.51000000000000001,30,1.4290404320658301,1.4291524880344848,2.8581929201003149,1.1912503419631544,1.191236098790605,1.01
0.5,0.51000000000000001,31,1.7023449033775939,1.7024580344230864,3.4048029378006803,1.2224748764100206,1.2224632580901891,1.01
0.5,0.51000000000000001,32,2.0810738753637525,2.0811923955226654,4.162266270886418,1.2565877414568991,1.2565783780788267,1.01
0.5,0.51000000000000001,33,2.6150519208482943,2.6151813648358591,5.2302332856841538,1.2925415285398683,1.2925341000845134,1.01
0.5,0.51000000000000001,34,3.380063206984373,3.3802110919559065,6.7602742989402795,1.3287753753746374,1.3287695942825524,1.01
0.5,0.51000000000000001,35,4.491344756650661,4.4915217212476328,8.9828664778982947,1.3634258338452669,1.3634214325932346,1.01
0.5,0.51000000000000001,36,6.1236154699229948,6.123836979707078,12.247452449630073,1.3947196570982117,1.394716383391746,1.01
0.5,0.51000000000000001,37,8.5407268684123032,8.5410157648176881,17.081742633229993,1.4213920175286145,1.4213896372525745,1.01
0.5,0.51000000000000001,38,12.139720994653409,12.140111299722735,24.279832294376142,1.4429228578896569,1.4429211624580782,1.01
0.5,0.51000000000000001,39,17.516680911588367,17.517223508966378,35.033904420554748,1.4594971676160393,1.4594959807548109,1.01
0.5,0.51000000000000001,40,25.565546176497161,25.566317305320116,51.131863481817277,1.4717687630023977,1.4717679435228952,1.01
0.5,0.51000000000000001,41,37.626572271663903,37.627686243904797,75.254258515568694,1.4805838746006086,1.480583314648652,1.01
0.5,0.51000000000000001,42,55.709296161919966,55.710924421560051,111.42022058348002,1.4867750348341198,1.4867746551137127,1.01
0.5,0.51000000000000001,43,82.827190741722845,82.82959044293105,165.65678118465388,1.4910532784898838,1.4910530223741985,1.01
0.5,0.51000000000000001,44,123.49975430355279,123.50331117194936,247.00306547550215,1.4939760638256103,1.4939758917260884,1.01
0.5,0.51000000000000001,45,184.50567681785176,184.51096943923761,369.01664625708941,1.4959571123892721,1.495956997042541,1.01
0.5,0.51000000000000001,46,276.01257951186176,276.02047576372996,552.03305527559178,1.4972926189014286,1.4972925417274494,1.01
0.5,0.51000000000000001,47,413.27159802705427,413.28339972509508,826.55499775214935,1.4981896450581953,1.4981895934851148,1.01
0.5,0.51000000000000001,48,619.1592287607856,619.17688862828641,1238.3361173890721,1.4987906676083029,1.498790633170938,1.01
0.5,0.51000000000000001,49,927.99007383021979,928.01652095200075,1856.0065947822204,1.4991926946581837,1.4991926716752659,1.01
0.5,0.51000000000000001,50,1391.2359394015741,1391.2755674048153,2782.5115068063897,1.4994613135376658,1.4994612982047264,1.01
0.5,0.51000000000000001,51,2086.1044691358925,2086.1638684613417,4172.2683375972338,1.4996406607016666,1.4996406504748128,1.01
0.5,0.51000000000000001,52,3128.4070843876493,3128.4961406964185,6256.9032250840683,1.4997603448075085,1.4997603379874285,1.01
0.5,0.51000000000000001,53,4691.8608875794735,4691.9944293632261,9383.8553169426996,1.4998401873236187,1.4998401827759298,1.01
0.5,0.51000000000000001,54,7037.0415125235577,7037.2417825197854,14074.283295043344,1.4998934392958958,1.4998934362636729,1.01
0.5,0.51000000000000001,55,10554.812396686952,10555.112759001895,21109.925155688848,1.4999289511189278,1.4999289490972543,1.01
0.5,0.51000000000000001,56,15831.468687419716,15831.919188212732,31663.387875632448,1.4999526303399211,1.4999526289920539,1.01
0.5,0.51000000000000001,57,23746.453099839302,23747.128808349433,47493.581908188731,1.4999684185644244,1.4999684176658084,1.01
0.5,0.51000000000000001,58,35618.929702680231,35619.943222766029,71238.872925446252,1.4999789449707912,1.4999789443716969,1.01
0.5,0.51000000000000001,59,53427.64459641507,53429.164833864364,106856.80943027943,1.4999859629854719,1.4999859625860683,1.01
0.5,0.51000000000000001,60,80140.716929999209,80142.997243493752,160283.71417349298,1.4999906418443576,1.4999906415780853,1.01
0.5,0.75,0,0.5,0.75,1.25,1.0714285714285714,1,1.25
0.5,0.75,1,0.5357142857142857,0.75,1.2857142857142856,1.0714285714285714,1.0116279069767442,1.25
0.5,0.75,2,0.57397959183673464,0.75872093023255816,1.3327005220692927,1.0735537190082645,1.0235008103727714,1.25
0.5,0.75,3,0.61619792545117213,0.77655148693980625,1.3927494123909785,1.0778337945657233,1.0359479255669553,1.25
0.5,0.75,4,0.66415894819256349,0.80446690199122683,1.4686258501837903,1.0843647787762825,1.0493218957152066,1.25
0.5,0.75,5,0.72019057092911754,0.84414473463757345,1.5643353055666909,1.0933074091674284,1.0640017956877263,1.25
0.5,0.75,6,0.78738968720932456,0.89817151347471735,1.6855612006840419,1.1048829124892514,1.0803936850665257,1.25
0.5,0.75,7,0.86997341086783919,0.97037883126472846,1.8403522421325675,1.1193625367368585,1.0989247784801757,1.25
0.5,0.75,8,0.97381564408264176,1.0663733421894435,2.040188986272085,1.1370452595921843,1.1200253036556649,1.25
0.5,0.75,9,1.1072724618208776,1.1943651263960378,2.3016375882169156,1.1582154943230534,1.1440896876942381,1.25
0.5,0.75,10,1.2824601217181719,1.3664608244513321,2.648920946169504,1.1830710264667539,1.1714071834755995,1.25
0.5,0.75,11,1.5172414126037959,1.6006820257002805,3.1179234383040764,1.2116141102263169,1.2020547984612204,1.25
0.5,0.75,12,1.8383111041304683,1.9241075098036486,3.7624186139341171,1.2435114825684499,1.235758353300821,1.25
0.5,0.75,13,2.2859609665193226,2.3777319278886999,4.6636928944080225,1.2779575123154316,1.2717562662363446,1.25
0.5,0.75,14,2.9213609900232131,3.0238954787226784,5.9452564687458915,1.3136134489661058,1.3087398732460078,1.25
0.5,0.75,15,3.8375390857794303,3.9574925855326941,7.7950316713121239,1.3487138433270272,1.344962492974016,1.25
0.5,0.75,16,5.1757420892992618,5.3226790937642363,10.498421183063499,1.3813793980561675,1.3785571046919967,1.25
0.5,0.75,17,7.1496634918101849,7.3376170807042458,14.487280572514431,1.4100462407015879,1.4079716603325163,1.25
0.5,0.75,18,10.08135612890834,10.331156904003388,20.412513032911725,1.4338108185815504,1.4323187531133081,1.25
0.5,0.75,19,14.454757483602195,14.797509774960076,29.25226725856227,1.4525241629418839,1.4514712540267447,1.25
0.5,0.75,20,20.995884514397211,21.478160069534315,42.47404458393153,1.4666342797773511,1.4659027124138111,1.25
0.5,0.75,21,30.793283963061391,31.484893103588362,62.278177066649754,1.4769123451442987,1.4764101122466187,1.25
0.5,0.75,22,45.478981232579322,46.484614561141683,91.963595793720998,1.4842054103854145,1.4838636738562099,1.25
0.5,0.75,23,67.500150004210965,68.97683094048557,136.47698094469655,1.4892821668269334,1.4890511188668361,1.25
0.5,0.75,24,100.52676965941434,102.71002728781863,203.23679694723296,1.4927682981133676,1.4926127857459073,1.25
0.5,0.75,25,150.06317485931848,153.30629995410914,303.36947481342759,1.4951395373991661,1.495035189742977,1.25
0.5,0.75,26,224.36538583981161,229.19831324068531,453.56369908049692,1.4967419396369954,1.4966720710138997,1.25
0.5,0.75,27,335.81708278928249,343.03471415082896,678.8517969401114,1.4978199874339682,1.497773272086472,1.25
0.5,0.75,28,502.99353872355493,513.78822625293469,1016.7817649764896,1.4985430902228298,1.4985118856842896,1.25
0.5,0.75,29,753.75749188091265,769.91776376467158,1523.6752556455842,1.4990271335864185,1.4990063033383993,1.25
0.5,0.75,30,1129.9029324735327,1154.1115809354474,2284.0145134089798,1.4993507120763239,1.4993368131088318,1.25
0.5,0.75,31,1694.1207663813177,1730.4019797317492,3424.5227461130671,1.4995668250303629,1.4995575536475783,1.25
0.5,0.75,32,2540.4472988604375,2594.8373595534681,5135.2846584139061,1.4997110758895431,1.4997048925624639,1.25
0.5,0.75,33,3809.9369518146705,3891.4902835262014,7701.4272353408724,1.4998073212916743,1.4998031980036712,1.25
0.5,0.75,34,5714.1713339913276,5836.4695722328106,11550.640906224138,1.4998715196729131,1.4998687703384257,1.25
0.5,0.75,35,8570.5228423849694,8753.9384404224638,17324.461282807431,1.499914334063557,1.4999125009623389,1.25
0.5,0.75,36,12855.050061712354,13130.141699444413,25985.19176115677,1.4999428838697222,1.499941661708192,1.25
0.5,0.75,37,19281.840861854478,19694.446559128679,38976.287420983157,1.4999619201322627,1.4999611053161008,1.25
0.5,0.75,38,28922.027042831967,29540.903829419531,58462.930872251498,1.4999746123335744,1.4999740691042163,1.25
0.5,0.75,39,43382.306301473036,44310.589722030738,87692.896023503767,1.4999830744054838,1.4999827122443183,1.25
0.5,0.75,40,65072.725180883921,66465.118552396889,131537.84373328081,1.4999887160553929,1.4999884746109444,1.25
0.5,0.75,41,97608.353494299503,99696.911792245388,197305.26528654489,1.4999924772747342,1.4999923163101367,1.25
0.5,0.75,42,146411.79596062226,149544.60164821753,295956.39760883979,1.499994984807365,1.4999948774969081,1.25
0.5,0.75,43,219616.95965757262,224316.13642964198,443933.0960872146,1.499996656519373,1.4999965849787458,1.25
0.5,0.75,44,329424.70520130894,336473.4386000894,665898.14380139834,1.4999977710045282,1.4999977233106336,1.25
0.5,0.75,45,494136.32351578726,504709.39185463439,998845.71537042165,1.4999985139992913,1.4999984822032979,1.25
0.5,0.75,46,741203.75098675396,757063.32173570106,1498267.072722455,1.4999990093312041,1.4999989881338469,1.25
0.5,0.75,47,1111804.8921927034,1135594.2165568005,2247399.1087495042,1.4999993395533999,1.4999993254218156,1.25
0.5,0.75,48,1667706.6040012941,1703390.5587881159,3371097.16278941,1.4999995597019393,1.4999995502808776,1.25
0.5,0.75,49,2501559.1717139576,2555085.0721348664,5056644.2438488239,1.4999997064678141,1.4999997001871037,1.25
0.5,0.75,50,3752338.0232828045,3832626.8421548437,7584964.8654376483,1.4999998043118115,1.4999998001246702,1.25
0.5,0.75,51,5628506.3006359758,5748939.4971847115,11377445.797820687,1.4999998695411789,1.4999998667497509,1.25
0.5,0.75,52,8442758.7166656666,8623408.4797294475,17066167.196395114,1.4999999130274397,1.4999999111664875,1.25
0.5,0.75,53,12664137.340710159,12935111.953546505,25599249.294256665,1.4999999420182875,1.4999999407776525,1.25
0.5,0.75,54,18996205.276776869,19402667.164272062,38398872.441048935,1.4999999613455226,1.4999999605184327,1.25
0.5,0.75,55,28494307.180876914,29103999.980360385,57598307.161237299,1.4999999742303471,1.4999999736789538,1.25
0.5,0.75,56,42741460.037026964,43655999.204492852,86397459.241519809,1.4999999828202308,1.4999999824526353,1.25
0.5,0.75,57,64112189.321252026,65483998.04069154,129596187.36194357,1.4999999885468203,1.4999999883017567,1.25
0.5,0.75,58,96168283.247589618,98225996.294989571,194394279.54257917,1.4999999923645468,1.4999999922011711,1.25
0.5,0.75,59,144252424.13709602,147338993.6764366,291591417.81353259,1.4999999949096978,1.4999999948007807,1.25
0.5,0.75,60,216378635.47135559,221008489.74860716,437387125.21996272,1.4999999966064652,1.4999999965338537,1.25
0.5,1,0,0.5,1,1.5,1.125,1,1.5
0.5,1,1,0.5625,1,1.5625,1.125,1.02,1.5
0.5,1,2,0.6328125,1.02,1.6528125,1.1287128712871288,1.0406698564593302,1.5
0.5,1,3,0.71426361386138626,1.0614832535885168,1.7757468674499031,1.1361842868747825,1.0624943597148273,1.5
0.5,1,4,0.81153509475570418,1.1278199698695428,1.9393550646252469,1.1475265715050214,1.0859864916935866,1.5
0.5,1,5,0.93125808494101581,1.2247972523405914,2.1560553372816074,1.1628906300513608,1.1116521112076503,1.5
0.5,1,6,1.0829513011374816,1.3615484513657476,2.444499752503229,1.1824117669208716,1.1399339727287761,1.5
0.5,1,7,1.2804943614672266,1.5520753352280694,2.832569696695296,1.2061215279787283,1.1711239401980085,1.5
0.5,1,8,1.5444318158209973,1.8176725820764414,3.362104397897439,1.2338228704176486,1.2052387117090022,1.5
0.5,1,9,1.9055552961606042,2.190729361130586,4.0962846572911902,1.2649440252951289,1.2418737819269698,1.5
0.5,1,10,2.4104207867478462,2.7206093568856953,5.1310301436335415,1.2984201166908367,1.2800857879724588,1.5
0.5,1,11,3.1297388392031569,3.4826133723742694,6.6123522115774263,1.3326868864885499,1.3183904529554431,1.5
0.5,1,12,4.1709619091399439,4.5914442214731963,8.7624061306131402,1.3658664970456604,1.3549592874249692,1.5
0.5,1,13,5.6969771321478557,6.2212199905788141,11.918197122726671,1.3961394333674242,1.3880091741093552,1.5
0.5,1,14,7.953774425184081,8.6351104210759111,16.588884846259994,1.4221596881381406,1.4162364423778098,1.5
0.5,1,15,11.311537356040912,12.229358062284099,23.540895418325011,1.4433079068183821,1.4390815315495917,1.5
0.5,1,16,16.326031304245344,17.599043330140148,33.925074634385496,1.4596753453020561,1.4567125334804034,1.5
0.5,1,17,23.830705381436498,25.63674699627985,49.467452377716349,1.4718434086525374,1.4697954613661235,1.5
0.5,1,18,35.075066639207861,37.680774379323722,72.755841018531584,1.4806105226166077,1.4792100176140806,1.5
0.5,1,19,51.932512747489895,55.737778933351642,107.67029168084153,1.4867812943315775,1.4858310146057525,1.5
0.5,1,20,77.212288520604176,82.816920624413001,160.02920914501718,1.4910519260978248,1.4904107140426861,1.5
0.5,1,21,115.12753151706782,123.43122580264784,238.55875731971565,1.4939725740451233,1.4935415832042398,1.5
0.5,1,22,171.99737460401488,184.34966840212667,356.34704300614158,1.4959535940556807,1.4956646740927906,1.5
0.5,1,23,257.30009070701732,275.72528670978079,533.02537741679816,1.4972897308774438,1.4970964005550789,1.5
0.5,1,24,385.25278356945182,412.78733427522997,798.04011784468184,1.4981874747294679,1.4980582664205833,1.5
0.5,1,25,577.18089494841524,618.37947838472485,1195.56037333314,1.4987891106725786,1.4987028281173718,1.5
0.5,1,26,865.07244023693829,926.76707310493225,1791.8395133418705,1.4991916074392573,1.4991340216301134,1.5
0.5,1,27,1296.9093422302165,1389.3480494181665,2686.257391648383,1.4994605667262135,1.4994221476218739,1.5
0.5,1,28,1944.6644172930412,2083.2192360528484,4027.8836533458898,1.4996401530189214,1.4996145275653223,1.5
0.5,1,29,2916.2968443197879,3124.0258304883837,6040.3226748081715,1.4997600019837651,1.4997429126893753,1.5
0.5,1,30,4373.7453610222929,4685.2355983334928,9058.9809593557857,1.4998399568301117,1.4998285614503,1.5
0.5,1,31,6559.9180534615771,7027.0501675042578,13586.968220965835,1.499893284768588,1.4998856867295265,1.5
0.5,1,32,9839.1770370192462,10539.771966169958,20378.949003189206,1.4999288477160491,1.4999237818590887,1.5
0.5,1,33,14758.065475610489,15808.854627430046,30566.920103040535,1.4999525612336309,1.4999491837744579,1.5
0.5,1,34,22136.398108995574,23712.478594822758,45848.876703818329,1.4999683724175261,1.4999661206797517,1.5
0.5,1,35,33203.897042736491,35567.914529577938,68771.811572314429,1.4999789141723912,1.4999774129701702,1.5
0.5,1,36,49805.145432455749,53351.06842082044,103156.21385327619,1.499985942438181,1.4999849416172746,1.5
0.5,1,37,74707.018009772801,80025.799250423574,154732.81726019637,1.4999906281394855,1.4999899609169138,1.5
0.5,1,38,112059.82687090695,120037.89548998766,232097.72236089461,1.4999937520251503,1.4999933072062652,1.5
0.5,1,39,168089.04015938047,180056.03984610661,348145.08000548708,1.4999958346532818,1.4999955381056529,1.5
0.5,1,40,252132.86008993891,270083.25637813355,522216.11646807246,1.499997223088787,1.4999970253896096,1.5
0.5,1,41,378198.58998434205,405124.08117473964,783322.67115908163,1.4999981487199019,1.4999980169201135,1.5
0.5,1,42,567297.18482499034,607685.31836869253,1174982.503193683,1.4999987658106209,1.4999986779439454,1.5
0.5,1,43,850945.07708532515,911527.17415898433,1762472.2512443094,1.499999177205904,1.4999991186280539,1.5
0.5,1,44,1276416.9154754023,1367289.9578439971,2643706.8733193995,1.4999994514700798,1.4999994124181502,1.5
0.5,1,45,1914624.6730602346,2050934.1333712328,3965558.8064314676,1.4999996343131541,1.4999996082785212,1.5
0.5,1,46,2871936.309437294,3076400.3966618977,5948336.7060991917,1.4999997562086662,1.4999997388522384,1.5
0.5,1,47,4307903.7640027571,4614599.7915977687,8922503.5556005258,1.4999998374723982,1.4999998259014438,1.5
0.5,1,48,6461854.9458508678,6921898.8840014916,13383753.829852359,1.4999998916482449,1.4999998839342743,1.5
0.5,1,49,9692781.7186229769,10382847.522607021,20075629.241229996,1.4999999277654876,1.49999992262284,1.5
0.5,1,50,14539171.877781104,15574270.480515277,30113442.358296379,1.4999999518436544,1.4999999484152222,1.5
0.5,1,51,21808757.11651827,23361404.917377632,45170162.033895902,1.4999999678957678,1.4999999656101464,1.5
0.5,1,52,32713134.974624004,35042106.572671153,67755241.547295153,1.4999999785971778,1.49999997707343,1.5
0.5,1,53,49069701.761782594,52563159.055611424,101632860.81739402,1.4999999857314514,1.4999999847156196,1.5
0.5,1,54,73604551.942520469,78844737.780021816,152449289.72254229,1.499999990487634,1.499999989810413,1.5
0.5,1,55,110406827.21362726,118267105.86663741,228673933.08026469,1.4999999936584227,1.4999999932069419,1.5
0.5,1,56,165610240.12028748,177400657.99656078,343010898.11684823,1.4999999957722818,1.4999999954712946,1.5
0.5,1,57,248415359.48027781,266100986.19144586,514516345.67172366,1.4999999971815212,1.4999999969808631,1.5
0.5,1,58,372623038.52026331,399151478.48377347,771774517.00403678,1.4999999981210141,1.499999997987242,1.5
0.5,1,59,558934557.08024156,598727216.92226493,1157661774.0025065,1.4999999987473427,1.4999999986581614,1.5
0.5,1,60,838401834.92020893,898090824.58000207,1736492659.500211,1.4999999991648951,1.4999999991054409,1.5
0.5,1.5,0,0.5,1.5,2,1.2,1,2
0.5,1.5,1,0.59999999999999998,1.5,2.1000000000000001,1.2,1.03125,2
0.5,1.5,2,0.71999999999999997,1.546875,2.2668749999999998,1.205521472392638,1.0639534883720931,2
0.5,1.5,3,0.86797546012269933,1.6458030523255816,2.513778512448281,1.2165321888412017,1.098495796111403,2
0.5,1.5,4,1.0559200863635165,1.8079077342069667,2.8638278205704832,1.2328972063920678,1.1351998285465512,2
0.5,1.5,5,1.3018409246508504,2.0523365498997324,3.3541774745505828,1.2542865972546058,1.1741738353992632,2
0.5,1.5,6,1.6328816235471049,2.4097998783258601,4.0426815018729645,1.2800457426351266,1.215141010027798,2
0.5,1.5,7,2.090163170448605,2.9282466581137503,5.0184098285623548,1.3090751255522912,1.257294369704393,2
0.5,1.5,8,2.7361806147797827,3.6816680363521228,6.4178486511319051,1.3398006876659312,1.2992602399806075,2
0.5,1.5,9,3.6659366692601432,4.7834448964397911,8.4493815656999338,1.370319504477048,1.3392605701356586,2
0.5,1.5,10,5.0235045200647992,6.4062791392184613,11.42978365928326,1.3987345756348115,1.3754877667142629,2
0.5,1.5,11,7.0265494630723948,8.8117585861517718,15.838308049224167,1.4235611034031612,1.4065600974054278,2
0.5,1.5,12,10.002722506768228,12.39426801525075,22.396990522018978,1.4440058987063684,1.4318350526845838,2
0.5,1.5,13,14.443990302896273,17.746547396603411,32.190537699499686,1.459992633089553,1.4514374209455863,2
0.5,1.5,14,21.088119434645499,25.758002984014663,46.846122418660158,1.4719710024530586,1.4660450948656312,2
0.5,1.5,15,31.041100304064962,37.76239392824899,68.803494232313952,1.4806513498266312,1.4765925641478406,2
0.5,1.5,16,45.961047065317636,55.759670078874024,101.72071714419167,1.4867863925396714,1.4840293169154251,2
0.5,1.5,17,68.334259363589652,82.748985098580889,151.08324446217054,1.491044667596662,1.4891828367839484,2
0.5,1.5,18,101.88943303824762,123.22836837009736,225.11780140834497,1.4939627316220911,1.4927106217047461,2
0.5,1.5,19,152.21901570524656,183.9442943613895,336.16331006663609,1.4959447248557209,1.4951050462206155,2
0.5,1.5,20,227.71123356699374,275.01604272320373,502.72727629019744,1.4972827666370387,1.4967207557394406,2
0.5,1.5,21,340.94810578952132,411.62221930514374,752.57032509466512,1.4981823567299333,1.4978066847357778,2
0.5,1.5,22,510.80243665435165,616.53051166102068,1127.3329483153723,1.4987854851123346,1.4985345907985459,2
0.5,1.5,23,765.58327781755497,923.89229800676571,1689.4755758243207,1.4991890947717736,1.4990216327153192,2
0.5,1.5,24,1147.7541012437075,1384.9345410112103,2532.6886422549178,1.4994588489010074,1.4993471187618064,2
0.5,1.5,25,1721.0100434722999,2076.497613738863,3797.507657211163,1.4996389887550099,1.4995644624705626,2
0.5,1.5,26,2580.8937612300156,3113.8420279677243,5694.7357891977399,1.4997592173236183,1.4997095155458129,2
0.5,1.5,27,3870.7192073377373,4669.8585192496676,8540.5777265874058,1.4998394299469981,1.4998062876051086,2
0.5,1.5,28,5805.4572894183284,7003.8831693969332,12809.340458815263,1.4998929318331422,1.4998708334596094,2
0.5,1.5,29,8707.5643544577433,10504.920086737109,19212.484441194851,1.4999286116785766,1.4999138778827974,2
0.5,1.5,30,13060.724913283664,15756.475424146749,28817.200337430411,1.4999524035430922,1.4999425803249586,2
0.5,1.5,31,19590.465725694976,23633.808404521471,43224.27413021645,1.4999682671428021,1.4999617180250575,2
0.5,1.5,32,29385.076927091148,35449.807857921071,64834.884785012218,1.4999788439235855,1.4999744777092274,2
0.5,1.5,33,44076.993717703808,53173.807026577626,97250.800744281441,1.4999858955764593,1.4999829847065,2
0.5,1.5,34,66114.868895967913,79759.805771933374,145874.6746679013,1.4999905968853655,1.4999886562785529,2
0.5,1.5,35,99171.681658260597,119638.8038848807,218810.48554314132,1.4999937311833049,1.4999924374335003,2
0.5,1.5,36,148756.90079829723,179457.30105091073,328214.20184920798,1.4999958207561557,1.4999949582509837,2
0.5,1.5,37,223134.72950608388,269185.04679769505,492319.77630377893,1.4999972138228972,1.4999966388170929,2
0.5,1.5,38,334701.47256625164,403776.66541636444,738478.13798261608,1.4999981425421358,1.4999977592038856,2
0.5,1.5,39,502051.58715549507,605664.09334336373,1107715.6804988589,1.4999987616918853,1.4999985061325862,2
0.5,1.5,40,753076.75903868827,908495.2352331928,1661571.9942718809,1.4999991744599801,1.4999990040869076,2
0.5,1.5,41,1129614.5168630297,1362741.94806749,2492356.4649305195,1.4999994496394193,1.499999336057279,2
0.5,1.5,42,1694421.1535992431,2044112.017318638,3738533.1709178812,1.4999996330926941,1.4999995573712264,2
0.5,1.5,43,2541631.1087033642,3066167.1211951617,5607798.2298985254,1.4999997553950175,1.4999997049140208,2
0.5,1.5,44,3812446.0413594134,4599249.777009815,8411695.8183692284,1.4999998369299616,1.4999998032759558,2
0.5,1.5,45,5718668.4403433977,6898873.7607317064,12617542.201075103,1.499999891286619,1.4999998688506113,2
0.5,1.5,46,8578002.0388193149,10348309.736314483,18926311.775133796,1.4999999275244029,1.4999999125670631,2
0.5,1.5,47,12867002.436533153,15522463.699688612,28389466.136221766,1.499999951682931,1.4999999417113701,2
0.5,1.5,48,19300503.033103883,23283694.644749776,42584197.677853659,1.4999999677886187,1.4999999611409112,2
0.5,1.5,49,28950753.92795996,34925541.062341504,63876294.99030146,1.4999999785257447,1.4999999740939398,2
0.5,1.5,50,43426130.270244062,52388310.688729085,95814440.95897314,1.4999999856838295,1.4999999827292929,2
0.5,1.5,51,65139194.783670209,78582465.128310457,143721659.91198066,1.4999999904558863,1.499999988486195,2
0.5,1.5,52,97708791.553809434,117873696.7876825,215582488.34149194,1.4999999936372572,1.4999999923241298,2
0.5,1.5,53,146563186.70901823,176810544.27674055,323373730.98575878,1.4999999957581716,1.4999999948827534,2
0.5,1.5,54,219844779.44183144,265215815.51032767,485060594.95215911,1.4999999971721143,1.4999999965885022,2
0.5,1.5,55,329767168.54105127,397823722.36070836,727590890.90175962,1.4999999981147429,1.4999999977256682,2
0.5,1.5,56,494650752.18988103,596735582.63627934,1091386334.8261604,1.4999999987431618,1.4999999984837786,2
0.5,1.5,57,741976127.66312563,895103373.04963577,1637079500.7127614,1.499999999162108,1.4999999989891859,2
0.5,1.5,58,1112964190.8729925,1342655058.6696706,2455619249.5426631,1.4999999994414053,1.4999999993261239,2
0.5,1.5,59,1669446285.6877928,2013982587.0997229,3683428872.7875156,1.4999999996276037,1.4999999995507491,2
0.5,1.5,60,2504169427.9099936,3020973879.744801,5525143307.6547947,1.4999999997517357,1.4999999997004996,2
0.5,2,0,0.5,2,2.5,1.25,1,2.5
0.5,2,1,0.625,2,2.625,1.25,1.0384615384615383,2.5
0.5,2,2,0.78125,2.0769230769230766,2.8581730769230766,1.2562500000000001,1.0789473684210527,2.5
0.5,2,3,0.98144531250000011,2.2408906882591091,3.2223360007591091,1.268582136164897,1.1214884179398719,2.5
0.5,2,4,1.2450439910602751,2.5131329527518989,3.7581769438121739,1.2865153382787544,1.1659308222972526,2.5
0.5,2,5,1.6017681913308404,2.930139170144344,4.5319073614751844,1.3091670631672683,1.2117345032893323,2.5
0.5,2,6,2.0969821589193431,3.5505507319034728,5.6475328908228164,1.3351847843950355,1.2578287631267129,2.5
0.5,2,7,2.7998586717369593,4.4659848355287908,7.2658435072657497,1.3627877642241129,1.3026242382174793,2.5
0.5,2,8,3.8156131393999053,5.8175000942715061,9.6331132336714109,1.389989000421108,1.344256592402798,2.5
0.5,2,9,5.3036602936281199,7.8202128530283712,13.123873146656491,1.4149680384705805,1.3810215073362826,2.5
0.5,2,10,7.5045098023892836,10.799882141979813,18.304391944369097,1.4364400431312982,1.4118114956150334,2.5
0.5,2,11,10.779778384223313,15.247397759334611,26.027176143557924,1.4538387616829838,1.4363315696155645,2.5
0.5,2,12,15.672059657336217,21.900318756217924,37.572378413554141,1.4672493641689437,1.4550145563646675,2.5
0.5,2,13,22.994819567444317,31.865282579323228,54.860102146767545,1.4771795663649077,1.4687432531888014,2.5
0.5,2,14,33.967477597276691,46.801918799335638,80.769396396612336,1.4843102532526284,1.4785514983769259,2.5
0.5,2,15,50.418275274766749,69.19904716767293,119.61732244243967,1.4893160943024113,1.4854137464550847,2.5
0.5,2,16,75.088748813679445,102.78921590445516,177.87796471813459,1.4927738157238761,1.4901430893306375,2.5
0.5,2,17,112.09051808452794,153.17063973773872,265.26115782226668,1.4951352605056589,1.49336814427325,2.5
0.5,2,18,167.59048595652496,228.74015402229341,396.33063997881834,1.4967354422513044,1.4955513503876285,2.5
0.5,2,19,250.83862011525039,342.09264623591503,592.93126635116539,1.497814001529242,1.4970219023608977,2.5
0.5,2,20,375.70959733289664,512.12018405176309,887.82978138465978,1.4985383541257766,1.498009076473469,2.5
0.5,2,21,563.01524161649718,767.16068395480465,1330.1759255713018,1.4990236417774745,1.4986702487013464,2.5
0.5,2,22,843.97315786418631,1149.720893016442,1993.6940508806283,1.4993482346548572,1.4991123978400736,2.5
0.5,2,23,1265.4096643397529,1723.560844776709,2988.9705091164619,1.4995651066749709,1.4994077745763326,2.5
0.5,2,24,1897.5641782931807,2584.3205306135492,4481.8847089067294,1.4997099005747569,1.4996049646313909,2.5
0.5,2,25,2845.7957851622864,3875.4598979069087,6721.2556830691956,1.4998065245043797,1.4997365459075396,2.5
0.5,2,26,4268.1430859934608,5812.1688410900933,10080.311927083554,1.4998709825878962,1.4998243207161501,2.5
0.5,2,27,6401.6639642147475,8717.2321839755223,15118.89614819027,1.4999139733854094,1.4998828612583461,2.5
0.5,2,28,9601.9452328435327,13074.827150354547,22676.77238319808,1.4999426422518916,1.499921898961015,2.5
0.5,2,29,14402.367103309283,19611.219567946828,34013.586671256111,1.499961758535417,1.4999479288422894,2.5
0.5,2,30,21602.999887352431,29415.808173013222,51018.808060365656,1.4999745043719361,1.4999652842064473,2.5
0.5,2,31,32403.949048978455,44122.69106639611,76526.640115374568,1.4999830023286385,1.4999768553871551,2.5
0.5,2,32,48605.372781790931,66183.015396991759,114788.38817878268,1.4999886679586378,1.4999845699245371,2.5
0.5,2,33,72907.508374591605,99273.501886565704,172181.01026115729,1.499992445189996,1.499989713134767,2.5
0.5,2,34,109360.71175951377,148909.23161671346,258269.94337622722,1.4999949634085459,1.4999931420239503,2.5
0.5,2,35,164040.51683404439,223362.82620912619,387403.34304317058,1.4999966422494961,1.4999954279866801,2.5
0.5,2,36,246060.22444393852,335043.21809587267,581103.44253981113,1.4999977614895004,1.4999969519781033,2.5
0.5,2,37,369089.7858575118,502563.80592474394,871653.5917822558,1.4999985076551499,1.4999979679796172,2.5
0.5,2,38,553634.12797702651,753844.68766721862,1307478.8156442451,1.4999990051014256,1.4999986453171736,2.5
0.5,2,39,830450.64115573512,1130766.0102803758,1961216.651436111,1.4999993367333915,1.499999096876973,2.5
0.5,2,40,1245675.4109234223,1696147.9941997416,2941823.4051231639,1.4999995578218643,1.4999993979174739,2.5
0.5,2,41,1868512.5655747026,2544220.9700785438,4412733.5356532466,1.4999997052144001,1.4999995986114236,2.5
0.5,2,42,2802768.2975514564,3816330.4338965826,6619098.7314480394,1.4999998034761883,1.4999997324075154,2.5
0.5,2,43,4204151.8955164757,5724494.6296235314,9928646.5251400061,1.4999998689840908,1.4999998216049657,2.5
0.5,2,44,6306227.2924639303,8586740.9232138805,14892968.215677811,1.499999912656045,1.4999998810699573,2.5
0.5,2,45,9459340.387885062,12880110.363599356,22339450.751484416,1.4999999417706897,1.4999999207132961,2.5
0.5,2,46,14189010.031016726,19320164.524177536,33509174.555194262,1.4999999611804569,1.4999999471421934,2.5
0.5,2,47,21283514.495714203,28980245.765044786,50263760.260758989,1.4999999741203034,1.4999999647614606,2.5
0.5,2,48,31925271.192760404,43470367.626345649,75395638.819106057,1.4999999827468682,1.4999999765076395,2.5
0.5,2,49,47887906.238329694,65205550.418296926,113093456.65662661,1.4999999884979118,1.499999984338426,2.5
0.5,2,50,71831858.806683615,97808324.606223837,169640183.41290745,1.4999999923319411,1.4999999895589506,2.5
0.5,2,51,107747787.6592145,146712485.88811421,254460273.54732871,1.4999999948879608,1.4999999930393004,2.5
0.5,2,52,161621680.93801084,220068727.81094977,381690408.74896061,1.4999999965919737,1.4999999953595335,2.5
0.5,2,53,242432520.85620531,330103090.69520313,572535611.55140841,1.4999999977279825,1.4999999969063555,2.5
0.5,2,54,363648780.73349702,495154635.02158308,858803415.7550801,1.4999999984853216,1.4999999979375702,2.5
0.5,2,55,545473170.54943454,742731951.51115298,1288205122.0605874,1.4999999989902144,1.499999998625047,2.5
0.5,2,56,818209755.27334082,1114097926.245508,1932307681.5188489,1.4999999993268096,1.4999999990833648,2.5
0.5,2,57,1227314632.3592002,1671146888.3470407,2898461520.7062407,1.4999999995512066,1.4999999993889097,2.5
0.5,2,58,1840971947.9879897,2506720331.4993396,4347692279.4873295,1.4999999997008042,1.4999999995926065,2.5
0.5,2,59,2761457921.4311733,3760080496.227788,6521538417.6589613,1.4999999998005362,1.4999999997284044,2.5
0.5,2,60,4142186881.5959492,5640120743.3204603,9782307624.9164085,1.4999999998670241,1.4999999998189362,2.5
0.51000000000000001,0,0,0.51000000000000001,0,0.51000000000000001,0.75,1.0033112582781456,0.51000000000000001
0.51000000000000001,0,1,0.38250000000000001,0,0.38250000000000001,0.75,0.95750452079566006,0.51000000000000001
0.51000000000000001,0,2,0.28687499999999999,0,0.28687499999999999,0.75,0.91719281204468195,0.51000000000000001
0.51000000000000001,0,3,0.21515624999999999,0,0.21515624999999999,0.75,0.8827954223993828,0.51000000000000001
0.51000000000000001,0,4,0.16136718750000001,0,0.16136718750000001,0.75,0.85420941105243686,0.51000000000000001
0.51000000000000001,0,5,0.12102539062500001,0,0.12102539062500001,0.75,0.83096965842864978,0.51000000000000001
0.51000000000000001,0,6,0.090769042968750005,0,0.090769042968750005,0.75,0.81241172928897731,0.51000000000000001
0.51000000000000001,0,7,0.068076782226562507,0,0.068076782226562507,0.75,0.7978032923470959,0.51000000000000001
0.51000000000000001,0,8,0.051057586669921884,0,0.051057586669921884,0.75,0.78643300851266029,0.51000000000000001
0.51000000000000001,0,9,0.038293190002441413,0,0.038293190002441413,0.75,0.77766067694401764,0.51000000000000001
0.51000000000000001,0,10,0.02871989250183106,0,0.02871989250183106,0.75,0.77093856601138389,0.51000000000000001
0.51000000000000001,0,11,0.021539919376373295,0,0.021539919376373295,0.75,0.76581430076872781,0.51000000000000001
0.51000000000000001,0,12,0.01615493953227997,0,0.01615493953227997,0.75,0.76192357993633031,0.51000000000000001
0.51000000000000001,0,13,0.012116204649209978,0,0.012116204649209978,0.75,0.75897836972194022,0.51000000000000001
0.51000000000000001,0,14,0.0090871534869074837,0,0.0090871534869074837,0.75,0.75675399056625592,0.51000000000000001
0.51000000000000001,0,15,0.0068153651151806128,0,0.0068153651151806128,0.75,0.75507692275415428,0.51000000000000001
0.51000000000000001,0,16,0.0051115238363854598,0,0.0051115238363854598,0.75,0.75381414677513248,0.51000000000000001
0.51000000000000001,0,17,0.0038336428772890946,0,0.0038336428772890946,0.75,0.75286425164006809,0.51000000000000001
0.51000000000000001,0,18,0.0028752321579668212,0,0.0028752321579668212,0.75,0.75215024167446531,0.51000000000000001
0.51000000000000001,0,19,0.0021564241184751157,0,0.0021564241184751157,0.75,0.75161383796973513,0.51000000000000001
0.51000000000000001,0,20,0.0016173180888563368,0,0.0016173180888563368,0.75,0.75121102994600442,0.51000000000000001
0.51000000000000001,0,21,0.0012129885666422526,0,0.0012129885666422526,0.75,0.75090863925595297,0.51000000000000001
0.51000000000000001,0,22,0.00090974142498168942,0,0.00090974142498168942,0.75,0.7506816859108244,0.51000000000000001
0.51000000000000001,0,23,0.00068230606873626704,0,0.00068230606873626704,0.75,0.75051138063344258,0.51000000000000001
0.51000000000000001,0,24,0.00051172955155220023,0,0.00051172955155220023,0.75,0.75038360086376621,0.51000000000000001
0.51000000000000001,0,25,0.00038379716366415017,0,0.00038379716366415017,0.75,0.75028773743993482,0.51000000000000001
0.51000000000000001,0,26,0.00028784787274811264,0,0.00028784787274811264,0.75,0.75021582378014506,0.51000000000000001
0.51000000000000001,0,27,0.00021588590456108448,0,0.00021588590456108448,0.75,0.75016187948092261,0.51000000000000001
0.51000000000000001,0,28,0.00016191442842081335,0,0.00016191442842081335,0.75,0.75012141616228711,0.51000000000000001
0.51000000000000001,0,29,0.00012143582131561001,0,0.00012143582131561001,0.75,0.75009106580733564,0.51000000000000001
0.51000000000000001,0,30,9.1076865986707508e-05,0,9.1076865986707508e-05,0.75,0.75006830142880998,0.51000000000000001
0.51000000000000001,0,31,6.8307649490030627e-05,0,6.8307649490030627e-05,0.75,0.75005122723790529,0.51000000000000001
0.51000000000000001,0,32,5.1230737117522967e-05,0,5.1230737117522967e-05,0.75,0.7500384210844977,0.51000000000000001
0.51000000000000001,0,33,3.8423052838142222e-05,0,3.8423052838142222e-05,0.75,0.7500288161824229,0.51000000000000001
0.51000000000000001,0,34,2.8817289628606666e-05,0,2.8817289628606666e-05,0.75,0.75002161234441223,0.51000000000000001
0.51000000000000001,0,35,2.1612967221455e-05,0,2.1612967221455e-05,0.75,0.7500162093750834,0.51000000000000001
0.51000000000000001,0,36,1.6209725416091251e-05,0,1.6209725416091251e-05,0.75,0.75001215709699887,0.51000000000000001
0.51000000000000001,0,37,1.2157294062068438e-05,0,1.2157294062068438e-05,0.75,0.75000911785969804,0.51000000000000001
0.51000000000000001,0,38,9.117970546551329e-06,0,9.117970546551329e-06,0.75,0.75000683841555749,0.51000000000000001
0.51000000000000001,0,39,6.8384779099134963e-06,0,6.8384779099134963e-06,0.75,0.75000512882335912,0.51000000000000001
0.51000000000000001,0,40,5.1288584324351218e-06,0,5.1288584324351218e-06,0.75,0.75000384662409558,0.51000000000000001
0.51000000000000001,0,41,3.8466438243263409e-06,0,3.8466438243263409e-06,0.75,0.75000288497177081,0.51000000000000001
0.51000000000000001,0,42,2.8849828682447557e-06,0,2.8849828682447557e-06,0.75,0.75000216373090889,0.51000000000000001
0.51000000000000001,0,43,2.1637371511835668e-06,0,2.1637371511835668e-06,0.75,0.75000162279935212,0.51000000000000001
0.51000000000000001,0,44,1.622802863387675e-06,0,1.622802863387675e-06,0.75,0.75000121710017242,0.51000000000000001
0.51000000000000001,0,45,1.2171021475407562e-06,0,1.2171021475407562e-06,0.75,0.75000091282549963,0.51000000000000001
0.51000000000000001,0,46,9.1282661065556722e-07,0,9.1282661065556722e-07,0.75,0.750000684619333,0.51000000000000001
0.51000000000000001,0,47,6.8461995799167542e-07,0,6.8461995799167542e-07,0.75,0.75000051346461694,0.51000000000000001
0.51000000000000001,0,48,5.1346496849375659e-07,0,5.1346496849375659e-07,0.75,0.75000038509852862,0.51000000000000001
0.51000000000000001,0,49,3.8509872637031747e-07,0,3.8509872637031747e-07,0.75,0.75000028882393355,0.51000000000000001
0.51000000000000001,0,50,2.888240447777381e-07,0,2.888240447777381e-07,0.75,0.75000021661797101,0.51000000000000001
0.51000000000000001,0,51,2.1661803358330358e-07,0,2.1661803358330358e-07,0.75,0.75000016246348999,0.51000000000000001
0.51000000000000001,0,52,1.6246352518747768e-07,0,1.6246352518747768e-07,0.75,0.7500001218476241,0.51000000000000001
0.51000000000000001,0,53,1.2184764389060826e-07,0,1.2184764389060826e-07,0.75,0.75000009138572177,0.51000000000000001
0.51000000000000001,0,54,9.1385732917956196e-08,0,9.1385732917956196e-08,0.75,0.75000006853929346,0.51000000000000001
0.51000000000000001,0,55,6.8539299688467151e-08,0,6.8539299688467151e-08,0.75,0.75000005140447124,0.51000000000000001
0.51000000000000001,0,56,5.140447476635036e-08,0,5.140447476635036e-08,0.75,0.75000003855335406,0.51000000000000001
0.51000000000000001,0,57,3.855335607476277e-08,0,3.855335607476277e-08,0.75,0.75000002891501594,0.51000000000000001
0.51000000000000001,0,58,2.8915017056072079e-08,0,2.8915017056072079e-08,0.75,0.75000002168626212,0.51000000000000001
0.51000000000000001,0,59,2.1686262792054061e-08,0,2.1686262792054061e-08,0.75,0.7500000162646967,0.51000000000000001
0.51000000000000001,0,60,1.6264697094040546e-08,0,1.6264697094040546e-08,0.75,0.75000001219852264,0.51000000000000001
0.51000000000000001,0.10000000000000001,0,0.51000000000000001,0.10000000000000001,0.60999999999999999,0.81818181818181823,1.0033112582781456,0.60999999999999999
0.51000000000000001,0.10000000000000001,1,0.4172727272727273,0.10033112582781456,0.5176038531005418,0.81838699969906714,0.97081462475946123,0.60999999999999999
0.51000000000000001,0.10000000000000001,2,0.34149057532897442,0.097402924272224078,0.4388934996011985,0.81656825090257057,0.94092041062899212,0.60999999999999999
0.51000000000000001,0.10000000000000001,3,0.27885036179609318,0.091648399502685704,0.3704987612987789,0.8129656028977168,0.91353576430423367,0.60999999999999999
0.51000000000000001,0.10000000000000001,4,0.22669575249580734,0.083724090686945737,0.31041984318275306,0.80794193241141876,0.88860145356004783,0.60999999999999999
0.51000000000000001,0.10000000000000001,5,0.1831570043409233,0.074397348682413239,0.25755435302333651,0.80193424162879567,0.86610272580198522,0.60999999999999999
0.51000000000000001,0.10000000000000001,6,0.14687987337514036,0.064435746486278839,0.2113156198614192,0.7954013405921746,0.84605182512024291,0.60999999999999999
0.51000000000000001,0.10000000000000001,7,0.11682844818859549,0.05451598091770149,0.17134442910629699,0.78877322527885629,0.82845550163372117,0.60999999999999999
0.51000000000000001,0.10000000000000001,8,0.092151151882042218,0.04516406431822876,0.13731521620027098,0.78240931198755603,0.81328186697640936,0.60999999999999999
0.51000000000000001,0.10000000000000001,9,0.072099919342889437,0.036731114548971718,0.10883103389186116,0.77657230551406153,0.80043833931105102,0.60999999999999999
0.51000000000000001,0.10000000000000001,10,0.055990800591485528,0.029400992330622905,0.085391792922108439,0.77142094714523546,0.78976654003055025,0.60999999999999999
0.51000000000000001,0.10000000000000001,11,0.043192476423703774,0.023219919986420794,0.066412396410124572,0.7670197429210005,0.78105309715119198,0.60999999999999999
0.51000000000000001,0.10000000000000001,12,0.033129482162630647,0.018135990420996825,0.051265472583627472,0.76335970139914533,0.77405033643020327,0.60999999999999999
0.51000000000000001,0.10000000000000001,13,0.025289711611174041,0.014038169486867537,0.039327881098041577,0.76038287061765975,0.76849943825006761,0.60999999999999999
0.51000000000000001,0.10000000000000001,14,0.019229863511997278,0.010788325364716942,0.03001818887671422,0.75800488472264282,0.76415028949829056,0.60999999999999999
0.51000000000000001,0.10000000000000001,15,0.014576330474643653,0.0082439019506502023,0.022820232425293855,0.75613237179121595,0.76077518519564558,0.60999999999999999
0.51000000000000001,0.10000000000000001,16,0.011021635333804885,0.0062717560332406514,0.017293391367045538,0.75467449970321443,0.75817611237134841,0.60999999999999999
0.51000000000000001,0.10000000000000001,17,0.0083177471314504724,0.0047550956070239467,0.013072842738474418,0.75354944376083344,0.75618684969726568,0.60999999999999999
0.51000000000000001,0.10000000000000001,18,0.0062678337242477716,0.0035957407670847456,0.0098635744913325163,0.7526871433045863,0.75467159451553534,0.60999999999999999
0.51000000000000001,0.10000000000000001,19,0.004717717860612201,0.002713603418160359,0.00743132127877256,0.75202969477693571,0.75352167413051441,0.60999999999999999
0.51000000000000001,0.10000000000000001,20,0.0035478639227598916,0.0020447589905784802,0.0055926229133383722,0.75153043986226598,0.75265149081347127,0.60999999999999999
0.51000000000000001,0.10000000000000001,21,0.0026663277344432059,0.0015389909026131418,0.0042053186370563482,0.75115246953682713,0.75199442800213601,0.60999999999999999
0.51000000000000001,0.10000000000000001,22,0.0020028186623215474,0.0011573125835110606,0.0031601312458326078,0.75086698106953187,0.75149911154815563,0.60999999999999999
0.51000000000000001,0.10000000000000001,23,0.0015038504026070984,0.00086971937829206274,0.0023735697808991612,0.75065172271784208,0.75112619417439275,0.60999999999999999
0.51000000000000001,0.10000000000000001,24,0.0011288678954269387,0.00065326900661623604,0.0017821369020431747,0.75048963189362139,0.75084569624223307,0.60999999999999999
0.51000000000000001,0.10000000000000001,25,0.00084720365129549034,0.00049050422210623976,0.0013377078734017301,0.75036769780925183,0.75063486487862841,0.60999999999999999
0.51000000000000001,0.10000000000000001,26,0.00063571425339818926,0.00036818957048311403,0.0010039038238813032,0.75027604054261354,0.75047648278315193,0.60999999999999999
0.51000000000000001,0.10000000000000001,27,0.00047696117295609717,0.00027631761385360683,0.000753278786809704,0.75020718096264094,0.75035755034208651,0.60999999999999999
0.51000000000000001,0.10000000000000001,28,0.00035781969699202827,0.000207337007847563,0.00056515670483959124,0.75015547052109299,0.75026826878089015,0.60999999999999999
0.51000000000000001,0.10000000000000001,29,0.00026842040315876989,0.00015555837793200091,0.00042397878109077082,0.75011665063746502,0.75020126127973519,0.60999999999999999
0.51000000000000001,0.10000000000000001,30,0.00020134661378021451,0.0001167000913272168,0.00031804670510743132,0.75008751485550373,0.75015097956111176,0.60999999999999999
0.51000000000000001,0.10000000000000001,31,0.00015102758115497202,8.7542687823982893e-05,0.0002385702689789549,0.75006565126857949,0.75011325358145176,0.60999999999999999
0.51000000000000001,0.10000000000000001,32,0.00011328060101852233,6.5666930390913147e-05,0.00017894753140943549,0.75004924696389619,0.75008495082748305,0.60999999999999999
0.51000000000000001,0.10000000000000001,33,8.4966029489560248e-05,4.925577625325984e-05,0.00013422180574282008,0.75003694001268095,0.7500637191081575,0.60999999999999999
0.51000000000000001,0.10000000000000001,34,6.3727660763376979e-05,3.6944970724079343e-05,0.00010067263148745632,0.75002770770438276,0.75004779269985555,0.60999999999999999
0.51000000000000001,0.10000000000000001,35,4.7797511319718171e-05,2.7710493742956494e-05,7.5508005062674668e-05,0.7500207822944196,0.75003584642012011,0.60999999999999999
0.51000000000000001,0.10000000000000001,36,3.58491268317414e-05,2.0783863629217816e-05,5.6632990460959217e-05,0.75001558757375186,0.75002688588128841,0.60999999999999999
0.51000000000000001,0.10000000000000001,37,2.6887403924714479e-05,1.5588456514403612e-05,4.247586043911809e-05,0.75001169116013866,0.75002016501075874,0.60999999999999999
0.51000000000000001,0.10000000000000001,38,2.0165867288480854e-05,1.1691656727196034e-05,3.1857524015676889e-05,0.75000876864002541,0.75001512409547588,0.60999999999999999
0.51000000000000001,0.10000000000000001,39,1.5124577293591694e-05,8.7689193711296393e-06,2.3893496664721333e-05,0.75000657663185843,0.75001134326140817,0.60999999999999999
0.51000000000000001,0.10000000000000001,40,1.1343532438970644e-05,6.5767889964919235e-06,1.7920321435462568e-05,0.750004932559307,0.75000850755282356,0.60999999999999999
0.51000000000000001,0.10000000000000001,41,8.5077052818744894e-06,4.9326476997487394e-06,1.344035298162323e-05,0.75000369946752665,0.75000638072467607,0.60999999999999999
0.51000000000000001,0.10000000000000001,42,6.3808104353852838e-06,3.6995172486784507e-06,1.0080327684063735e-05,0.75000277462767173,0.75000478557729067,0.60999999999999999
0.51000000000000001,0.10000000000000001,43,4.7856255309121652e-06,2.7746556408345696e-06,7.5602811717467348e-06,0.75000208098595655,0.75000358920197163,0.60999999999999999
0.51000000000000001,0.10000000000000001,44,3.589229107003647e-06,2.0810016894254237e-06,5.6702307964290703e-06,0.75000156074801916,0.7500026919121684,0.60999999999999999
0.51000000000000001,0.10000000000000001,45,2.6919274321349544e-06,1.5607568689428381e-06,4.252684301077792e-06,0.75000117056582472,0.75000201894013929,0.60999999999999999
0.51000000000000001,0.10000000000000001,46,2.0189487251794705e-06,1.1705708027818189e-06,3.1895195279612891e-06,0.75000087792707437,0.75000151420848682,0.60999999999999999
0.51000000000000001,0.10000000000000001,47,1.5142133163743505e-06,8.7792987457460814e-07,2.3921431909489587e-06,0.75000065844682784,0.75000113565826765,0.60999999999999999
0.51000000000000001,0.10000000000000001,48,1.1356609843097177e-06,6.5844840295927662e-07,1.7941093872689943e-06,0.750000493835977,0.75000085174477094,0.60999999999999999
0.51000000000000001,0.10000000000000001,49,8.5174629906254e-07,4.9383686304944156e-07,1.3455831621119816e-06,0.75000037037746436,0.75000063880918022,0.60999999999999999
0.51000000000000001,0.10000000000000001,50,6.3881003976453948e-07,3.7037796275460284e-07,1.0091880025191424e-06,0.7500002777833692,0.75000047910722378,0.60999999999999999
0.51000000000000001,0.10000000000000001,51,4.7910770727420976e-07,2.7778364951670962e-07,7.5689135679091944e-07,0.75000020833767922,0.75000035933060827,0.60999999999999999
0.51000000000000001,0.10000000000000001,52,3.5933088027184516e-07,2.0833783695369997e-07,5.6766871722554519e-07,0.75000015625334515,0.75000026949806331,0.60999999999999999
0.51000000000000001,0.10000000000000001,53,2.6949821635053591e-07,1.5625343386191854e-07,4.2575165021245446e-07,0.7500001171900571,0.75000020212360774,0.60999999999999999
0.51000000000000001,0.10000000000000001,54,2.021236938454133e-07,1.1719010697894669e-07,3.1931380082435998e-07,0.75000008789256989,0.75000015159273969,0.60999999999999999
0.51000000000000001,0.10000000000000001,55,1.5159278814923087e-07,8.7892597999379392e-08,2.3948538614861026e-07,0.75000006591944268,0.75000011369457387,0.60999999999999999
0.51000000000000001,0.10000000000000001,56,1.1369460110483526e-07,6.591945849244602e-08,1.7961405959728127e-07,0.75000004943959064,0.75000008527094109,0.60999999999999999
0.51000000000000001,0.10000000000000001,57,8.527095644964099e-08,4.9439599490348775e-08,1.3471055593998975e-07,0.75000003707969776,0.75000006395321184,0.60999999999999999
0.51000000000000001,0.10000000000000001,58,6.3953220499052034e-08,3.7079702779582764e-08,1.010329232786348e-07,0.75000002780977604,0.75000004796491226,0.60999999999999999
0.51000000000000001,0.10000000000000001,59,4.7964917152813766e-08,2.7809778863211764e-08,7.577469601602553e-08,0.75000002085733353,0.75000003597368614,0.60999999999999999
0.51000000000000001,0.10000000000000001,60,3.5973688865030599e-08,2.0857335147829081e-08,5.6831024012859676e-08,0.75000001564300101,0.75000002698026569,0.60999999999999999
0.51000000000000001,0.25,0,0.51000000000000001,0.25,0.76000000000000001,0.90000000000000002,1.0033112582781456,0.76000000000000001
0.51000000000000001,0.25,1,0.45900000000000002,0.2508278145695364,0.70982781456953647,0.90039708802117802,0.98594928032899243,0.76000000000000001
0.51000000000000001,0.25,2,0.41328226340172075,0.24730350326132838,0.66058576666304913,0.89870288342895477,0.96932044686191965,0.76000000000000001
0.51000000000000001,0.25,3,0.37141796178917125,0.23971634229178904,0.61113430408096026,0.89502289804979085,0.95312076923541278,0.76000000000000001
0.51000000000000001,0.25,4,0.33242758054829052,0.22847862456344947,0.56090620511173994,0.88948876683424671,0.93711762579143176,0.76000000000000001
0.51000000000000001,0.25,5,0.29569059868359115,0.21411134619499167,0.50980194487858288,0.88226423601880521,0.92115810613892501,0.76000000000000001
0.51000000000000001,0.25,6,0.26087724014552166,0.19723040216383425,0.45810764230935591,0.87355416414044029,0.90517603449369877,0.76000000000000001
0.51000000000000001,0.25,7,0.22789039945858608,0.17852823331225692,0.406418632770843,0.8636130397214814,0.88919629933526834,0.76000000000000001
0.51000000000000001,0.25,8,0.19680912059977215,0.15874664438812222,0.35555576498789437,0.85274893469396962,0.87333365271803498,0.76000000000000001
0.51000000000000001,0.25,9,0.16782876792951271,0.13863878680020972,0.30646755472972242,0.84131876702738906,0.85778256145401943,0.76000000000000001
0.51000000000000001,0.25,10,0.14119749210618346,0.11892193365836159,0.26011942576454505,0.82971195090631222,0.84279561146265136,0.76000000000000001
0.51000000000000001,0.25,11,0.1171532466385001,0.10022688379391972,0.21738013043241983,0.81832241963242169,0.82865074486715184,0.76000000000000001
0.51000000000000001,0.25,12,0.095869128257011271,0.083053081911545049,0.17892221016855631,0.80751316576627974,0.81561170886081891,0.76000000000000001
0.51000000000000001,0.25,13,0.07741558325807267,0.067739066064032821,0.14515464932210548,0.79758119391032745,0.80388977878710244,0.76000000000000001
0.51000000000000001,0.25,14,0.061745213322237959,0.05445474283346026,0.11619995615569823,0.78873192036231909,0.79361584060904433,0.76000000000000001
0.51000000000000001,0.25,15,0.048700420676829795,0.043216146508925898,0.091916567185755693,0.78106940971931849,0.78482912258588489,0.76000000000000001
0.51000000000000001,0.25,16,0.038038408831133942,0.033917290346143367,0.071955699177277316,0.77460348424107617,0.77748338248434834,0.76000000000000001
0.51000000000000001,0.25,17,0.029464684015582873,0.026370129623023278,0.055834813638606151,0.76926945908347077,0.77146602341470183,0.76000000000000001
0.51000000000000001,0.25,18,0.022666281534732824,0.020343659037203997,0.043009940571936821,0.76495353466723182,0.76662293111447644,0.76000000000000001
0.51000000000000001,0.25,19,0.017338652177756483,0.015595915520694836,0.032934567698451322,0.76151731359073471,0.76278236023518864,0.76000000000000001
0.51000000000000001,0.25,20,0.013203683827689258,0.011896289250904218,0.025099973078593477,0.75881732350731634,0.7597737138433569,0.76000000000000001
0.51000000000000001,0.25,21,0.010019184022564001,0.0090384878651143044,0.019057671887678304,0.75671814403549487,0.75743984682250864,0.76000000000000001
0.51000000000000001,0.25,22,0.0075816983383047145,0.0068461108640592823,0.014427809202363997,0.75509967024020985,0.75564348654119695,0.76000000000000001
0.51000000000000001,0.25,23,0.0057249379151146371,0.0051732190825653224,0.010898156997679959,0.75385994596579609,0.75426926217543822,0.76000000000000001
0.51000000000000001,0.25,24,0.0043158013873458578,0.0039020001404784432,0.0082178015278243019,0.75291512528608306,0.75322294146526225,0.76000000000000001
0.51000000000000001,0.25,25,0.0032494321422633578,0.0029390760234090396,0.0061885081656723974,0.75219784737702788,0.7524291806490172,0.76000000000000001
0.51000000000000001,0.25,26,0.0024442158626082218,0.0022114465641588353,0.0046556624267670571,0.7516549251445942,0.75182869217852555,0.76000000000000001
0.51000000000000001,0.25,27,0.0018372068912460128,0.001662628978154231,0.0034998358694002438,0.75124490192360249,0.7513753783139181,0.76000000000000001
0.51000000000000001,0.25,28,0.0013801923108274776,0.0012492584774563185,0.0026294507882837961,0.75093577483344853,0.75103371750416981,0.76000000000000001
0.51000000000000001,0.25,29,0.0010364357823503998,0.00093823523844761792,0.0019746710207980177,0.75070301683366913,0.75077652202155387,0.76000000000000001
0.51000000000000001,0.25,30,0.00077805546856480918,0.00070440498915976587,0.0014824604577245749,0.75052793186403088,0.75058308792667361,0.76000000000000001
0.51000000000000001,0.25,31,0.00058395236169744575,0.00052871447191449208,0.0011126668336119377,0.75039632631047992,0.75043770867026138,0.76000000000000001
0.51000000000000001,0.25,32,0.0004381957069580919,0.0003967672768443187,0.0008349629838024106,0.75029745743625631,0.75032850283168795,0.76000000000000001
0.51000000000000001,0.25,33,0.0003287771247901392,0.00029770579680720349,0.00062648292159734275,0.75022321289583238,0.75024650179943975,0.76000000000000001
0.51000000000000001,0.25,34,0.00024665623088671225,0.00022335273262001924,0.00047000896350673149,0.75016747714298748,0.75018494655494483,0.76000000000000001
0.51000000000000001,0.25,35,0.00018503348244588316,0.00016755585778345001,0.00035258934022933315,0.75012564584064101,0.75013874943854264,0.76000000000000001
0.51000000000000001,0.25,36,0.00013879836052186102,0.0001256901416187795,0.00026448850214064049,0.75009425575919442,0.75010408432365794,0.76000000000000001
0.51000000000000001,0.25,37,0.00010411185293624169,9.4280688587465488e-05,0.00019839254152370718,0.75007070385043284,0.75007807576108998,0.76000000000000001
0.51000000000000001,0.25,38,7.8091250811059552e-05,7.0717877477116664e-05,0.00014880912828817622,0.75005303465760942,0.75005856386478287,0.76000000000000001
0.51000000000000001,0.25,39,5.8572579651043718e-05,5.30425496200518e-05,0.00011161512927109552,0.75003977980219294,0.75004392686182864,0.76000000000000001
0.51000000000000001,0.25,40,4.3931764743915238e-05,3.9784242207787047e-05,8.3716006951702285e-05,0.75002983699461367,0.75003294737612158,0.76000000000000001
0.51000000000000001,0.25,41,3.2950134349764462e-05,2.9839492442232018e-05,6.2789626791996477e-05,0.7500223789515551,0.75002471178650565,0.76000000000000001
0.51000000000000001,0.25,42,2.4713338151783693e-05,2.2380356718840684e-05,4.7093694870624376e-05,0.75001678489188728,0.75001853454556333,0.76000000000000001
0.51000000000000001,0.25,43,1.8535418424546819e-05,1.6785682348871843e-05,3.5321100773418659e-05,0.75001258905044588,0.75001390130615186,0.76000000000000001
0.51000000000000001,0.25,44,1.3901797161727697e-05,1.2589495104563182e-05,2.6491292266290878e-05,0.75000944200245834,0.75001042620292835,0.76000000000000001
0.51000000000000001,0.25,45,1.0426479132098749e-05,9.4422525890531116e-06,1.9868731721151861e-05,0.75000708162257534,0.75000781977781628,0.76000000000000001
0.51000000000000001,0.25,46,7.8199331854640655e-06,7.0817632781071654e-06,1.4901696463571231e-05,0.75000531128484527,0.75000586490402599,0.76000000000000001
0.51000000000000001,0.25,47,5.8649914229906679e-06,5.3113639924423353e-06,1.1176355415433003e-05,0.7500039835018365,0.75000439871776881,0.76000000000000001
0.51000000000000001,0.25,48,4.3987669304471057e-06,3.9835463575229213e-06,8.3823132879700279e-06,0.75000298764786666,0.75000329906068608,0.76000000000000001
0.51000000000000001,0.25,49,3.2990883398019649e-06,2.9876729101033702e-06,6.2867612499053351e-06,0.75000224074798794,0.75000247430809186,0.76000000000000001
0.51000000000000001,0.25,50,2.4743236472770332e-06,2.2407620750007847e-06,4.715085722277818e-06,0.75000168056779049,0.75000185573814371,0.76000000000000001
0.51000000000000001,0.25,51,1.8557468937263998e-06,1.6805757145182421e-06,3.5363226082446419e-06,0.75000126042966764,0.7500013918075874,0.76000000000000001
0.51000000000000001,0.25,52,1.3918125093332402e-06,1.2604341249267122e-06,2.6522466342599525e-06,0.7500009453244022,0.7500010438579291,0.76000000000000001
0.51000000000000001,0.25,53,1.0438606977142585e-06,9.4532690940918962e-07,1.9891876071234483e-06,0.75000070899451188,0.75000078289470606,0.76000000000000001
0.51000000000000001,0.25,54,7.8289626337719971e-07,7.0899592214832504e-07,1.4918921855255246e-06,0.75000053174656456,0.75000058717173779,0.76000000000000001
0.51000000000000001,0.25,55,5.8717261383529819e-07,5.3174735791361151e-07,1.1189199717489098e-06,0.75000039881030633,0.75000044037920177,0.76000000000000001
0.51000000000000001,0.25,56,4.4037969454696362e-07,3.9881075260568566e-07,8.3919044715264923e-07,0.75000029910794519,0.75000033028462543,0.76000000000000001
0.51000000000000001,0.25,57,3.3028490263128827e-07,2.9910819617532428e-07,6.2939309880661255e-07,0.75000022433108005,0.75000024771359519,0.76000000000000001
0.51000000000000001,0.25,58,2.4771375106663512e-07,2.2433122122465983e-07,4.7204497229129492e-07,0.75000016824837823,0.75000018578526728,0.76000000000000001
0.51000000000000001,0.25,59,1.8578535497741321e-07,1.6824845759593077e-07,3.5403381257334396e-07,0.75000012618632195,0.75000013933899035,0.76000000000000001
0.51000000000000001,0.25,60,1.3933903967663052e-07,1.2618636664051829e-07,2.6552540631714881e-07,0.75000009463976303,0.75000010450426524,0.76000000000000001
0.51000000000000001,0.48999999999999999,0,0.51000000000000001,0.48999999999999999,1,0.99664429530201337,1.0033112582781456,1
0.51000000000000001,0.48999999999999999,1,0.50828859060402687,0.49162251655629136,0.99991110716031817,0.99719182187493061,1.0027476806015976,1
0.51000000000000001,0.48999999999999999,2,0.50686122570267034,0.49297333820834166,0.999834563911012,0.99764675576856221,1.0022766614422209,1
0.51000000000000001,0.48999999999999999,3,0.50566845744714606,0.49409567159948353,0.99976412904662959,0.99802411300937788,1.001882372383877,1
0.51000000000000001,0.48999999999999999,4,0.50466931372050827,0.49502574364669555,0.99969505736720388,0.99833639775955585,1.001551607943995,1
0.51000000000000001,0.48999999999999999,5,0.50382974471951947,0.49579382952301981,0.99962357424253923,0.99859400059220682,1.0012733305525332,1
0.51000000000000001,0.48999999999999999,6,0.50312136039681521,0.49642513895390894,0.99954649935072415,0.99880553294881491,1.0010382928747654,1
0.51000000000000001,0.48999999999999999,7,0.50252039850907382,0.49694057363853922,0.99946097214761309,0.99897810694180578,1.0008387235579546,1
0.51000000000000001,0.48999999999999999,8,0.5020068764022364,0.49735736940455333,0.99936424580678973,0.99911756850787814,1.0006680649848434,1
0.51000000000000001,0.48999999999999999,9,0.50156388972523736,0.49768963644800635,0.9992535261732437,0.99922869081291332,1.0005207536409002,1
0.51000000000000001,0.48999999999999999,10,0.50117702888918136,0.49794881013822495,0.99912583902740626,0.99931533379248594,1.0003920353384479,1
0.51000000000000001,0.48999999999999999,11,0.50083388991351863,0.49814402366853722,0.99897791358205579,0.99938057479716869,1.000277808863167,1
0.51000000000000001,0.48999999999999999,12,0.50052366077967414,0.49828241249344601,0.9988060732731201,0.99942681450031323,1.0001744926765772,1
0.51000000000000001,0.48999999999999999,13,0.5002367678750651,0.49836935912529334,0.99860612700035845,0.99945586151212451,1.0000789101694263,1
0.51000000000000001,0.48999999999999999,14,0.49996456979661386,0.49840868553585882,0.99837325533247268,0.99946899851839421,0.99998818965324265,1
0.51000000000000001,0.48999999999999999,15,0.49969908786930145,0.49840279915645574,0.9981018870257572,0.99946703221442079,0.99989967583059403,1
0.51000000000000001,0.48999999999999999,16,0.49943276435298378,0.49835279730960075,0.99778556166258459,0.9994503288233062,0.9998108499225502,1
0.51000000000000001,0.48999999999999999,17,0.49915824055772245,0.49825853383939234,0.99741677439711474,0.99941883656215691,0.99971925597328393,1
0.51000000000000001,0.48999999999999999,18,0.49886814803861224,0.49811865073225664,0.99698679877086893,0.99937209603964816,0.99962243111147941,1
0.51000000000000001,0.48999999999999999,19,0.49855490675276543,0.49793057662694828,0.99648548337971365,0.99930923922465364,0.99951783773796921,1
0.51000000000000001,0.48999999999999999,20,0.49821052457882414,0.49769049329378756,0.99590101787261176,0.99922897730988014,0.99940279573804258,1
0.51000000000000001,0.48999999999999999,21,0.49782639295991737,0.49739327041005682,0.99521966336997414,0.99912957749929343,0.99927441289247576,1
0.51000000000000001,0.48999999999999999,22,0.49739307366603946,0.49703236826567798,0.99442544193171745,0.99900882846716266,0.999129511689413,1
0.51000000000000001,0.48999999999999999,23,0.49690007181079121,0.49659970739911935,0.99349977920991051,0.99886399396442827,0.99896455072466561,1
0.51000000000000001,0.48999999999999999,24,0.49633559033013813,0.49608550359196169,0.99242109392209987,0.99869175378056929,0.99877553882513304,1
0.51000000000000001,0.48999999999999999,25,0.49568626117051984,0.49547806615339901,0.99116432732391879,0.99848813100340816,0.99855793994319897,1
0.51000000000000001,0.48999999999999999,26,0.49493684848021963,0.49476355702517816,0.98970040550539773,0.99824840425423422,0.99830656675399776,1
0.51000000000000001,0.48999999999999999,27,0.49406991920199894,0.49392570796880142,0.98799562717080036,0.99796700331254851,0.99801546074859449,1
0.51000000000000001,0.48999999999999999,28,0.49306547669289186,0.4929454930140591,0.98601096970695101,0.99763738628806242,0.99767775646300927,1
0.51000000000000001,0.48999999999999999,29,0.49190055343677419,0.49180075352881847,0.98370130696559266,0.99725189625632427,0.99728552732802211,1
0.51000000000000001,0.48999999999999999,30,0.4905487596843584,0.49046577382330636,0.98101453350766477,0.99680159506372412,0.99682961048599206,1
0.51000000000000001,0.48999999999999999,31,0.48897978610989995,0.48891080627699718,0.97789059238689713,0.99627607185190259,0.9962994078251084,1
0.51000000000000001,0.48999999999999999,32,0.48715886052055463,0.48710154677306861,0.97426040729362318,0.99566322378760197,0.99568266046743981,1
0.51000000000000001,0.48999999999999999,33,0.48504616156259017,0.48499856400881403,0.9700447255714042,0.99494900656648144,0.99496519407124862,1
0.51000000000000001,0.48999999999999999,34,0.48259619658558417,0.48255669036330656,0.96515288694889079,0.99411715256823707,0.99413063265152812,1
0.51000000000000001,0.48999999999999999,35,0.47975715678992209,0.4797243878811015,0.95948154467102365,0.9931488551905493,0.99316007930179862,1
0.51000000000000001,0.48999999999999999,36,0.47647027103538397,0.47644311111100157,0.95291338214638555,0.9920224190448923,0.99203176337979515,1
0.51000000000000001,0.48999999999999999,37,0.47266919087549708,0.47264669966560258,0.94531589054109966,0.99071287758950999,0.99072065563201783,1
0.51000000000000001,0.48999999999999999,38,0.46827945424016909,0.46826084817501523,0.93654030241518438,0.98919158272713081,0.9891980557011042,1
0.51000000000000001,0.48999999999999999,39,0.46321809449842988,0.46320272057567502,0.9264208150741049,0.98742577535331277,0.98743116093224015,1
0.51000000000000001,0.48999999999999999,40,0.45739348611779623,0.45738080012501081,0.91477428624280699,0.98537815241173299,0.98538263197686615,1
0.51000000000000001,0.48999999999999999,41,0.45070554827591569,0.45069509664286811,0.9014006449187838,0.98300645550149346,0.98301018019036734,1
0.51000000000000001,0.48999999999999999,42,0.44304646348556515,0.44303786816182078,0.88608433164738587,0.98026311952896317,0.98026621527595581,1
0.51000000000000001,0.48999999999999999,43,0.43430210839263494,0.43429505424691595,0.86859716263955089,0.97709503858409985,0.97709761032109543,1
0.51000000000000001,0.48999999999999999,44,0.42435443535705758,0.42434865967893209,0.84870309503598973,0.97344353160759078,0.97344566676482469,1
0.51000000000000001,0.48999999999999999,45,0.41308508020731921,0.41308036396191772,0.82616544416923698,0.96924462392415467,0.96924639534799661,1
0.51000000000000001,0.48999999999999999,46,0.40038049321422237,0.40037665375912723,0.80075714697334965,0.96442980323420591,0.96443127161921327,1
0.51000000000000001,0.48999999999999999,47,0.38613888028940679,0.38613576531156052,0.77227464560096726,0.95892745951084879,0.95892867542723403,1
0.51000000000000001,0.48999999999999999,48,0.37027917549428463,0.37027665796529602,0.74055583345958065,0.95266527336628193,0.9526662789504472,1
0.51000000000000001,0.48999999999999999,49,0.35275211194410416,0.35275008592600604,0.70550219787011015,0.94557386630169904,0.94557469666623584,1
0.51000000000000001,0.48999999999999999,50,0.33355317833707632,0.33355155549847176,0.66710473383554802,0.9375920474108288,0.93759273182098335,1
0.51000000000000001,0.48999999999999999,51,0.31273680739744869,0.31273551412295048,0.62547232152039922,0.92867394693661409,0.92867450979232924,1
0.51000000000000001,0.48999999999999999,52,0.29043052527814439,0.29042950027278308,0.58086002555092753,0.91879815996034031,0.91879862161634618,1
0.51000000000000001,0.48999999999999999,53,0.26684703222187417,0.26684622452735735,0.53369325674923151,0.90797865954108636,0.90797903699185856,1
0.51000000000000001,0.48999999999999999,54,0.2422914106193344,0.24229077797126319,0.4845821885905976,0.89627660987325708,0.89627691732482195,1
0.51000000000000001,0.48999999999999999,55,0.21716012411130631,0.21715963157631665,0.43431975568762293,0.88381130909781203,0.88381155844420811,1
0.51000000000000001,0.48999999999999999,56,0.19192857357465695,0.19192819241463449,0.38385676598929142,0.87076746336485811,0.87076766458353272,1
0.51000000000000001,0.48999999999999999,57,0.16712515715883958,0.16712486387663017,0.33425002103546975,0.8573952340378912,0.85739539551547084,1
0.51000000000000001,0.48999999999999999,58,0.14329231323582262,0.14329208876397254,0.28658440199979518,0.84399965908026664,0.84399978787813268,1
0.51000000000000001,0.48999999999999999,59,0.12093866351985706,0.12093849252140738,0.24187715604126445,0.83091779343488226,0.83091789550292905,1
0.51000000000000001,0.48999999999999999,60,0.10049008743288332,0.10048995769118454,0.20098004512406786,0.81848537575618452,0.81848545610299195,1
0.51000000000000001,0.5,0,0.51000000000000001,0.5,1.01,1,1.0033112582781456,1.01
0.51000000000000001,0.5,1,0.51000000000000001,0.5016556291390728,1.0116556291390728,1.0005512679162072,1.0033112582781456,1.01
0.51000000000000001,0.5,2,0.51028114663726565,0.5033167404938379,1.0135978871311035,1.0011031409431217,1.0034037194532148,1.01
0.51000000000000001,0.5,3,0.51084405866262428,0.50502988947458549,1.0158739481372097,1.0016710264393291,1.0035887418693044,1.01
0.51000000000000001,0.5,4,0.51169769259102371,0.50684231138419311,1.0185400039752168,1.0022704138755925,1.0038690581616798,1.01
0.51000000000000001,0.5,5,0.51285945813239098,0.50880331376573884,1.0216627718981299,1.0029173165532648,1.0042500504799916,1.01
0.51000000000000001,0.5,6,0.51435563151909902,0.51096575353363027,1.0253213850527292,1.0036287233870076,1.0047398481639014,1.01
0.51000000000000001,0.5,7,0.51622208582843143,0.51338765362233318,1.0296097394507646,1.0044230748117609,1.0053495084856148,1.01
0.51000000000000001,0.5,8,0.51850537473353386,0.51613402523179575,1.0346393999653296,1.0053207780325784,1.0060932858853995,1.01
0.51000000000000001,0.5,9,0.52126422674118988,0.51927897740271511,1.0405432041439049,1.0063447785724231,1.0069889984814608,1.01
0.51000000000000001,0.5,10,0.52457153283758806,0.52290821738723725,1.0474797502248254,1.0075212074915911,1.0080585044087287,1.01
0.51000000000000001,0.5,11,0.52851694418024153,0.52712207556241275,1.0556390197426544,1.0088801268727727,1.0093283048934518,1.01
0.51000000000000001,0.5,12,0.53321024169897224,0.53203923099932804,1.0652494726983002,1.0104564003163383,1.0108302960663018,1.01
0.51000000000000001,0.5,13,0.53878570143894822,0.53780137338993828,1.0765870748288866,1.0122907203895288,1.0126026975044931,1.01
0.51000000000000001,0.5,14,0.54540776584521045,0.54457912141627263,1.0899868872614831,1.0144308312854173,1.0146911924634907,1.01
0.51000000000000001,0.5,15,0.5532784532958791,0.55257963810059774,1.1058580913964768,1.0169329922956232,1.0171503226555509,1.01
0.51000000000000001,0.5,16,0.56264711308287252,0.56205655718691061,1.124703670269783,1.019863735695546,1.0200451888844178,1.01
0.51000000000000001,0.5,17,0.57382338662701271,0.57332308703944779,1.1471464736664605,1.0233019802618613,1.0234535168476655,1.01
0.51000000000000001,0.5,18,0.58719460785598976,0.58676952972048302,1.1739641375764727,1.027341566653277,1.0274681527471208,1.01
0.51000000000000001,0.5,19,0.60324942836512918,0.60288700479020152,1.2061364331553306,1.0320942787865661,1.032200051513636,1.01
0.51000000000000001,0.5,20,0.62261028369691629,0.62229999740134778,1.2449102810982642,1.0376933975211897,1.0377818028545844,1.01
0.51000000000000001,0.5,21,0.64607858062108481,0.64581161321957392,1.2918901938406586,1.0442977835520111,1.0443716911029752,1.01
0.51000000000000001,0.5,22,0.67469842974302818,0.67446736663206697,1.3491657963750951,1.0520963770655565,1.0521581756572838,1.01
0.51000000000000001,0.5,23,0.70984777354445983,0.70964635401596787,1.4194941275604278,1.0613127836419232,1.0613644608576622,1.01
0.51000000000000001,0.5,24,0.7533705165024922,0.75319341992976341,1.5065639364322556,1.0722092089359732,1.0722524173064969,1.01
0.51000000000000001,0.5,25,0.80777080553482272,0.80761346521903621,1.615384270753859,1.0850882866104787,1.0851243986772343,1.01
0.51000000000000001,0.5,26,0.87650263935174699,0.87636107580944411,1.7528637151611912,1.1002901522157951,1.1003203063657327,1.01
0.51000000000000001,0.5,27,0.96440722246987987,0.96427788742165066,1.9286851098915305,1.1181802967886256,1.1182054355018032,1.01
0.51000000000000001,0.5,28,1.0783811542464643,1.0782607750490856,2.1566419292955499,1.1391213224999226,1.1391422244819578,1.01
0.51000000000000001,0.5,29,1.2284069665842254,1.2282923778610553,2.4566993444452807,1.1634193934999109,1.1634367010844413,1.01
0.51000000000000001,0.5,30,1.4291524880344848,1.4290404320658301,2.8581929201003149,1.191236098790605,1.1912503419631544,1.01
0.51000000000000001,0.5,31,1.7024580344230864,1.7023449033775939,3.4048029378006803,1.2224632580901891,1.2224748764100206,1.01
0.51000000000000001,0.5,32,2.0811923955226654,2.0810738753637525,4.162266270886418,1.2565783780788267,1.2565877414568991,1.01
0.51000000000000001,0.5,33,2.6151813648358591,2.6150519208482943,5.2302332856841538,1.2925341000845134,1.2925415285398683,1.01
0.51000000000000001,0.5,34,3.3802110919559065,3.380063206984373,6.7602742989402795,1.3287695942825524,1.3287753753746374,1.01
0.51000000000000001,0.5,35,4.4915217212476328,4.491344756650661,8.9828664778982947,1.3634214325932346,1.3634258338452669,1.01
0.51000000000000001,0.5,36,6.123836979707078,6.1236154699229948,12.247452449630073,1.394716383391746,1.3947196570982117,1.01
0.51000000000000001,0.5,37,8.5410157648176881,8.5407268684123032,17.081742633229993,1.4213896372525745,1.4213920175286145,1.01
0.51000000000000001,0.5,38,12.140111299722735,12.139720994653409,24.279832294376142,1.4429211624580782,1.4429228578896569,1.01
0.51000000000000001,0.5,39,17.517223508966378,17.516680911588367,35.033904420554748,1.4594959807548109,1.4594971676160393,1.01
0.51000000000000001,0.5,40,25.566317305320116,25.565546176497161,51.131863481817277,1.4717679435228952,1.4717687630023977,1.01
0.51000000000000001,0.5,41,37.627686243904797,37.626572271663903,75.254258515568694,1.480583314648652,1.4805838746006086,1.01
0.51000000000000001,0.5,42,55.710924421560051,55.709296161919966,111.42022058348002,1.4867746551137127,1.4867750348341198,1.01
0.51000000000000001,0.5,43,82.82959044293105,82.827190741722845,165.65678118465388,1.4910530223741985,1.4910532784898838,1.01
0.51000000000000001,0.5,44,123.50331117194936,123.49975430355279,247.00306547550215,1.4939758917260884,1.4939760638256103,1.01
0.51000000000000001,0.5,45,184.51096943923761,184.50567681785176,369.01664625708941,1.495956997042541,1.4959571123892721,1.01
0.51000000000000001,0.5,46,276.02047576372996,276.01257951186176,552.03305527559178,1.4972925417274494,1.4972926189014286,1.01
0.51000000000000001,0.5,47,413.28339972509508,413.27159802705427,826.55499775214935,1.4981895934851148,1.4981896450581953,1.01
0.51000000000000001,0.5,48,619.17688862828641,619.1592287607856,1238.3361173890721,1.498790633170938,1.4987906676083029,1.01
0.51000000000000001,0.5,49,928.01652095200075,927.99007383021979,1856.0065947822204,1.4991926716752659,1.4991926946581837,1.01
0.51000000000000001,0.5,50,1391.2755674048153,1391.2359394015741,2782.5115068063897,1.4994612982047264,1.4994613135376658,1.01
0.51000000000000001,0.5,51,2086.1638684613417,2086.1044691358925,4172.2683375972338,1.4996406504748128,1.4996406607016666,1.01
0.51000000000000001,0.5,52,3128.4961406964185,3128.4070843876493,6256.9032250840683,1.4997603379874285,1.4997603448075085,1.01
0.51000000000000001,0.5,53,4691.9944293632261,4691.8608875794735,9383.8553169426996,1.4998401827759298,1.4998401873236187,1.01
0.51000000000000001,0.5,54,7037.2417825197854,7037.0415125235577,14074.283295043344,1.4998934362636729,1.4998934392958958,1.01
0.51000000000000001,0.5,55,10555.112759001895,10554.812396686952,21109.925155688848,1.4999289490972543,1.4999289511189278,1.01
0.51000000000000001,0.5,56,15831.919188212732,15831.468687419716,31663.387875632448,1.4999526289920539,1.4999526303399211,1.01
0.51000000000000001,0.5,57,23747.128808349433,23746.453099839302,47493.581908188731,1.4999684176658084,1.4999684185644244,1.01
0.51000000000000001,0.5,58,35619.943222766029,35618.929702680231,71238.872925446252,1.4999789443716969,1.4999789449707912,1.01
0.51000000000000001,0.5,59,53429.164833864364,53427.64459641507,106856.80943027943,1.4999859625860683,1.4999859629854719,1.01
0.51000000000000001,0.5,60,80142.997243493752,80140.716929999209,160283.71417349298,1.4999906415780853,1.4999906418443576,1.01
0.51000000000000001,0.51000000000000001,0,0.51000000000000001,0.51000000000000001,1.02,1.0033112582781456,1.0033112582781456,1.02
0.51000000000000001,0.51000000000000001,1,0.5116887417218543,0.5116887417218543,1.0233774834437086,1.0038661205178192,1.0038661205178192,1.02
0.51000000000000001,0.51000000000000001,2,0.51366699206496225,0.51366699206496225,1.0273339841299245,1.0045145306519228,1.0045145306519228,1.02
0.51000000000000001,0.51000000000000001,3,0.51598595744552045,0.51598595744552045,1.0319719148910409,1.0052724622437985,1.0052724622437985,1.02
0.51000000000000001,0.51000000000000001,4,0.51870647392448221,0.51870647392448221,1.0374129478489644,1.0061586864366696,1.0061586864366696,1.02
0.51000000000000001,0.51000000000000001,5,0.5219010244500536,0.5219010244500536,1.0438020489001072,1.0071952854023367,1.0071952854023367,1.02
0.51000000000000001,0.51000000000000001,6,0.52565625127274362,0.52565625127274362,1.0513125025454872,1.0084082673444101,1.0084082673444101,1.02
0.51000000000000001,0.51000000000000001,7,0.5300761095647053,0.5300761095647053,1.0601522191294106,1.0098283050681909,1.0098283050681909,1.02
0.51000000000000001,0.51000000000000001,8,0.53528585927886696,0.53528585927886696,1.0705717185577339,1.0114916251802908,1.0114916251802908,1.02
0.51000000000000001,0.51000000000000001,9,0.54143716373800954,0.54143716373800954,1.0828743274760191,1.0134410810614958,1.0134410810614958,1.02
0.51000000000000001,0.51000000000000001,10,0.54871466454551854,0.54871466454551854,1.0974293290910371,1.0157274498849711,1.0157274498849711,1.02
0.51000000000000001,0.51000000000000001,11,0.55734454693330693,0.55734454693330693,1.1146890938666139,1.0184110019347448,1.0184110019347448,1.02
0.51000000000000001,0.51000000000000001,12,0.56760581846521552,0.56760581846521552,1.135211636930431,1.0215633986774195,1.0215633986774195,1.02
0.51000000000000001,0.51000000000000001,13,0.57984532902040398,0.57984532902040398,1.159690658040808,1.0252699829387453,1.0252699829387453,1.02
0.51000000000000001,0.51000000000000001,14,0.59449801059186069,0.59449801059186069,1.1889960211837214,1.0296325269658957,1.0296325269658957,1.02
0.51000000000000001,0.51000000000000001,15,0.61211448892189535,0.61211448892189535,1.2242289778437907,1.0347724959028413,1.0347724959028413,1.02
0.51000000000000001,0.51000000000000001,16,0.63339923748000171,0.63339923748000171,1.2667984749600034,1.0408348536043794,1.0408348536043794,1.02
0.51000000000000001,0.51000000000000001,17,0.65926400261562312,0.65926400261562312,1.3185280052312462,1.0479923635914969,1.0479923635914969,1.02
0.51000000000000001,0.51000000000000001,18,0.69090364033193774,0.69090364033193774,1.3818072806638755,1.0564501831383075,1.0564501831383075,1.02
0.51000000000000001,0.51000000000000001,19,0.72990527735959898,0.72990527735959898,1.459810554719198,1.066450250302291,1.066450250302291,1.02
0.51000000000000001,0.51000000000000001,20,0.77840766573710751,0.77840766573710751,1.556815331474215,1.0782744224231946,1.0782744224231946,1.02
0.51000000000000001,0.51000000000000001,21,0.83933707618246678,0.83933707618246678,1.6786741523649336,1.092244396249207,1.092244396249207,1.02
0.51000000000000001,0.51000000000000001,22,0.91676121802449306,0.91676121802449306,1.8335224360489861,1.1087149547125197,1.1087149547125197,1.02
0.51000000000000001,0.51000000000000001,23,1.0164268723242202,1.0164268723242202,2.0328537446484405,1.1280549469490468,1.1280549469490468,1.02
0.51000000000000001,0.51000000000000001,24,1.1465853615372839,1.1465853615372839,2.2931707230745677,1.1506078847649994,1.1506078847649994,1.02
0.51000000000000001,0.51000000000000001,25,1.3192701575409262,1.3192701575409262,2.6385403150818525,1.1766224074580387,1.1766224074580387,1.02
0.51000000000000001,0.51000000000000001,26,1.5522828288533506,1.5522828288533506,3.1045656577067011,1.2061454194961034,1.2061454194961034,1.02
0.51000000000000001,0.51000000000000001,27,1.8722788237839227,1.8722788237839227,3.7445576475678455,1.2388832888403383,1.2388832888403383,1.02
0.51000000000000001,0.51000000000000001,28,2.3195349468355464,2.3195349468355464,4.6390698936710928,1.2740647373768541,1.2740647373768541,1.02
0.51000000000000001,0.51000000000000001,29,2.9552376828764655,2.9552376828764655,5.910475365752931,1.3103780202016688,1.3103780202016688,1.02
0.51000000000000001,0.51000000000000001,30,3.8724785041130301,3.8724785041130301,7.7449570082260601,1.3460742311398812,1.3460742311398812,1.02
0.51000000000000001,0.51000000000000001,31,5.2126435250296641,5.2126435250296641,10.425287050059328,1.3792784429078573,1.3792784429078573,1.02
0.51000000000000001,0.51000000000000001,32,7.1896868446366398,7.1896868446366398,14.37937368927328,1.4084214067976031,1.4084214067976031,1.02
0.51000000000000001,0.51000000000000001,33,10.126108860157355,10.126108860157355,20.252217720314711,1.4325909885094013,1.4325909885094013,1.02
0.51000000000000001,0.51000000000000001,34,14.506572301726631,14.506572301726631,29.013144603453263,1.4516334116008029,1.4516334116008029,1.02
0.51000000000000001,0.51000000000000001,35,21.058225040989143,21.058225040989143,42.116450081978286,1.465999077504816,1.465999077504816,1.02
0.51000000000000001,0.51000000000000001,36,30.871338483978899,30.871338483978899,61.742676967957799,1.4764678850755826,1.4764678850755826,1.02
0.51000000000000001,0.51000000000000001,37,45.580539840892769,45.580539840892769,91.161079681785537,1.4838988555615327,1.4838988555615327,1.02
0.51000000000000001,0.51000000000000001,38,67.636910905777626,67.636910905777626,135.27382181155525,1.4890729348086547,1.4890729348086547,1.02
0.51000000000000001,0.51000000000000001,39,100.71629342385779,100.71629342385779,201.43258684771558,1.4926265500368294,1.4926265500368294,1.02
0.51000000000000001,0.51000000000000001,40,150.33181358574987,150.33181358574987,300.66362717149974,1.4950440030934076,1.4950440030934076,1.02
0.51000000000000001,0.51000000000000001,41,224.75267637553139,224.75267637553139,449.50535275106279,1.4966777802503108,1.4966777802503108,1.02
0.51000000000000001,0.51000000000000001,42,336.38233678304681,336.38233678304681,672.76467356609362,1.4977770027703545,1.4977770027703545,1.02
0.51000000000000001,0.51000000000000001,43,503.82572817179982,503.82572817179982,1007.6514563435996,1.4985143387942685,1.4985143387942685,1.02
0.51000000000000001,0.51000000000000001,44,754.99007791890551,754.99007791890551,1509.980155837811,1.4990079234874818,1.4990079234874818,1.02
0.51000000000000001,0.51000000000000001,45,1131.7361089548706,1131.7361089548706,2263.4722179097412,1.4993378863849482,1.4993378863849482,1.02
0.51000000000000001,0.51000000000000001,46,1696.8548255459211,1696.8548255459211,3393.7096510918423,1.4995582661198616,1.4995582661198616,1.02
0.51000000000000001,0.51000000000000001,47,2544.5326800527619,2544.5326800527619,5089.0653601055237,1.4997053661868587,1.4997053661868587,1.02
0.51000000000000001,0.51000000000000001,48,3816.0493147129559,3816.0493147129559,7632.0986294259119,1.4998035131489895,1.4998035131489895,1.02
0.51000000000000001,0.51000000000000001,49,5723.3241685562853,5723.3241685562853,11446.648337112571,1.4998689801664065,1.4998689801664065,1.02
0.51000000000000001,0.51000000000000001,50,8584.2363838542624,8584.2363838542624,17168.472767708525,1.4999126407280514,1.4999126407280514,1.02
0.51000000000000001,0.51000000000000001,51,12875.604663140666,12875.604663140666,25751.209326281332,1.4999417548321454,1.4999417548321454,1.02
0.51000000000000001,0.51000000000000001,52,19312.657052956165,19312.657052956165,38625.31410591233,1.4999611673750888,1.4999611673750888,1.02
0.51000000000000001,0.51000000000000001,53,28968.23561826687,28968.23561826687,57936.47123653374,1.4999741104663622,1.4999741104663622,1.02
0.51000000000000001,0.51000000000000001,54,43451.603453289841,43451.603453289841,86903.206906579682,1.4999827398144094,1.4999827398144094,1.02
0.51000000000000001,0.51000000000000001,55,65176.655197194952,65176.655197194952,130353.3103943899,1.499988492988928,1.499988492988928,1.02
0.51000000000000001,0.51000000000000001,56,97764.232807299442,97764.232807299442,195528.46561459888,1.4999923285612025,1.4999923285612025,1.02
0.51000000000000001,0.51000000000000001,57,146645.5992186206,146645.5992186206,293291.1984372412,1.499994885663875,1.499994885663875,1.02
0.51000000000000001,0.51000000000000001,58,219967.64883304524,219967.64883304524,439935.29766609048,1.499996590423208,1.499996590423208,1.02
0.51000000000000001,0.51000000000000001,59,329950.72325297742,329950.72325297742,659901.44650595484,1.4999977269401941,1.4999977269401941,1.02
0.51000000000000001,0.51000000000000001,60,494925.33488173917,494925.33488173917,989850.66976347833,1.4999984846229688,1.4999984846229688,1.02
0.51000000000000001,0.75,0,0.51000000000000001,0.75,1.26,1.0714285714285714,1.0033112582781456,1.26
0.51000000000000001,0.75,1,0.54642857142857137,0.7524834437086092,1.2989120151371805,1.07203589985829,1.0150115473441108,1.26
0.51000000000000001,0.75,2,0.58579104527970838,0.76377938454950056,1.3495704298292091,1.0747767512366275,1.0270499210898798,1.26
0.51000000000000001,0.75,3,0.62959459654923311,0.78443955663164155,1.4140341531808747,1.079699969543535,1.0397628332910704,1.26
0.51000000000000001,0.75,4,0.6797732667189812,0.8156310959489067,1.4954043626678879,1.0869204919031055,1.0535111703111348,1.26
0.51000000000000001,0.75,5,0.73885949344477597,0.85927647043528621,1.5981359638800621,1.0966172799334071,1.0686828045466694,1.26
0.51000000000000001,0.75,6,0.81024608795438524,0.91829398830574493,1.7285400762601302,1.1090276023528558,1.0856916885551646,1.26
0.51000000000000001,0.75,7,0.89858527623983298,0.99698415075372082,1.8955694269935539,1.1244336742898395,1.1049690212043661,1.26
0.51000000000000001,0.75,8,1.0103995438251059,1.101636601214605,2.1120361450397107,1.1431352596511926,1.1269398278050713,1.26
0.51000000000000001,0.75,9,1.1550233448819589,1.2414781616765509,2.3965015065585096,1.1653993722432587,1.1519759278797599,1.26
0.51000000000000001,0.75,10,1.3460634810517438,1.4301529572398033,2.7762164382915469,1.1913774510507111,1.1803155557991236,1.26
0.51000000000000001,0.75,11,1.6036696790078737,1.6880317826022586,3.2917014616101321,1.2209854418931267,1.2119450266495453,1.26
0.51000000000000001,0.75,12,1.9580573316740375,2.0458017237511736,4.0038590554252114,1.2537594144256019,1.2464552184404227,1.26
0.51000000000000001,0.75,13,2.4549328135713977,2.5500002344640627,5.0049330480354604,1.2887324083196219,1.2829190781789133,1.26
0.51000000000000001,0.75,14,3.1637514770967328,3.271443950154648,6.4351954272513812,1.324415347888892,1.3198739756382016,1.26
0.51000000000000001,0.75,15,4.1901210131730657,4.3178937325681579,8.5080147457412245,1.3589667192093731,1.3554946988526044,1.26
0.51000000000000001,0.75,16,5.6942350063620557,5.8528820647050237,11.547117071067079,1.3905569958860391,1.3879632998711253,1.26
0.51000000000000001,0.75,17,7.9181583243159412,8.1235855042845095,16.041743828600453,1.4177954763894312,1.415901919126612,1.26
0.51000000000000001,0.75,18,11.22632905355046,11.502200305705562,22.728529359256022,1.4400105596086372,1.4386569757189545,1.26
0.51000000000000001,0.75,19,16.166032382753901,16.547720705919996,32.713753088673897,1.4572594063599964,1.456309065293766,1.26
0.51000000000000001,0.75,20,23.558102753288427,24.098595673980647,47.656698427269077,1.4701178500286567,1.4694601815321597,1.26
0.51000000000000001,0.75,21,34.633187370418561,35.41192677375772,70.045114144176281,1.4794023533920613,1.4789522056446001,1.26
0.51000000000000001,0.75,22,51.236418901265431,52.372547208174048,103.60896610943948,1.4859478319991979,1.4856422010586596,1.26
0.51000000000000001,0.75,23,76.134645585738085,77.806866309400249,153.94151189513832,1.4904830627694869,1.4902767427748618,1.26
0.51000000000000001,0.75,24,113.4773997355003,115.95376328909214,229.43116302459242,1.4935872093474571,1.4934484885074881,1.26
0.51000000000000001,0.75,25,169.48839279495175,173.17097252084972,342.65936531580144,1.4956938863626645,1.4956008735392206,1.26
0.51000000000000001,0.75,26,253.50275291284322,258.9946577738192,512.49741068666242,1.497115325343906,1.4970530770633479,1.26
0.51000000000000001,0.75,27,379.52285640268707,387.72874936326474,767.25160576595181,1.4980706340829473,1.4980290277249304,1.26
0.51000000000000001,0.75,28,568.55204614014474,580.82892142965466,1149.3809675697994,1.498710961293988,1.4986831756551791,1.26
0.51000000000000001,0.75,29,852.09518361636015,870.47853248056731,1722.5737160969275,1.4991393936028863,1.4991208483948757,1.26
0.51000000000000001,0.75,30,1277.4094568585701,1304.9525161217944,2582.3619729803645,1.4994257065316376,1.4994133335012689,1.26
0.51000000000000001,0.75,31,1915.380577380357,1956.6632022590481,3872.0437796394053,1.499616890178487,1.4996086372358119,1.26
0.51000000000000001,0.75,32,2872.3370649594058,2934.2290382691513,5806.566103228557,1.4997444833128108,1.4997389794573195,1.26
0.51000000000000001,0.75,33,4307.7716673877794,4400.577663347809,8708.3493307355893,1.4998296065507954,1.499825936471483,1.26
0.51000000000000001,0.75,34,6460.9234850088769,6600.100514946118,13061.023999954996,1.4998863825814648,1.4998839354873608,1.26
0.51000000000000001,0.75,35,9690.6511540655956,9899.3847349695407,19590.035889035134,1.499924245368228,1.4999226138056274,1.26
0.51000000000000001,0.75,36,14535.242619388586,14848.311026743042,29383.55364613163,1.4999494926061789,1.4999484048237472,1.26
0.51000000000000001,0.75,37,21802.129791859617,22271.700438890082,44073.8302307497,1.4999663264900429,1.4999656012688471,1.26
0.51000000000000001,0.75,38,32702.460533554793,33406.784540099412,66109.245073654209,1.4999775501425692,1.4999770666471448,1.26
0.51000000000000001,0.75,39,49052.956634755574,50109.410680571506,99162.367315327079,1.4999850330502222,1.4999847107134379,1.26
0.51000000000000001,0.75,40,73578.700778994957,75163.349883717907,148742.05066271286,1.4999900218654036,1.4999898069713242,1.26
0.51000000000000001,0.75,41,110367.31699031264,112744.25868339612,223111.57567370875,1.4999933478355651,1.4999932045715614,1.26
0.51000000000000001,0.75,42,165550.24130392811,169115.62187955243,334665.86318348057,1.4999955651905079,1.499995469680601,1.26
0.51000000000000001,0.75,43,248324.6277721106,253672.66667154618,501997.29444365681,1.4999970434455818,1.4999969797720567,1.26
0.51000000000000001,0.75,44,372486.2074728905,380508.23385804292,752994.44133093348,1.4999980289571626,1.4999979865080331,1.26
0.51000000000000001,0.75,45,558728.57702306448,570761.58463679219,1129490.1616598568,1.4999986859685266,1.4999986576690572,1.26
0.51000000000000001,0.75,46,838092.13134766137,856141.61080425221,1694233.7421519137,1.4999991239777222,1.499999105111387,1.26
0.51000000000000001,0.75,47,1257137.4628341142,1284211.6500549996,2541349.1128891138,1.4999994159845724,1.4999994034070054,1.26
0.51000000000000001,0.75,48,1885705.4600634985,1926316.7089308256,3812022.1689943243,1.4999996106561255,1.4999996022710769,1.26
0.51000000000000001,0.75,49,2828557.4559073779,2889474.2972443681,5718031.7531517465,1.4999997404373033,1.4999997348472687,1.26
0.51000000000000001,0.75,50,4242835.4496730659,4334210.6797145503,8577046.1293876171,1.4999998269581516,1.4999998232314611,1.26
0.51000000000000001,0.75,51,6364252.4403215097,6501315.2534197364,12865567.693741247,1.4999998846387455,1.4999998821542846,1.26
0.51000000000000001,0.75,52,9546377.9262941182,9751972.1139774583,19298350.040271576,1.4999999230924868,1.4999999214361797,1.26
0.51000000000000001,0.75,53,14319566.155252991,14627957.404814003,28947523.560066994,1.4999999487283202,1.499999947624115,1.26
0.51000000000000001,0.75,54,21479348.498691276,21941935.341068789,43421283.839760065,1.4999999658188781,1.4999999650827416,1.26
0.51000000000000001,0.75,55,32219022.013848685,32912902.245450959,65131924.259299643,1.4999999772125845,1.4999999767218268,1.26
0.51000000000000001,0.75,56,48328532.286584787,49369352.602024198,97697884.888608992,1.4999999848083894,1.4999999844812173,1.26
0.51000000000000001,0.75,57,72492797.695688933,74054028.136884049,146546825.832573,1.4999999898722596,1.4999999896541447,1.26
0.51000000000000001,0.75,58,108739195.80934516,111081041.43917382,219820237.24851897,1.4999999932481729,1.4999999931027632,1.26
0.51000000000000001,0.75,59,163108792.97982949,166621561.39260849,329730354.37243795,1.4999999954987819,1.4999999954018421,1.26
0.51000000000000001,0.75,60,244663188.73555598,249932341.32276049,494595530.05831647,1.499999996999188,1.4999999969345614,1.26
0.51000000000000001,1,0,0.51000000000000001,1,1.51,1.125,1.0033112582781456,1.51
0.51000000000000001,1,1,0.57374999999999998,1.0033112582781456,1.5770612582781456,1.1256198347107438,1.0234312946783162,1.51
0.51000000000000001,1,2,0.6458243801652892,1.026820140024933,1.6726445201902223,1.1299622323711596,1.0443013185132926,1.51
0.51000000000000001,1,3,0.72975715833129062,1.0723096261040412,1.8020667844353317,1.1380849702416302,1.0664131254565639,1.51
0.51000000000000001,1,4,0.83052565382308352,1.14352505983077,1.9740507136538534,1.1501090591125573,1.0902816229679095,1.51
0.51000000000000001,1,5,0.9551950782873081,1.2467643581367678,2.201959436424076,1.1661866219820347,1.1164065630438385,1.51
0.51000000000000001,1,6,1.1139357216817409,1.3918959119930263,2.5058316336747675,1.1864412049707176,1.1452115396378573,1.51
0.51000000000000001,1,7,1.3216192398920106,1.5940152603891731,2.9156345002811834,1.2108729422480424,1.1769496103784505,1.51
0.51000000000000001,1,8,1.6003129775396603,1.8760756396523415,3.4763886171920015,1.2392279988537924,1.2115731811985078,1.51
0.51000000000000001,1,9,1.9831526486962272,2.2730029309026127,4.2561555795988397,1.2708526341608963,1.2485881252748552,1.51
0.51000000000000001,1,10,2.520294767538759,2.8380444682399446,5.3583392357787041,1.3045879858333334,1.2869496591831233,1.51
0.51000000000000001,1,11,3.2879462744896788,3.6524203611479451,6.9403666356376235,1.3387935866107026,1.3250910921011343,1.51
0.51000000000000001,1,12,4.4018813854073349,4.8397896851659503,9.2416710705732861,1.3715707173658793,1.3611594838002083,1.51
0.51000000000000001,1,13,6.0374916095426494,6.5877256295620574,12.625217239104707,1.4011561518410769,1.3934279368826501,1.51
0.51000000000000001,1,14,8.459468510399569,9.1795209327496146,17.638989443149185,1.4263226624361962,1.4207143615758684,1.51
0.51000000000000001,1,15,12.065931648548275,13.041477221543689,25.107408870091966,1.4465868164605016,1.442598811919904,1.51
0.51000000000000001,1,16,17.454417651103462,18.813619545479416,36.268037196582881,1.4621472493565106,1.4593593244620671,1.51
0.51000000000000001,1,17,25.520928757680654,27.455831110577179,52.97675986825783,1.4736433633905981,1.4717204473925976,1.51
0.51000000000000001,1,18,37.608747291320356,40.407308045594242,78.016055336914604,1.48188725528416,1.4805743503061388,1.51
0.51000000000000001,1,19,55.731923298210312,59.826023857225714,115.55794715543603,1.4876697513261685,1.4867799299512967,1.51
0.51000000000000001,1,20,82.910696473977637,88.948131559710646,171.85882803368827,1.4916618612638759,1.4910619261725162,1.51
0.51000000000000001,1,21,123.67472382105775,132.62717237286853,256.30189619392627,1.4943873690756007,1.4939843460084463,1.51
0.51000000000000001,1,22,184.81794515210203,198.14291938042948,382.9608645325315,1.4962338605744387,1.4959637913368051,1.51
0.51000000000000001,1,23,276.53086757836451,296.41463290289022,572.94550048125473,1.4974782679901131,1.4972975978976888,1.51
0.51000000000000001,1,24,414.09896462705262,443.82091782722273,857.91988245427535,1.4983139282125861,1.4981932019496269,1.51
0.51000000000000001,1,25,620.45024635912398,664.92948197178907,1285.3797283309132,1.4988737546237187,1.4987931455423922,1.51
0.51000000000000001,1,26,929.97659031751141,996.59174984837114,1926.5683401658825,1.4992481894521341,1.4991943943512649,1.51
0.51000000000000001,1,27,1394.265719266398,1494.0847648293961,2888.3504840957939,1.49949835620184,1.4994624679803683,1.51
0.51000000000000001,1,28,2090.6991541485399,2240.3240288429547,4331.0231829914947,1.4996653763622088,1.4996414398320559,1.51
0.51000000000000001,1,29,3135.3491338663216,3359.6827523044008,6495.0318861707219,1.4997768310622339,1.4997608684594768,1.51
0.51000000000000001,1,30,4702.3239882637517,5038.7207223443729,9741.0447106081247,1.4998511822298655,1.4998405383082536,1.51
0.51000000000000001,1,31,7052.7861930252438,7557.2776005859369,14610.063793611182,1.4999007710434,1.4998936741234457,1.51
0.51000000000000001,1,32,10578.47944892281,11335.112866713658,21913.592315636466,1.4999338397554065,1.4999291080432058,1.51
0.51000000000000001,1,33,15867.019298596446,17001.865731738882,32868.885030335325,1.4999558897887078,1.4999527351217636,1.51
0.51000000000000001,1,34,23799.82905032083,25501.995006494722,49301.824056815552,1.4999705916893364,1.4999684884926312,1.51
0.51000000000000001,1,35,35699.043662714794,38252.188903438517,73951.23256615331,1.4999803937914329,1.4999789916223327,1.51
0.51000000000000001,1,36,53547.865571176495,57377.479738726688,110925.34530990318,1.4999869288973251,1.4999859941010514,1.51
0.51000000000000001,1,37,80321.098427115838,86065.415984906882,166386.51441202272,1.4999912857995605,1.4999906625945452,1.51
0.51000000000000001,1,38,120480.94770652255,129097.32034967563,249578.2680561982,1.4999941904743768,1.499993775001033,1.51
0.51000000000000001,1,39,180720.72162263101,193645.17689382762,374365.89851645863,1.4999961269568445,1.4999958499731341,1.51
0.51000000000000001,1,40,271080.38249479258,290466.96170805488,561547.34420284745,1.4999974179596416,1.4999972333031759,1.51
0.51000000000000001,1,41,406619.87380170089,435699.63892806188,842319.51272976282,1.4999982786346107,1.4999981555300077,1.51
0.51000000000000001,1,42,609929.110761174,653548.65475718316,1263477.765518357,1.4999988524207848,1.4999987703509192,1.51
0.51000000000000001,1,43,914892.96619979071,980322.17850027222,1895215.1447000629,1.4999992349461724,1.4999991802328712,1.51
0.51000000000000001,1,44,1372338.7493573204,1470482.4641145107,2842821.2134718308,1.4999994899636628,1.4999994534881029,1.51
0.51000000000000001,1,45,2058507.4240933515,2205722.892535605,4264230.3166289562,1.4999996599755743,1.4999996356585228,1.51
0.51000000000000001,1,46,3087760.4361972227,3308583.5351670706,6396343.9713642932,1.4999997733169601,1.4999997571055874,1.51
0.51000000000000001,1,47,4631639.9543529116,4962874.499114152,9594514.4534670636,1.4999998488779336,1.4999998380703499,1.51
0.51000000000000001,1,48,6947459.2315863669,7444310.9450346967,14391770.176621065,1.4999998992519381,1.4999998920468811,1.51
0.51000000000000001,1,49,10421188.147436498,11166465.61391546,21587653.761351958,1.4999999328346176,1.4999999280312459,1.51
0.51000000000000001,1,50,15631781.52121166,16749697.617236573,32381479.138448231,1.4999999552230749,1.4999999520208269,1.51
0.51000000000000001,1,51,23447671.581874378,25124545.622218218,48572217.204092592,1.499999970148715,1.4999999680138831,1.51
0.51000000000000001,1,52,35171506.672868438,37686817.629690677,72858324.302559108,1.4999999800991426,1.4999999786759213,1.51
0.51000000000000001,1,53,52757259.309359521,56530225.640899353,109287484.95025888,1.4999999867327616,1.4999999857839472,1.51
0.51000000000000001,1,54,79135888.264096141,84795337.657712355,163931225.92180848,1.4999999911551742,1.4999999905226313,1.51
0.51000000000000001,1,55,118703831.69620107,127193005.68293186,245896837.37913293,1.4999999941034494,1.4999999936817541,1.51
0.51000000000000001,1,56,178055746.84435844,190789507.72076109,368845254.5651195,1.4999999960689663,1.499999995787836,1.51
0.51000000000000001,1,57,267083619.56659451,286184260.77750492,553267880.3440994,1.4999999973793108,1.4999999971918907,1.51
0.51000000000000001,1,58,400625428.6499486,429276390.36262071,829901819.01256931,1.4999999982528738,1.4999999981279273,1.51
0.51000000000000001,1,59,600938142.27497971,643914584.74029446,1244852727.015274,1.4999999988352493,1.4999999987519514,1.51
0.51000000000000001,1,60,901407212.71252644,965871876.30680501,1867279089.0193315,1.4999999992234994,1.4999999991679678,1.51
0.51000000000000001,1.5,0,0.51000000000000001,1.5,2.0099999999999998,1.2,1.0033112582781456,2.0099999999999998
0.51000000000000001,1.5,1,0.61199999999999999,1.5049668874172184,2.1169668874172185,1.2005948446794448,1.0347394540942927,2.0099999999999998
0.51000000000000001,1.5,2,0.73476404494382019,1.5572486155160794,2.2920126604598998,1.2067160402592916,1.0676645465497363,2.0099999999999998
0.51000000000000001,1.5,3,0.88665155883950686,1.6626191369501795,2.5492706957896862,1.2183224631747123,1.1024703149418165,2.0099999999999998
0.51000000000000001,1.5,4,1.0802275111430464,1.8329882435417555,2.9132157546848019,1.235261873497095,1.1394625126422402,2.0099999999999998
0.51000000000000001,1.5,5,1.3343638592176637,2.0886213896297754,3.4229852488474393,1.2571732156883431,1.1787133261001759,2.0099999999999998
0.51000000000000001,1.5,6,1.6775265037909777,2.4618858651344842,4.1394123689254618,1.2833550760429635,1.2198907279019977,2.0099999999999998
0.51000000000000001,1.5,7,2.1528621538367569,3.0032317400305453,5.1560938938673022,1.312651365520429,1.2621209036724566,2.0099999999999998
0.51000000000000001,1.5,8,2.825957446011071,3.7904415576651558,6.6163990036762268,1.3434382319517226,1.3039706372631126,2.0099999999999998
0.51000000000000001,1.5,9,3.7964992748399191,4.9426244934572185,8.7391237682971372,1.3737931362101468,1.3436359609321467,2.0099999999999998
0.51000000000000001,1.5,10,5.2156046454018803,6.6410880107931547,11.856692656195035,1.4018464387609968,1.3793359547803885,2.0099999999999998
0.51000000000000001,1.5,11,7.3114767981419373,9.1602914721479678,16.471768270289907,1.4261832200330131,1.4097633286821343,2.0099999999999998
0.51000000000000001,1.5,12,10.427505523170733,12.913842997473887,23.341348520644623,1.4460968475685569,1.4343688788004276,2.0099999999999998
0.51000000000000001,1.5,13,15.079182865060913,18.523214501291374,33.602397366352285,1.4615841950642712,1.4533558386458987,2.0099999999999998
0.51000000000000001,1.5,14,22.039495350057006,26.920821945942198,48.960317295999204,1.4731383266061406,1.4674472036559538,2.0099999999999998
0.51000000000000001,1.5,15,32.467225299226797,39.504884884692714,71.972110183919511,1.481483714812792,1.4775900155063848,2.0099999999999998
0.51000000000000001,1.5,16,48.099665545962374,58.372023469351056,106.47168901531343,1.4873677877866642,1.4847249468675519,2.0099999999999998
0.51000000000000001,1.5,17,71.541893136376487,86.666399444083737,158.20829258046024,1.491444840842604,1.4896611465792597,2.0099999999999998
0.51000000000000001,1.5,18,106.70078742236161,129.10356796576991,235.80435538813151,1.4942353617834883,1.4930362626128368,2.0099999999999998
0.51000000000000001,1.5,19,159.43608969663558,192.75630860559548,352.19239830223103,1.4961291582947802,1.4953252413380422,2.0099999999999998
0.51000000000000001,1.5,20,238.53698267963847,288.2333736850922,526.77035636473067,1.4974069382435218,1.4968689594750257,2.0099999999999998
0.51000000000000001,1.5,21,357.18693289216543,431.44759015398023,788.63452304614566,1.4982656857915826,1.4979061212704099,2.0099999999999998
0.51000000000000001,1.5,22,535.16092496547219,646.26798629901407,1181.4289112644863,1.4988412836477694,1.4986011662449137,2.0099999999999998
0.51000000000000001,1.5,23,802.12128773337588,968.49795797445438,1770.6192457078303,1.4992264037341894,1.4990661435433785,2.0099999999999998
0.51000000000000001,1.5,24,1202.561413567146,1451.8424988904023,2654.4039124575484,1.4994837706079132,1.499376849414126,2.0099999999999998
0.51000000000000001,1.5,25,1803.2213228032463,2176.8590318318234,3980.0803546350699,1.4996556250937099,1.4995843082051405,2.0099999999999998
0.51000000000000001,1.5,26,2704.2110000308085,3264.3836453096369,5968.5946453404449,1.4997703179529678,1.4997227573006353,2.0099999999999998
0.51000000000000001,1.5,27,4055.6953913281186,4895.6704414308679,8951.3658327589874,1.4998468346994205,1.4998151204545445,2.0099999999999998
0.51000000000000001,1.5,28,6082.9218951885059,7342.6005528203896,13425.522448008895,1.4998978702620596,1.4998767242556823,2.0099999999999998
0.51000000000000001,1.5,29,9123.761595563692,11012.995664682208,20136.7572602459,1.4999319048215711,1.4999178060717373,2.0099999999999998
0.51000000000000001,1.5,30,13685.021109171747,16518.588295647693,30203.609404819439,1.4999545993528061,1.4999451995584385,2.0099999999999998
0.51000000000000001,1.5,31,20526.9103549424,24776.977217538966,45303.88757248137,1.4999697311853419,1.4999634643766933,2.0099999999999998
0.51000000000000001,1.5,32,30789.744207168562,37164.560584002153,67954.304791170711,1.4999798200272454,1.4999756420307691,2.0099999999999998
0.51000000000000001,1.5,33,46183.994974553621,55745.935622780045,101929.93059733367,1.4999865463457027,1.4999837609595841,2.0099999999999998
0.51000000000000001,1.5,34,69275.371118327981,83617.998173668471,152893.36929199647,1.4999910307464048,1.4999891737978204,2.0099999999999998
0.51000000000000001,1.5,35,103912.43532912052,125426.09199514863,229338.52732426915,1.4999940204306097,1.4999927824539954,2.0099999999999998
0.51000000000000001,1.5,36,155868.0316420632,188138.23272413379,344006.26436619699,1.4999960135906312,1.4999951882680471,2.0099999999999998
0.51000000000000001,1.5,37,233801.42610931315,282206.44381545472,516007.86992476787,1.4999973423805204,1.4999967921633131,2.0099999999999998
0.51000000000000001,1.5,38,350701.51780874532,423308.76045099832,774010.2782597437,1.4999982282477986,1.4999978614353706,2.0099999999999998
0.51000000000000001,1.5,39,526051.65535693173,634962.23540335509,1161013.8907602867,1.4999988188292515,1.4999985742872082,2.0099999999999998
0.51000000000000001,1.5,40,789076.86167857004,952442.44783125131,1741519.3095098212,1.4999992125516726,1.4999990495234545,2.0099999999999998
0.51000000000000001,1.5,41,1183614.6711606001,1428662.7664726693,2612277.4376332695,1.4999994750339321,1.4999993663483693,2.0099999999999998
0.51000000000000001,1.5,42,1775421.3853833603,2142993.2444345122,3918414.6298178723,1.4999996500223918,1.4999995775653128,2.0099999999999998
0.51000000000000001,1.5,43,2663131.4567173105,3214488.9613770875,5877620.4180943985,1.4999997666814924,1.4999997183767566,2.0099999999999998
0.51000000000000001,1.5,44,3994696.5637181085,4821732.5367908245,8816429.100508932,1.499999844454283,1.4999998122511182,2.0099999999999998
0.51000000000000001,1.5,45,5992044.2242192216,7232597.899911345,13224642.124130566,1.4999998963028354,1.4999998748340555,2.0099999999999998
0.51000000000000001,1.5,46,8988065.7149708364,10848895.94459207,19836961.659562908,1.4999999308685479,1.4999999165560265,2.0099999999999998
0.51000000000000001,1.5,47,13482097.95109822,16273343.011613119,29755440.962711342,1.4999999539123614,1.4999999443706797,2.0099999999999998
0.51000000000000001,1.5,48,20223146.305289272,24410013.612144668,44633159.91743394,1.4999999692749058,1.4999999629137846,2.0099999999999998
0.51000000000000001,1.5,49,30334718.836575832,36615019.512941979,66949738.349517807,1.499999979516603,1.4999999752758555,2.0099999999999998
0.51000000000000001,1.5,50,45502077.633505657,54922528.364137933,100424605.99764359,1.4999999863444016,1.4999999835172366,2.0099999999999998
0.51000000000000001,1.5,51,68253115.828900382,82383791.64093186,150636907.46983224,1.4999999908962676,1.4999999890114908,2.0099999999999998
0.51000000000000001,1.5,52,102379673.12199247,123575686.55612274,225955359.67811519,1.499999993930845,1.499999992674327,2.0099999999999998
0.51000000000000001,1.5,53,153569509.06163061,185363528.92890903,338933037.99053967,1.4999999959538965,1.4999999951162182,2.0099999999999998
0.51000000000000001,1.5,54,230354262.97108778,278045292.48808849,508399555.4591763,1.4999999973025977,1.4999999967441453,2.0099999999999998
0.51000000000000001,1.5,55,345531393.83527356,417067937.82685769,762599331.66213131,1.4999999982017318,1.4999999978294303,2.0099999999999998
0.51000000000000001,1.5,56,518297090.13155222,625601905.83501148,1143898995.9665637,1.4999999988011545,1.4999999985529535,2.0099999999999998
0.51000000000000001,1.5,57,777445634.57597017,938402857.84724224,1715848492.4232125,1.4999999992007695,1.4999999990353023,2.0099999999999998
0.51000000000000001,1.5,58,1166168451.2425971,1407604285.8655884,2573772737.1081858,1.49999999946718,1.4999999993568682,2.0099999999999998
0.51000000000000001,1.5,59,1749252676.2425377,2111406427.8931077,3860659104.1356454,1.4999999996447866,1.4999999995712456,2.0099999999999998
0.51000000000000001,1.5,60,2623879013.7424488,3167109640.9343867,5790988654.676836,1.499999999763191,1.4999999997141638,2.0099999999999998
0.51000000000000001,2,0,0.51000000000000001,2,2.5099999999999998,1.25,1.0033112582781456,2.5099999999999998
0.51000000000000001,2,1,0.63749999999999996,2.0066225165562912,2.6441225165562914,1.2505506607929515,1.0419847328244276,2.5099999999999998
0.51000000000000001,2,2,0.79722604625550653,2.0908700267933877,2.888096073048894,1.2573498744694596,1.0826902233235414,2.5099999999999998
0.51000000000000001,2,3,1.0023920691831447,2.2637645362494321,3.2661566054325766,1.2702040108377837,1.1254479771756412,2.5099999999999998
0.51000000000000001,2,4,1.2732424267084155,2.5477492181238768,3.8209916448322923,1.2885983608512737,1.1700747834070753,2.5099999999999998
0.51000000000000001,2,5,1.6406981040227622,2.9810571145718403,4.6217552185946023,1.3116078271635996,1.2159841941577978,2.5099999999999998
0.51000000000000001,2,6,2.1519524752487325,3.6249183332010091,5.7768708084497415,1.3378349743786917,1.2620522498706728,2.5099999999999998
0.51000000000000001,2,7,2.8789572845885503,4.5748363380137826,7.4537936226023334,1.3654669026091604,1.3066490695889286,2.5099999999999998
0.51000000000000001,2,8,3.9311208861312066,5.9777056445873304,9.908826530718537,1.3925148124323958,1.347904762969941,2.5099999999999998
0.51000000000000001,2,9,5.4741440634000709,8.0573779099715637,13.531521973371635,1.4171945780053739,1.384154570448944,2.5099999999999998
0.51000000000000001,2,10,7.7579272858708856,11.1526564599215,18.910583745792387,1.4382850982027311,1.4143632990410904,2.5099999999999998
0.51000000000000001,2,11,11.158111208208453,15.773907983726501,26.932019191934955,1.4552877003541673,1.4383127866527785,2.5099999999999998
0.51000000000000001,2,12,16.23826200048974,22.687813548478175,38.926075548967916,1.4683381499746657,1.4564921336049601,2.5099999999999998
0.51000000000000001,2,13,23.843259584603018,33.044621962054499,56.887881546657518,1.4779700887606877,1.469810724818702,2.5099999999999998
0.51000000000000001,2,14,35.239624484599844,48.56933975740732,83.808964242007164,1.4848696794496254,1.4793044213159903,2.5099999999999998
0.51000000000000001,2,15,52.326249912372944,71.848839043531157,124.1750889559041,1.4897047089583428,1.4859356320530241,2.5099999999999998
0.51000000000000001,2,16,77.95066089659305,106.76275005642547,184.71341095301852,1.4930402667006244,1.4905003961780343,2.5099999999999998
0.51000000000000001,2,17,116.38347553453922,159.12992125615864,275.51339679069787,1.4953163031985746,1.493610685008391,2.5099999999999998
0.51000000000000001,2,18,174.03010838970891,237.67815069274243,411.70825908245138,1.4968576930991664,1.4957150229357676,2.5099999999999998
0.51000000000000001,2,19,260.49830657401759,355.49878061472606,615.99708718874365,1.4978962059878389,1.4971319125931406,2.5099999999999998
0.51000000000000001,2,20,390.19942508347788,532.22856934625418,922.42799442973205,1.498593473712559,1.4980828192683568,2.5099999999999998
0.51000000000000001,2,21,584.75031187649256,797.32247566140063,1382.0727875378932,1.4990605300203046,1.4987195909506266,2.5099999999999998
0.51000000000000001,2,22,876.57611245111332,1194.9628145789952,2071.5389270301084,1.4993728902012191,1.4991453732737721,2.5099999999999998
0.51000000000000001,2,23,1314.3144592071747,1791.422974710305,3105.7374339174794,1.4995815719779415,1.4994297941494141,2.5099999999999998
0.51000000000000001,2,24,1970.9217428112331,2686.1129822044036,4657.0347250156365,1.4997208900388754,1.4996196603629255,2.5099999999999998
0.51000000000000001,2,25,2955.8325103258339,4028.1478380698127,6983.9803483956466,1.4998138564207264,1.4997463501915036,2.5099999999999998
0.51000000000000001,2,26,4433.1985562455457,6041.2000181769972,10474.398574422543,1.4998758730267545,1.4998308600775345,2.5099999999999998
0.51000000000000001,2,27,6649.247554849735,9060.778219162823,15710.025774012558,1.4999172347874929,1.4998872222434105,2.5099999999999998
0.51000000000000001,2,28,9973.3210058877139,13590.145474503723,23563.466480391435,1.499944817013297,1.4999248069117128,2.5099999999999998
0.51000000000000001,2,29,14959.431151191118,20384.196326747086,35343.627477938207,1.4999632085956898,1.4999498677549852,2.5099999999999998
0.51000000000000001,2,30,22438.596348306943,30575.272584595947,53013.868932902886,1.4999754711762878,1.4999665769388915,2.5099999999999998
0.51000000000000001,2,31,33657.34413008624,45861.886957689916,79519.231087776163,1.4999836469082137,1.4999777172638944,2.5099999999999998
0.51000000000000001,2,32,50485.465793491516,68791.808508210495,119277.27430170201,1.4999890976976189,1.4999851445335257,2.5099999999999998
0.51000000000000001,2,33,75727.648282423339,103186.69082791074,178914.33911033408,1.4999927316912127,1.4999900962183137,2.5099999999999998
0.51000000000000001,2,34,113590.92201170356,154779.01430340722,268369.93631511077,1.4999951544131624,1.4999933974178206,2.5099999999999998
0.51000000000000001,2,35,170385.83260287877,232167.49951394924,402553.33211682801,1.4999967695875989,1.4999955982514108,2.5099999999999998
0.51000000000000001,2,36,255578.19848781155,348250.22732796043,603828.42581577203,1.4999978463823207,1.4999970654888801,2.5099999999999998
0.51000000000000001,2,37,383366.74731399061,522374.31904777605,905741.06636176666,1.4999985642506974,1.4999980436538929,2.5099999999999998
0.51000000000000001,2,38,575049.57055244583,783560.45662669861,1358610.0271791443,1.4999990428319392,1.4999986957668796,2.5099999999999998
0.51000000000000001,2,39,862573.80540958641,1175339.6629945484,2037913.4684041347,1.499999361887133,1.4999991305101941,2.5099999999999998
0.51000000000000001,2,40,1293860.1576949356,1763008.4725459672,3056868.6302409028,1.4999995745910548,1.4999994203396589,2.5099999999999998
0.51000000000000001,2,41,1940789.6861227185,2644511.6868728581,4585301.3729955768,1.4999997163938734,1.4999996135595635,2.5099999999999998
0.51000000000000001,2,42,2911183.9787642322,3966766.5083630364,6877950.4871272687,1.4999998109291763,1.4999997423729492,2.5099999999999998
0.51000000000000001,2,43,4366775.4177263957,5950148.740598198,10316924.158324594,1.499999873952752,1.4999998282485916,2.5099999999999998
0.51000000000000001,2,44,6550162.57616957,8925222.0889508706,15475384.665120441,1.4999999159684869,1.4999998854990428,2.5099999999999998
0.51000000000000001,2,45,9825243.3138342835,13387832.111479834,23213075.425314117,1.4999999439789851,1.4999999236660204,2.5099999999999998
0.51000000000000001,2,46,14737864.420331324,20081747.145273246,34819611.565604568,1.4999999626526539,1.4999999491106766,2.5099999999999998
0.51000000000000001,2,47,22106796.080076862,30122619.695963342,52229415.776040204,1.4999999751017681,1.4999999660737828,2.5099999999999998
0.51000000000000001,2,48,33160193.569695156,45183928.521998473,78344122.091693625,1.4999999834011781,1.499999977382521,2.5099999999999998
0.51000000000000001,2,49,49740289.80412259,67775891.761051148,117516181.56517375,1.4999999889341185,1.4999999849216805,2.5099999999999998
0.51000000000000001,2,50,74610434.15576373,101663836.61963017,176274270.7753939,1.4999999926227456,1.4999999899477867,2.5099999999999998
0.51000000000000001,2,51,111915650.68322544,152495753.90749869,264411404.59072411,1.4999999950818301,1.4999999932985244,2.5099999999999998
0.51000000000000001,2,52,167873475.47441798,228743629.83930147,396617105.31371945,1.4999999967212201,1.4999999955323498,2.5099999999999998
0.51000000000000001,2,53,251810212.66120681,343115443.73700565,594925656.39821243,1.4999999978141467,1.4999999970215665,2.5099999999999998
0.51000000000000001,2,54,377715318.44139004,514673164.58356196,892388483.02495193,1.4999999985427646,1.4999999980143777,2.5099999999999998
0.51000000000000001,2,55,566572977.11166489,772009745.85339642,1338582722.9650612,1.4999999990285096,1.4999999986762518,2.5099999999999998
0.51000000000000001,2,56,849859465.11707711,1158014617.7581482,2007874082.8752253,1.4999999993523399,1.4999999991175013,2.5099999999999998
0.51000000000000001,2,57,1274789197.1251955,1737021925.6152759,3011811122.7404714,1.4999999995682265,1.4999999994116675,2.5099999999999998
0.51000000000000001,2,58,1912183795.137373,2605532887.4009671,4517716682.5383396,1.4999999997121511,1.4999999996077782,2.5099999999999998
0.51000000000000001,2,59,2868275692.1556396,3908299330.079504,6776575022.2351437,1.4999999998081006,1.4999999997385189,2.5099999999999998
0.51000000000000001,2,60,4302413537.6830387,5862448994.0973101,10164862531.78035,1.4999999998720672,1.4999999998256792,2.5099999999999998
0.75,0,0,0.75,0,0.75,0.75,1.0714285714285714,0.75
0.75,0,1,0.5625,0,0.5625,0.75,1.02,0.75
0.75,0,2,0.421875,0,0.421875,0.75,0.97252747252747251,0.75
0.75,0,3,0.31640625,0,0.31640625,0.75,0.93026706231454004,0.75
0.75,0,4,0.2373046875,0,0.2373046875,0.75,0.8938437253354381,0.75
0.75,0,5,0.177978515625,0,0.177978515625,0.75,0.86331606217616574,0.75
0.75,0,6,0.13348388671875,0,0.13348388671875,0.75,0.83832319207366324,0.75
0.75,0,7,0.1001129150390625,0,0.1001129150390625,0.75,0.81825179965879302,0.75
0.75,0,8,0.075084686279296875,0,0.075084686279296875,0.75,0.8023805384154109,0.75
0.75,0,9,0.056313514709472656,0,0.056313514709472656,0.75,0.7899835233043675,0.75
0.75,0,10,0.042235136032104492,0,0.042235136032104492,0.75,0.78039271171059676,0.75
0.75,0,11,0.031676352024078369,0,0.031676352024078369,0.75,0.77302782648012491,0.75
0.75,0,12,0.023757264018058777,0,0.023757264018058777,0.75,0.76740446553083486,0.75
0.75,0,13,0.017817948013544083,0,0.017817948013544083,0.75,0.76312951990701217,0.75
0.75,0,14,0.013363461010158062,0,0.013363461010158062,0.75,0.75989042544283925,0.75
0.75,0,15,0.010022595757618546,0,0.010022595757618546,0.75,0.75744235510154645,0.75
0.75,0,16,0.0075169468182139099,0,0.0075169468182139099,0.75,0.75559564792578882,0.75
0.75,0,17,0.0056377101136604324,0,0.0056377101136604324,0.75,0.75420457839112598,0.75
0.75,0,18,0.0042282825852453243,0,0.0042282825852453243,0.75,0.75315785961611259,0.75
0.75,0,19,0.0031712119389339932,0,0.0031712119389339932,0.75,0.75237089035839011,0.75
0.75,0,20,0.0023784089542004949,0,0.0023784089542004949,0.75,0.75177957416053232,0.75
0.75,0,21,0.0017838067156503712,0,0.0017838067156503712,0.75,0.75133547281136825,0.75
0.75,0,22,0.0013378550367377784,0,0.0013378550367377784,0.75,0.75100205067900538,0.75
0.75,0,23,0.0010033912775533338,0,0.0010033912775533338,0.75,0.7507517891195199,0.75
0.75,0,24,0.00075254345816500035,0,0.00075254345816500035,0.75,0.7505639831717773,0.75
0.75,0,25,0.00056440759362375026,0,0.00056440759362375026,0.75,0.7504230669130395,0.75
0.75,0,26,0.00042330569521781269,0,0.00042330569521781269,0.75,0.75031734493749402,0.75
0.75,0,27,0.00031747927141335952,0,0.00031747927141335952,0.75,0.75023803388273635,0.75
0.75,0,28,0.00023810945356001964,0,0.00023810945356001964,0.75,0.75017853957820857,0.75
0.75,0,29,0.00017858209017001473,0,0.00017858209017001473,0.75,0.75013391265322604,0.75
0.75,0,30,0.00013393656762751105,0,0.00013393656762751105,0.75,0.75010043897326928,0.75
0.75,0,31,0.00010045242572063329,0,0.00010045242572063329,0.75,0.75007533175203323,0.75
0.75,0,32,7.5339319290474964e-05,0,7.5339319290474964e-05,0.75,0.75005650023277881,0.75
0.75,0,33,5.650448946785622e-05,0,5.650448946785622e-05,0.75,0.75004237597266821,0.75
0.75,0,34,4.2378367100892165e-05,0,4.2378367100892165e-05,0.75,0.75003178242843827,0.75
0.75,0,35,3.1783775325669122e-05,0,3.1783775325669122e-05,0.75,0.750023837073862,0.75
0.75,0,36,2.3837831494251841e-05,0,2.3837831494251841e-05,0.75,0.75001787794744923,0.75
0.75,0,37,1.7878373620688882e-05,0,1.7878373620688882e-05,0.75,0.75001340854049259,0.75
0.75,0,38,1.3408780215516662e-05,0,1.3408780215516662e-05,0.75,0.75001005645031693,0.75
0.75,0,39,1.0056585161637497e-05,0,1.0056585161637497e-05,0.75,0.75000754236302081,0.75
0.75,0,40,7.542438871228123e-06,0,7.542438871228123e-06,0.75,0.75000565678648745,0.75
0.75,0,41,5.6568291534210922e-06,0,5.6568291534210922e-06,0.75,0.75000424259786547,0.75
0.75,0,42,4.2426218650658194e-06,0,4.2426218650658194e-06,0.75,0.75000318195289895,0.75
0.75,0,43,3.1819663987993645e-06,0,3.1819663987993645e-06,0.75,0.75000238646720541,0.75
0.75,0,44,2.3864747990995235e-06,0,2.3864747990995235e-06,0.75,0.75000178985182786,0.75
0.75,0,45,1.7898560993246426e-06,0,1.7898560993246426e-06,0.75,0.75000134238967175,0.75
0.75,0,46,1.3423920744934819e-06,0,1.3423920744934819e-06,0.75,0.75000100679270432,0.75
0.75,0,47,1.0067940558701114e-06,0,1.0067940558701114e-06,0.75,0.7500007550947817,0.75
0.75,0,48,7.5509554190258349e-07,0,7.5509554190258349e-07,0.75,0.7500005663212288,0.75
0.75,0,49,5.6632165642693762e-07,0,5.6632165642693762e-07,0.75,0.75000042474100181,0.75
0.75,0,50,4.2474124232020321e-07,0,4.2474124232020321e-07,0.75,0.75000031855579641,0.75
0.75,0,51,3.185559317401524e-07,0,3.185559317401524e-07,0.75,0.75000023891687273,0.75
0.75,0,52,2.3891694880511431e-07,0,2.3891694880511431e-07,0.75,0.75000017918766881,0.75
0.75,0,53,1.7918771160383572e-07,0,1.7918771160383572e-07,0.75,0.75000013439075963,0.75
0.75,0,54,1.3439078370287679e-07,0,1.3439078370287679e-07,0.75,0.75000010079307422,0.75
0.75,0,55,1.0079308777715759e-07,0,1.0079308777715759e-07,0.75,0.75000007559480819,0.75
0.75,0,56,7.5594815832868201e-08,0,7.5594815832868201e-08,0.75,0.75000005669610759,0.75
0.75,0,57,5.6696111874651151e-08,0,5.6696111874651151e-08,0.75,0.75000004252208152,0.75
0.75,0,58,4.2522083905988365e-08,0,4.2522083905988365e-08,0.75,0.75000003189156161,0.75
0.75,0,59,3.1891562929491272e-08,0,3.1891562929491272e-08,0.75,0.75000002391867149,0.75
0.75,0,60,2.3918672197118455e-08,0,2.3918672197118455e-08,0.75,0.75000001793900373,0.75
0.75,0.10000000000000001,0,0.75,0.10000000000000001,0.84999999999999998,0.81818181818181823,1.0714285714285714,0.84999999999999998
0.75,0.10000000000000001,1,0.61363636363636365,0.10714285714285715,0.72077922077922074,0.82258064516129037,1.0352112676056338,0.84999999999999998
0.75,0.10000000000000001,2,0.50476539589442815,0.11091549295774648,0.61568088885217465,0.82488114104595878,1.0015834348355663,0.84999999999999998
0.75,0.10000000000000001,3,0.416371455725911,0.11109112041309979,0.52746257613901082,0.82498785543245756,0.97047789125656014,0.84999999999999998
0.75,0.10000000000000001,4,0.34350139432260979,0.10781147627583369,0.45131287059844349,0.82298950131722803,0.94175718524047514,0.84999999999999998
0.75,0.10000000000000001,5,0.28269804121533715,0.1015322324341494,0.38423027364948653,0.81913022795287505,0.91529496740371863,0.84999999999999998
0.75,0.10000000000000001,6,0.23156651094255037,0.092931941376241556,0.32449845231879193,0.81377245772908313,0.89101949156931426,0.84999999999999998
0.75,0.10000000000000001,7,0.18844244873746785,0.082804171155608064,0.27124661989307591,0.80735397962165889,0.86892190211082043,0.84999999999999998
0.75,0.10000000000000001,8,0.15213976091784512,0.071950357903240891,0.22409011882108601,0.80034073455881205,0.84903730828409474,0.84999999999999998
0.75,0.10000000000000001,9,0.12176364800859021,0.06108853820424489,0.18285218621283511,0.79317868114071044,0.83140996204375428,0.84999999999999998
0.75,0.10000000000000001,10,0.096580329738335274,0.050789619229699677,0.14736994896803496,0.78625103800530405,0.81605557781711791,0.84999999999999998
0.75,0.10000000000000001,11,0.075936384507660645,0.041447152067603972,0.11738353657526462,0.77984823952803428,0.80293276554338888,0.84999999999999998
0.75,0.10000000000000001,12,0.059218855774423047,0.033279276433538646,0.092498132207961686,0.7741555771942934,0.79193103397724629,0.84999999999999998
0.75,0.10000000000000001,13,0.045844607472834087,0.026354891796026864,0.072199499268860948,0.76925861025754083,0.78287625652888271,0.84999999999999998
0.75,0.10000000000000001,14,0.035266359032354817,0.020632619030497273,0.055898978062852087,0.76516163993227282,0.77554875761537179,0.84999999999999998
0.75,0.10000000000000001,15,0.026984465111636935,0.016001602055453437,0.042986067167090372,0.76181218761595526,0.76970657738384363,0.84999999999999998
0.75,0.10000000000000001,16,0.020557094398342555,0.012316538350761342,0.032873632749103897,0.75912501516385411,0.76510725944034153,0.84999999999999998
0.75,0.10000000000000001,17,0.015605404596866572,0.0094234729033428749,0.025028877500209448,0.75700162505353574,0.76152421343434629,0.84999999999999998
0.75,0.10000000000000001,18,0.011813316639445912,0.0071762027905380582,0.018989519429983968,0.75534380387264066,0.75875654365670064,0.84999999999999998
0.75,0.10000000000000001,19,0.008923115526791035,0.0054449908259282271,0.014368106352719262,0.75406162759445605,0.75663314829653694,0.84999999999999998
0.75,0.10000000000000001,20,0.00672857901734541,0.0041198605510678358,0.010848439568413245,0.75307721770546909,0.75501270587543545,0.84999999999999998
0.75,0.10000000000000001,21,0.0050671395654938809,0.0031105470624911893,0.0081776866279850702,0.75232567617168422,0.75378119483218142,0.84999999999999998
0.75,0.10000000000000001,22,0.0038121391998664779,0.002344671881346341,0.0061568110812128193,0.75175439044107362,0.75284824648781279,0.84999999999999998
0.75,0.10000000000000001,23,0.0028657923804721462,0.0017651821144608738,0.0046309744949330203,0.75132155380270982,0.75214320231249709,0.84999999999999998
0.75,0.10000000000000001,24,0.0021531315841722995,0.0013276697282353464,0.0034808013124076461,0.75099443201888827,0.75161137917672971,0.84999999999999998
0.75,0.10000000000000001,25,0.0016169898311174052,0.00099789167553016272,0.002614881506647568,0.75074767266032383,0.75121078454703782,0.84999999999999998
0.75,0.10000000000000001,26,0.0012139513524268022,0.00074962698846797163,0.0019635783408947739,0.75056179910158238,0.75090935959600869,0.84999999999999998
0.75,0.10000000000000001,27,0.00091114551109925973,0.00056290192184636919,0.001474047432945629,0.7504219389311495,0.75068273706051647,0.84999999999999998
0.75,0.10000000000000001,28,0.00068374358108751968,0.00042256075538825736,0.0011063043364757772,0.75031678670491186,0.75051245729642857,0.84999999999999998
0.75,0.10000000000000001,29,0.00051302428669169713,0.00031713711088347612,0.00083016139757517325,0.75023777742511699,0.75038457092079647,0.84999999999999998
0.75,0.10000000000000001,30,0.00038489020061268487,0.00023797479487335828,0.00062286499548604309,0.75017843863225808,0.75028855658785654,0.84999999999999998
0.75,0.10000000000000001,31,0.00028873632974048052,0.00017854976534982322,0.00046728609509030371,0.75013388841826667,0.75021648973885269,0.84999999999999998
0.75,0.10000000000000001,32,0.00021659090575584547,0.0001339509782044402,0.00035054188396028567,0.75010044977830725,0.75016240800322032,0.84999999999999998
0.75,0.10000000000000001,33,0.00016246493582535064,0.00010048498836422974,0.00026294992418958039,0.75007535616910936,0.75012182890894319,0.84999999999999998
0.75,0.10000000000000001,34,0.00012186094460419138,7.5375983249669891e-05,0.00019723692785386128,0.75005652772660425,0.75009138457224289,0.84999999999999998
0.75,0.10000000000000001,35,9.1402596975303856e-05,5.6538875639239075e-05,0.00014794147261454295,0.75004240175938164,0.75006854568247805,0.84999999999999998
0.75,0.10000000000000001,36,6.8555823362401693e-05,4.2408032225246537e-05,0.00011096385558764823,0.75003180467539521,0.75005141334283776,0.84999999999999998
0.75,0.10000000000000001,37,5.141904791750976e-05,3.1808204507634776e-05,8.3227252425144543e-05,0.75002385539458349,0.75003856230310118,0.84999999999999998
0.75,0.10000000000000001,38,3.8565512559809497e-05,2.3857379978349409e-05,6.2422892538158907e-05,0.75001789260811302,0.75002892301898882,0.84999999999999998
0.75,0.10000000000000001,39,2.8924824457460035e-05,1.7893725011216193e-05,4.6818549468676231e-05,0.7500134200536237,0.75002169299087718,0.84999999999999998
0.75,0.10000000000000001,40,2.1694006515790301e-05,1.3420681926825572e-05,3.5114688442615872e-05,0.75001006537636095,0.75001627015192207,0.84999999999999998
0.75,0.10000000000000001,41,1.6270723245183085e-05,1.0065729801653025e-05,2.633645304683611e-05,0.75000754922136281,0.75001220284388481,0.84999999999999998
0.75,0.10000000000000001,42,1.2203165265178824e-05,7.5494201817691249e-06,1.975258544694795e-05,0.75000566202239138,0.75000915226226228,0.84999999999999998
0.75,0.10000000000000001,43,9.1524430434790956e-06,5.6621342306002756e-06,1.4814577274079371e-05,0.75000424657662823,0.75000686426945773,0.84999999999999998
0.75,0.10000000000000001,44,6.8643711491600411e-06,4.2466395393652716e-06,1.1111010688525314e-05,0.75000318496612917,0.75000514824302245,0.84999999999999998
0.75,0.10000000000000001,45,5.1483002246596391e-06,3.1850015172563311e-06,8.3333017419159702e-06,0.75000238874352976,0.75000386120528983,0.84999999999999998
0.75,0.10000000000000001,46,3.86123746646358e-06,2.3887634358869548e-06,6.2500009023505348e-06,0.75000179156829727,0.75000289591691804,0.84999999999999998
0.75,0.10000000000000001,47,2.895935017518318e-06,1.7915794945756634e-06,4.6875145120939814e-06,0.75000134368221361,0.75000217194497332,0.84999999999999998
0.75,0.10000000000000001,48,2.1719551543551133e-06,1.3436885121438251e-06,3.5156436664989385e-06,0.75000100776502998,0.75000162896282774,0.84999999999999998
0.75,0.10000000000000001,49,1.6289685545867862e-06,1.0077685729265071e-06,2.6367371275132933e-06,0.75000075582566805,0.75000122172442574,0.84999999999999998
0.75,0.10000000000000001,50,1.2217276471563357e-06,7.5582766091036136e-07,1.9775553080666971e-06,0.75000056687031724,0.75000091629461596,0.84999999999999998
0.75,0.10000000000000001,51,9.1629642792839075e-07,5.6687143824358727e-07,1.4831678661719779e-06,0.75000042515333765,0.75000068722169122,0.84999999999999998
0.75,0.10000000000000001,52,6.8722271051277772e-07,4.2515396824903892e-07,1.1123766787618166e-06,0.75000031886534058,0.75000051541667867,0.84999999999999998
0.75,0.10000000000000001,53,5.1541725201608693e-07,3.188656953182254e-07,8.3428294733431234e-07,0.75000023914919522,0.75000038656273982,0.84999999999999998
0.75,0.10000000000000001,54,3.8656306227368622e-07,2.3914939475026588e-07,6.2571245702395216e-07,0.75000017936200314,0.75000028992218459,0.84999999999999998
0.75,0.10000000000000001,55,2.8992236603998985e-07,1.7936211539741439e-07,4.6928448143740425e-07,0.75000013452156244,0.75000021744171153,0.84999999999999998
0.75,0.10000000000000001,56,2.1744181353080207e-07,1.3452162554886616e-07,3.5196343907966823e-07,0.75000010089120561,0.75000016308132467,0.84999999999999998
0.75,0.10000000000000001,57,1.6308138208606827e-07,1.0089124109961452e-07,2.6397262318568279e-07,0.75000007566842319,0.75000012231101665,0.84999999999999998
0.75,0.10000000000000001,58,1.2231104890466224e-07,7.5668443164821155e-08,1.979794920694834e-07,0.75000005675132808,0.75000009173327542,0.84999999999999998
0.75,0.10000000000000001,59,9.173329361981114e-08,5.6751339314930002e-08,1.4848463293474113e-07,0.75000004256350206,0.75000006879996395,0.84999999999999998
0.75,0.10000000000000001,60,6.8799974119348589e-08,4.2563508390687599e-08,1.1136348251003619e-07,0.75000003192262998,0.75000005159997707,0.84999999999999998
0.75,0.25,0,0.75,0.25,1,0.90000000000000002,1.0714285714285714,1
0.75,0.25,1,0.67500000000000004,0.26785714285714285,0.94285714285714284,0.90845070422535212,1.0522388059701493,1
0.75,0.25,2,0.61320422535211272,0.28184968017057571,0.89505390552268849,0.9149079945940326,1.0350867619775184,1
0.75,0.25,3,0.56102544809348864,0.29173887281216038,0.85276432090564902,0.91938729584933532,1.0195465897650868,1
0.75,0.25,4,0.51579966962533419,0.29744137287754852,0.81324104250288265,0.92193919842666805,1.0052116615216176,1
0.75,0.25,5,0.47553593396312083,0.29899153663551153,0.77452747059863236,0.92262903271675045,0.99171010834986184,1
0.75,0.25,6,0.4387432587744507,0.29651292919249483,0.73525618796694547,0.92152524428188975,0.97871171911598431,1
0.75,0.25,7,0.40431298871915805,0.29020067867010274,0.69451366738926079,0.91869508178132731,0.96593102390653096,1
0.75,0.25,8,0.37144035423659977,0.28031383868618254,0.65175419292278236,0.91420612873354068,0.95312969850775542,1
0.75,0.25,9,0.33957304830205687,0.26717544455451275,0.60674849285656962,0.90813247035127842,0.94012011815955521,1
0.75,0.25,10,0.30837731121926087,0.25117701050392022,0.55955432172318109,0.90056443356649252,0.92677086069225389,1
0.75,0.25,11,0.27771363860293163,0.23278353421082543,0.51049717281375706,0.89162068669247962,0.9130140139851215,1
0.75,0.25,12,0.24761522515501302,0.21253462895946856,0.46014985411448162,0.88146096442325172,0.89885312003401174,1
0.75,0.25,13,0.21826315517101841,0.19103741435548935,0.40930056952650773,0.87029685972891924,0.88436946334906119,1
0.75,0.25,14,0.18995373853986314,0.16894765561315636,0.35890139415301947,0.85839727604689264,0.86972339704542623,1
0.75,0.25,15,0.16305577173754215,0.14693772896273513,0.30999350070027731,0.8460848125745386,0.85514700307145142,1
0.75,0.25,16,0.13795901206975511,0.12565335856060816,0.26361237063036325,0.83372028404993381,0.840925295159905,1
0.75,0.25,17,0.11501922673004447,0.1056650876354128,0.22068431436545727,0.82167524471270226,0.82736585879376834,1
0.75,0.25,18,0.094508451270075081,0.087423685975992108,0.18193213724606719,0.81029642845524852,0.81476088729173823,1
0.75,0.25,19,0.076579860522978729,0.071229399956113618,0.14780926047909235,0.79986985044405412,0.80334940537001454,1
0.75,0.25,20,0.061253921583541523,0.057222096099606816,0.11847601768314833,0.79059371463483086,0.79328883055537402,1
0.75,0.25,21,0.048426965400682732,0.045393649696784319,0.093820615097467058,0.78256690652603733,0.78464258861048219,1
0.75,0.25,22,0.037897340506055727,0.035617790804562281,0.073515131310618015,0.77579459655928507,0.77738517989234213,1
0.75,0.25,23,0.029400551988565355,0.027688742711972459,0.057089294700537814,0.77020704924642691,0.77142063548424145,1
0.75,0.25,24,0.02264451239332909,0.021359667498629453,0.044004179891958539,0.76568473000623316,0.76660731963959794,1
0.75,0.25,25,0.017338557358008985,0.016374477449517359,0.03371303480752634,0.76208300519111372,0.76278229152375532,1
0.75,0.25,26,0.013213419897069983,0.012490161431446907,0.02570358132851689,0.75925206133395051,0.75978082675198799,1
0.75,0.25,27,0.010032316294121421,0.0094897851786505255,0.019522101472771947,0.7570504318007818,0.75744950146565415,1
0.75,0.25,28,0.0075949693824266407,0.0071880330525849944,0.014783002435011634,0.7553525504796752,0.75565329046879948,1
0.75,0.25,29,0.0057368794938310068,0.0054316608281843402,0.011168540322015346,0.75405173795480307,0.75427811658108701,1
0.75,0.25,30,0.0043259039527605413,0.0040969828993901516,0.008422886852150693,0.75306019958915715,0.75323045333372485,1
0.75,0.25,31,0.0032576660940693771,0.0030859722866081623,0.0063436383806775394,0.75230735876973742,0.75243531612378722,1
0.75,0.25,32,0.0024507661749830602,0.0023219945330232592,0.0047727607080063194,0.75173746152360832,0.75183358095305841,1
0.75,0.25,33,0.0018423327431696889,0.0017457534647163015,0.0035880862078859904,0.75130703334055449,0.75137920859622076,1
0.75,0.25,34,0.0013841575476969846,0.0013117228567226451,0.0026958804044196296,0.75098250337041417,0.75103668322785833,1
0.75,0.25,35,0.0010394781002285348,0.00098515198362714661,0.0020246300838556814,0.75073813681077706,0.7507787990306346,1
0.75,0.25,36,0.00078037585222117637,0.00073963122313023654,0.0015200070753514129,0.75055431342982759,0.75058482550546368,1
0.75,0.25,37,0.00058571446198108163,0.00055515597255160131,0.0011408704345326828,0.75041613595905066,0.75043902870102641,1
0.75,0.25,38,0.00043952958333517755,0.00041661070881919739,0.00085614029215437494,0.75031232791246139,0.75032950236146578,1
0.75,0.25,39,0.00032978446485861125,0.00031259530582676591,0.00064237977068537717,0.75023437321540309,0.75024725680719007,1
0.75,0.25,40,0.00024741564128937736,0.00023452377068733577,0.00048193941197671313,0.75017585158663835,0.75018551583144866,1
0.75,0.25,41,0.00018560523940011289,0.00017593633588781535,0.00036154157528792824,0.75013192904080384,0.75013917809736597,1
0.75,0.25,42,0.00013922841627128689,0.00013197673840034793,0.00027120515467163482,0.75009896949212951,0.75010440677581347,1
0.75,0.25,43,0.00010443509156911354,9.8996333065999706e-05,0.00020343142463511324,0.75007423990032163,0.75007831813951475,1
0.75,0.25,44,7.8334071927623321e-05,7.4255003008124294e-05,0.00015258907493574762,0.75005568711720905,0.75005874595213606,1
0.75,0.25,45,5.8754916144362386e-05,5.5695614436945802e-05,0.00011445053058130818,0.75004176938445621,0.75004406359815523,1
0.75,0.25,46,4.4068641264952915e-05,4.1774164976882907e-05,8.5842806241835822e-05,0.75003132931497674,0.75003305002447906,1
0.75,0.25,47,3.3052861589057472e-05,3.133200436983726e-05,6.4384865958894732e-05,0.75002349826702952,0.75002478882685009,1
0.75,0.25,48,2.4790422876760815e-05,2.3499779961009136e-05,4.829020283776995e-05,0.75001762442080078,0.75001859235624524,1
0.75,0.25,49,1.859325407441522e-05,1.7625271887037571e-05,3.6218525961452788e-05,0.75001321872093174,0.7500139446812788,1
0.75,0.25,50,1.3945186334848238e-05,1.3219199694077096e-05,2.7164386028925334e-05,0.75000991426871189,0.75001045874390204,1
0.75,0.25,51,1.045902800746074e-05,9.9145380267820115e-06,2.0373566034242751e-05,0.75000743582979723,0.75000784418896305,1
0.75,0.25,52,7.8443487771476622e-06,7.4359812915962719e-06,1.5280330068743932e-05,0.75000557694449865,0.75000588321543282,1
0.75,0.25,53,5.8833053303585047e-06,5.5770297161770967e-06,1.1460335046535602e-05,0.75000418274895986,0.75000441245303795,1
0.75,0.25,54,4.4125036061581295e-06,4.1827968955145364e-06,8.5953005016726667e-06,0.7500031370845498,0.750003309363102,1
0.75,0.25,55,3.3093915470154858e-06,3.1371115140296115e-06,6.4465030610450969e-06,0.75000235282625449,0.75000248203544628,1
0.75,0.25,56,2.4820514466849326e-06,2.3528414219441855e-06,4.8348928686291177e-06,0.75000176462691459,0.75000186153396464,1
0.75,0.25,57,1.8615429649084857e-06,1.7646354463523594e-06,3.6261784112608453e-06,0.7500013234742493,0.75000139615462469,1
0.75,0.25,58,1.3961596873855424e-06,1.3234790484682088e-06,2.7196387358537514e-06,0.75000099260797271,0.75000104711830362,1
0.75,0.25,59,1.0471211513783936e-06,9.9261067219029272e-07,2.0397318235686861e-06,0.75000074445726517,0.75000078534004122,1
0.75,0.25,60,7.8534164307074387e-07,7.444587836796258e-07,1.5298004267503698e-06,0.75000055834367207,0.75000058900576971,1
0.75,0.48999999999999999,0,0.75,0.48999999999999999,1.24,0.99664429530201337,1.0714285714285714,1.24
0.75,0.48999999999999999,1,0.74748322147651003,0.52500000000000002,1.2724832214765101,1.0081967213114755,1.0708113298127699,1.24
0.75,0.48999999999999999,2,0.75361013312795688,0.56217594815170424,1.3157860812796611,1.0199004306221933,1.0723108655501399,1.24
0.75,0.48999999999999999,3,0.76860729929845162,0.60282737755402449,1.3714346768524761,1.0320768720930331,1.075937518578884,1.24
0.75,0.48999999999999999,4,0.79326181732781964,0.64860459273689308,1.4418664100647127,1.0450698103692015,1.0817677080095354,1.24
0.75,0.48999999999999999,5,0.82901397700791268,0.70163950368944694,1.5306534806973597,1.0592485962074394,1.0899429914543757,1.24
0.75,0.48999999999999999,6,0.87813189138197789,0.76474705957383926,1.6428789509558173,1.0750099166159743,1.1006670226721242,1.24
0.75,0.48999999999999999,7,0.94400049133236785,0.84173186915839926,1.7857323604907671,1.0927745984312467,1.1141976283730415,1.24
0.75,0.48999999999999999,8,1.0315797578346277,0.93785565234229573,1.9694354101769234,1.112974269216868,1.1308291628188931,1.24
0.75,0.48999999999999999,9,1.1481217271149085,1.0605545221832051,2.2086762492981133,1.1360203081618256,1.1508577747093935,1.24
0.75,0.48999999999999999,10,1.3042895982443659,1.2205474173577475,2.5248370156021132,1.1622454471643606,1.1745200774366973,1.24
0.75,0.48999999999999999,11,1.5159046473433473,1.4335574471501824,2.9494620944935299,1.1918092067732826,1.2018964924636721,1.24
0.75,0.48999999999999999,12,1.8066691152942074,1.7229876674749802,3.5296567827691874,1.2245672431945045,1.232779330519201,1.24
0.75,0.48999999999999999,13,2.2123878178804821,2.1240635832026458,4.3364514010831279,1.259928061633389,1.2665288120489615,1.24
0.75,0.48999999999999999,14,2.7874494949634792,2.6901877267501075,5.4776372217135867,1.2967583072906392,1.301977557457243,1.24
0.75,0.48999999999999999,15,3.6146482887469884,3.502564045575558,7.1172123343225469,1.3334282439053839,1.3374740710296589,1.24
0.75,0.48999999999999999,16,4.8198741199994979,4.6845885930780531,9.504462713077551,1.3680643308271681,1.3711312333332626,1.24
0.75,0.48999999999999999,17,6.5938978626482987,6.4231857352860446,13.017083597934343,1.3989652116024955,1.4012364909871931,1.24
0.75,0.48999999999999999,18,9.2246337187050198,9.0004022406712103,18.225035959376228,1.4250030166836907,1.4266477391138281,1.24
0.75,0.48999999999999999,19,13.145130876956745,12.840403507768615,25.985534384725362,1.4458108284502669,1.4469782212321702,1.24
0.75,0.48999999999999999,20,19.005372563300014,18.579784227574351,37.585156790874365,1.4616951856423541,1.4625100708508734,1.24
0.75,0.48999999999999999,21,27.780061577114918,27.173121547063705,54.953183124178622,1.4733788817562474,1.4739402920320233,1.24
0.75,0.48999999999999999,22,40.930556061609273,40.051558708500743,80.982114770110016,1.4817302917697814,1.482113282759761,1.24
0.75,0.48999999999999999,23,60.648044775467703,59.360947157101329,120.00899193256903,1.4875747476584822,1.4878341640398878,1.24
0.75,0.48999999999999999,24,90.218499902846702,88.31924519010181,178.53774509294851,1.4916031534032363,1.4917779836239491,1.24
0.75,0.48999999999999999,25,134.57019895039571,131.75270550487923,266.32290445527497,1.4943503976273202,1.4944678107297429,1.24
0.75,0.48999999999999999,26,201.09503031031142,196.9001773535974,397.99520766390879,1.4962102105716664,1.4962888746009817,1.24
0.75,0.48999999999999999,27,300.88043764550667,294.61954478114797,595.4999824266547,1.4974629552976437,1.4975155727020619,1.24
0.75,0.48999999999999999,28,450.55730934788886,441.19735633216158,891.75466568005049,1.4983039247312084,1.4983390812539761,1.24
0.75,0.48999999999999999,29,675.07178491227512,661.0632415384141,1336.1350264506891,1.4988671777060794,1.4988906503469934,1.24
0.75,0.48999999999999999,30,1011.8429410004672,990.86151203000509,2002.7044530304725,1.499243846050176,1.4992595100685016,1.24
0.75,0.48999999999999999,31,1516.9993024642617,1485.5585450718402,3002.5578475361017,1.4994954790025012,1.4995059286267245,1.24
0.75,0.48999999999999999,32,2274.7335956951083,2227.6038456573156,4502.3374413524234,1.4996634664337221,1.4996704359414395,1.24
0.75,0.48999999999999999,33,3411.334869333371,3340.6716303217336,6752.0064996551046,1.4997755614306341,1.4997802091445536,1.24
0.75,0.48999999999999999,34,5116.2366688823549,5010.2731964072063,10126.509865289561,1.4998503374350978,1.49985343652277,1.24
0.75,0.48999999999999999,35,7673.5892942210203,7514.6754715492716,15188.264765770291,1.4999002085703621,1.4999022749008126,1.24
0.75,0.48999999999999999,36,11509.618182885406,11271.27883491809,22780.897017803494,1.4999334650951255,1.4999348427696861,1.24
0.75,0.48999999999999999,37,17263.661482977168,16906.183847066157,34169.845330043325,1.4999556401582437,1.4999565586617067,1.24
0.75,0.48999999999999999,38,25894.726411174233,25358.541343347486,51253.267754521716,1.4999704253326254,1.4999710376921624,1.24
0.75,0.48999999999999999,39,38841.323788840986,38037.07757314053,76878.401361981523,1.4999802829152298,1.499980691165542,1.24
0.75,0.48999999999999999,40,58261.219845587744,57054.88190807667,115316.10175366441,1.4999868549924229,1.4999871271640184,1.24
0.75,0.48999999999999999,41,87391.0639242053,85581.588403978254,172972.65232818355,1.4999912365352113,1.4999914179850398,1.24
0.75,0.48999999999999999,42,131085.8300377964,128371.64814349537,259457.47818129178,1.4999941576339597,1.4999942786014446,1.24
0.75,0.48999999999999999,43,196627.97920529282,192556.73774988082,389184.71695517364,1.4999961050643367,1.499996185709741,1.24
0.75,0.48999999999999999,44,294941.20295461064,288834.37215753214,583775.57511214283,1.4999974033651267,1.4999974571289139,1.24
0.75,0.48999999999999999,45,442411.03857730277,433250.82376772456,875661.86234502727,1.4999982689051521,1.4999983047477587,1.24
0.75,0.48999999999999999,46,663615.79201048461,649875.50118215685,1313491.2931926413,1.4999988459345759,1.4999988698296831,1.24
0.75,0.48999999999999999,47,995422.92215968645,974812.5173032342,1970235.4394629207,1.4999992306220764,1.4999992465521639,1.24
0.75,0.48999999999999999,48,1493133.6173831087,1462218.0414844695,2955351.658867578,1.499999487080951,1.4999994977010169,1.24
0.75,0.48999999999999999,49,2239699.6602179878,2193326.3277560691,4433025.987974057,1.4999996580537749,1.4999996651338221,1.24
0.75,0.48999999999999999,50,3359548.7244701376,3289988.7571632992,6649537.4816334369,1.4999997720357645,1.4999997767557971,1.24
0.75,0.48999999999999999,51,5039322.3208482498,4934982.401274031,9974304.7221222818,1.4999998480238048,1.4999998511704942,1.24
0.75,0.48999999999999999,52,7558982.7154153418,7402472.8674400542,14961455.582855396,1.4999998986825198,1.4999999007803129,1.24
0.75,0.48999999999999999,53,11338473.307265932,11103708.566689039,22442181.87395497,1.4999999324550057,1.4999999338535344,1.24
0.75,0.48999999999999999,54,17007709.195041783,16655562.11556248,33663271.310604259,1.4999999549700003,1.4999999559023531,1.24
0.75,0.48999999999999999,55,25511563.026705533,24983342.438872624,50494905.465578154,1.4999999699799988,1.4999999706015672,1.24
0.75,0.48999999999999999,56,38267343.774201147,37475012.923837826,75742356.698038965,1.4999999799866652,1.4999999804010442,1.24
0.75,0.48999999999999999,57,57401014.895444557,56212518.651285619,113613533.54673018,1.4999999866577767,1.499999986934029,1.24
0.75,0.48999999999999999,58,86101521.577309683,84318777.242457286,170420298.81976697,1.4999999911051842,1.4999999912893527,1.24
0.75,0.48999999999999999,59,129152281.60010736,126478165.12921479,255630446.72932214,1.499999994070123,1.4999999941929016,1.24
0.75,0.48999999999999999,60,193728421.6343039,189717246.95935103,383445668.59365493,1.4999999960467485,1.499999996128601,1.24
0.75,0.5,0,0.75,0.5,1.25,1,1.0714285714285714,1.25
0.75,0.5,1,0.75,0.5357142857142857,1.2857142857142856,1.0116279069767442,1.0714285714285714,1.25
0.75,0.5,2,0.75872093023255816,0.57397959183673464,1.3327005220692927,1.0235008103727714,1.0735537190082645,1.25
0.75,0.5,3,0.77655148693980625,0.61619792545117213,1.3927494123909785,1.0359479255669553,1.0778337945657233,1.25
0.75,0.5,4,0.80446690199122683,0.66415894819256349,1.4686258501837903,1.0493218957152066,1.0843647787762825,1.25
0.75,0.5,5,0.84414473463757345,0.72019057092911754,1.5643353055666909,1.0640017956877263,1.0933074091674284,1.25
0.75,0.5,6,0.89817151347471735,0.78738968720932456,1.6855612006840419,1.0803936850665257,1.1048829124892514,1.25
0.75,0.5,7,0.97037883126472846,0.86997341086783919,1.8403522421325675,1.0989247784801757,1.1193625367368585,1.25
0.75,0.5,8,1.0663733421894435,0.97381564408264176,2.040188986272085,1.1200253036556649,1.1370452595921843,1.25
0.75,0.5,9,1.1943651263960378,1.1072724618208776,2.3016375882169156,1.1440896876942381,1.1582154943230534,1.25
0.75,0.5,10,1.3664608244513321,1.2824601217181719,2.648920946169504,1.1714071834755995,1.1830710264667539,1.25
0.75,0.5,11,1.6006820257002805,1.5172414126037959,3.1179234383040764,1.2020547984612204,1.2116141102263169,1.25
0.75,0.5,12,1.9241075098036486,1.8383111041304683,3.7624186139341171,1.235758353300821,1.2435114825684499,1.25
0.75,0.5,13,2.3777319278886999,2.2859609665193226,4.6636928944080225,1.2717562662363446,1.2779575123154316,1.25
0.75,0.5,14,3.0238954787226784,2.9213609900232131,5.9452564687458915,1.3087398732460078,1.3136134489661058,1.25
0.75,0.5,15,3.9574925855326941,3.8375390857794303,7.7950316713121239,1.344962492974016,1.3487138433270272,1.25
0.75,0.5,16,5.3226790937642363,5.1757420892992618,10.498421183063499,1.3785571046919967,1.3813793980561675,1.25
0.75,0.5,17,7.3376170807042458,7.1496634918101849,14.487280572514431,1.4079716603325163,1.4100462407015879,1.25
0.75,0.5,18,10.331156904003388,10.08135612890834,20.412513032911725,1.4323187531133081,1.4338108185815504,1.25
0.75,0.5,19,14.797509774960076,14.454757483602195,29.25226725856227,1.4514712540267447,1.4525241629418839,1.25
0.75,0.5,20,21.478160069534315,20.995884514397211,42.47404458393153,1.4659027124138111,1.4666342797773511,1.25
0.75,0.5,21,31.484893103588362,30.793283963061391,62.278177066649754,1.4764101122466187,1.4769123451442987,1.25
0.75,0.5,22,46.484614561141683,45.478981232579322,91.963595793720998,1.4838636738562099,1.4842054103854145,1.25
0.75,0.5,23,68.97683094048557,67.500150004210965,136.47698094469655,1.4890511188668361,1.4892821668269334,1.25
0.75,0.5,24,102.71002728781863,100.52676965941434,203.23679694723296,1.4926127857459073,1.4927682981133676,1.25
0.75,0.5,25,153.30629995410914,150.06317485931848,303.36947481342759,1.495035189742977,1.4951395373991661,1.25
0.75,0.5,26,229.19831324068531,224.36538583981161,453.56369908049692,1.4966720710138997,1.4967419396369954,1.25
0.75,0.5,27,343.03471415082896,335.81708278928249,678.8517969401114,1.497773272086472,1.4978199874339682,1.25
0.75,0.5,28,513.78822625293469,502.99353872355493,1016.7817649764896,1.4985118856842896,1.4985430902228298,1.25
0.75,0.5,29,769.91776376467158,753.75749188091265,1523.6752556455842,1.4990063033383993,1.4990271335864185,1.25
0.75,0.5,30,1154.1115809354474,1129.9029324735327,2284.0145134089798,1.4993368131088318,1.4993507120763239,1.25
0.75,0.5,31,1730.4019797317492,1694.1207663813177,3424.5227461130671,1.4995575536475783,1.4995668250303629,1.25
0.75,0.5,32,2594.8373595534681,2540.4472988604375,5135.2846584139061,1.4997048925624639,1.4997110758895431,1.25
0.75,0.5,33,3891.4902835262014,3809.9369518146705,7701.4272353408724,1.4998031980036712,1.4998073212916743,1.25
0.75,0.5,34,5836.4695722328106,5714.1713339913276,11550.640906224138,1.4998687703384257,1.4998715196729131,1.25
0.75,0.5,35,8753.9384404224638,8570.5228423849694,17324.461282807431,1.4999125009623389,1.499914334063557,1.25
0.75,0.5,36,13130.141699444413,12855.050061712354,25985.19176115677,1.499941661708192,1.4999428838697222,1.25
0.75,0.5,37,19694.446559128679,19281.840861854478,38976.287420983157,1.4999611053161008,1.4999619201322627,1.25
0.75,0.5,38,29540.903829419531,28922.027042831967,58462.930872251498,1.4999740691042163,1.4999746123335744,1.25
0.75,0.5,39,44310.589722030738,43382.306301473036,87692.896023503767,1.4999827122443183,1.4999830744054838,1.25
0.75,0.5,40,66465.118552396889,65072.725180883921,131537.84373328081,1.4999884746109444,1.4999887160553929,1.25
0.75,0.5,41,99696.911792245388,97608.353494299503,197305.26528654489,1.4999923163101367,1.4999924772747342,1.25
0.75,0.5,42,149544.60164821753,146411.79596062226,295956.39760883979,1.4999948774969081,1.499994984807365,1.25
0.75,0.5,43,224316.13642964198,219616.95965757262,443933.0960872146,1.4999965849787458,1.499996656519373,1.25
0.75,0.5,44,336473.4386000894,329424.70520130894,665898.14380139834,1.4999977233106336,1.4999977710045282,1.25
0.75,0.5,45,504709.39185463439,494136.32351578726,998845.71537042165,1.4999984822032979,1.4999985139992913,1.25
0.75,0.5,46,757063.32173570106,741203.75098675396,1498267.072722455,1.4999989881338469,1.4999990093312041,1.25
0.75,0.5,47,1135594.2165568005,1111804.8921927034,2247399.1087495042,1.4999993254218156,1.4999993395533999,1.25
0.75,0.5,48,1703390.5587881159,1667706.6040012941,3371097.16278941,1.4999995502808776,1.4999995597019393,1.25
0.75,0.5,49,2555085.0721348664,2501559.1717139576,5056644.2438488239,1.4999997001871037,1.4999997064678141,1.25
0.75,0.5,50,3832626.8421548437,3752338.0232828045,7584964.8654376483,1.4999998001246702,1.4999998043118115,1.25
0.75,0.5,51,5748939.4971847115,5628506.3006359758,11377445.797820687,1.4999998667497509,1.4999998695411789,1.25
0.75,0.5,52,8623408.4797294475,8442758.7166656666,17066167.196395114,1.4999999111664875,1.4999999130274397,1.25
0.75,0.5,53,12935111.953546505,12664137.340710159,25599249.294256665,1.4999999407776525,1.4999999420182875,1.25
0.75,0.5,54,19402667.164272062,18996205.276776869,38398872.441048935,1.4999999605184327,1.4999999613455226,1.25
0.75,0.5,55,29103999.980360385,28494307.180876914,57598307.161237299,1.4999999736789538,1.4999999742303471,1.25
0.75,0.5,56,43655999.204492852,42741460.037026964,86397459.241519809,1.4999999824526353,1.4999999828202308,1.25
0.75,0.5,57,65483998.04069154,64112189.321252026,129596187.36194357,1.4999999883017567,1.4999999885468203,1.25
0.75,0.5,58,98225996.294989571,96168283.247589618,194394279.54257917,1.4999999922011711,1.4999999923645468,1.25
0.75,0.5,59,147338993.6764366,144252424.13709602,291591417.81353259,1.4999999948007807,1.4999999949096978,1.25
0.75,0.5,60,221008489.74860716,216378635.47135559,437387125.21996272,1.4999999965338537,1.4999999966064652,1.25
0.75,0.51000000000000001,0,0.75,0.51000000000000001,1.26,1.0033112582781456,1.0714285714285714,1.26
0.75,0.51000000000000001,1,0.7524834437086092,0.54642857142857137,1.2989120151371805,1.0150115473441108,1.07203589985829,1.26
0.75,0.51000000000000001,2,0.76377938454950056,0.58579104527970838,1.3495704298292091,1.0270499210898798,1.0747767512366275,1.26
0.75,0.51000000000000001,3,0.78443955663164155,0.62959459654923311,1.4140341531808747,1.0397628332910704,1.079699969543535,1.26
0.75,0.51000000000000001,4,0.8156310959489067,0.6797732667189812,1.4954043626678879,1.0535111703111348,1.0869204919031055,1.26
0.75,0.51000000000000001,5,0.85927647043528621,0.73885949344477597,1.5981359638800621,1.0686828045466694,1.0966172799334071,1.26
0.75,0.51000000000000001,6,0.91829398830574493,0.81024608795438524,1.7285400762601302,1.0856916885551646,1.1090276023528558,1.26
0.75,0.51000000000000001,7,0.99698415075372082,0.89858527623983298,1.8955694269935539,1.1049690212043661,1.1244336742898395,1.26
0.75,0.51000000000000001,8,1.101636601214605,1.0103995438251059,2.1120361450397107,1.1269398278050713,1.1431352596511926,1.26
0.75,0.51000000000000001,9,1.2414781616765509,1.1550233448819589,2.3965015065585096,1.1519759278797599,1.1653993722432587,1.26
0.75,0.51000000000000001,10,1.4301529572398033,1.3460634810517438,2.7762164382915469,1.1803155557991236,1.1913774510507111,1.26
0.75,0.51000000000000001,11,1.6880317826022586,1.6036696790078737,3.2917014616101321,1.2119450266495453,1.2209854418931267,1.26
0.75,0.51000000000000001,12,2.0458017237511736,1.9580573316740375,4.0038590554252114,1.2464552184404227,1.2537594144256019,1.26
0.75,0.51000000000000001,13,2.5500002344640627,2.4549328135713977,5.0049330480354604,1.2829190781789133,1.2887324083196219,1.26
0.75,0.51000000000000001,14,3.271443950154648,3.1637514770967328,6.4351954272513812,1.3198739756382016,1.324415347888892,1.26
0.75,0.51000000000000001,15,4.3178937325681579,4.1901210131730657,8.5080147457412245,1.3554946988526044,1.3589667192093731,1.26
0.75,0.51000000000000001,16,5.8528820647050237,5.6942350063620557,11.547117071067079,1.3879632998711253,1.3905569958860391,1.26
0.75,0.51000000000000001,17,8.1235855042845095,7.9181583243159412,16.041743828600453,1.415901919126612,1.4177954763894312,1.26
0.75,0.51000000000000001,18,11.502200305705562,11.22632905355046,22.728529359256022,1.4386569757189545,1.4400105596086372,1.26
0.75,0.51000000000000001,19,16.547720705919996,16.166032382753901,32.713753088673897,1.456309065293766,1.4572594063599964,1.26
0.75,0.51000000000000001,20,24.098595673980647,23.558102753288427,47.656698427269077,1.4694601815321597,1.4701178500286567,1.26
0.75,0.51000000000000001,21,35.41192677375772,34.633187370418561,70.045114144176281,1.4789522056446001,1.4794023533920613,1.26
0.75,0.51000000000000001,22,52.372547208174048,51.236418901265431,103.60896610943948,1.4856422010586596,1.4859478319991979,1.26
0.75,0.51000000000000001,23,77.806866309400249,76.134645585738085,153.94151189513832,1.4902767427748618,1.4904830627694869,1.26
0.75,0.51000000000000001,24,115.95376328909214,113.4773997355003,229.43116302459242,1.4934484885074881,1.4935872093474571,1.26
0.75,0.51000000000000001,25,173.17097252084972,169.48839279495175,342.65936531580144,1.4956008735392206,1.4956938863626645,1.26
0.75,0.51000000000000001,26,258.9946577738192,253.50275291284322,512.49741068666242,1.4970530770633479,1.497115325343906,1.26
0.75,0.51000000000000001,27,387.72874936326474,379.52285640268707,767.25160576595181,1.4980290277249304,1.4980706340829473,1.26
0.75,0.51000000000000001,28,580.82892142965466,568.55204614014474,1149.3809675697994,1.4986831756551791,1.498710961293988,1.26
0.75,0.51000000000000001,29,870.47853248056731,852.09518361636015,1722.5737160969275,1.4991208483948757,1.4991393936028863,1.26
0.75,0.51000000000000001,30,1304.9525161217944,1277.4094568585701,2582.3619729803645,1.4994133335012689,1.4994257065316376,1.26
0.75,0.51000000000000001,31,1956.6632022590481,1915.380577380357,3872.0437796394053,1.4996086372358119,1.499616890178487,1.26
0.75,0.51000000000000001,32,2934.2290382691513,2872.3370649594058,5806.566103228557,1.4997389794573195,1.4997444833128108,1.26
0.75,0.51000000000000001,33,4400.577663347809,4307.7716673877794,8708.3493307355893,1.499825936471483,1.4998296065507954,1.26
0.75,0.51000000000000001,34,6600.100514946118,6460.9234850088769,13061.023999954996,1.4998839354873608,1.4998863825814648,1.26
0.75,0.51000000000000001,35,9899.3847349695407,9690.6511540655956,19590.035889035134,1.4999226138056274,1.499924245368228,1.26
0.75,0.51000000000000001,36,14848.311026743042,14535.242619388586,29383.55364613163,1.4999484048237472,1.4999494926061789,1.26
0.75,0.51000000000000001,37,22271.700438890082,21802.129791859617,44073.8302307497,1.4999656012688471,1.4999663264900429,1.26
0.75,0.51000000000000001,38,33406.784540099412,32702.460533554793,66109.245073654209,1.4999770666471448,1.4999775501425692,1.26
0.75,0.51000000000000001,39,50109.410680571506,49052.956634755574,99162.367315327079,1.4999847107134379,1.4999850330502222,1.26
0.75,0.51000000000000001,40,75163.349883717907,73578.700778994957,148742.05066271286,1.4999898069713242,1.4999900218654036,1.26
0.75,0.51000000000000001,41,112744.25868339612,110367.31699031264,223111.57567370875,1.4999932045715614,1.4999933478355651,1.26
0.75,0.51000000000000001,42,169115.62187955243,165550.24130392811,334665.86318348057,1.499995469680601,1.4999955651905079,1.26
0.75,0.51000000000000001,43,253672.66667154618,248324.6277721106,501997.29444365681,1.4999969797720567,1.4999970434455818,1.26
0.75,0.51000000000000001,44,380508.23385804292,372486.2074728905,752994.44133093348,1.4999979865080331,1.4999980289571626,1.26
0.75,0.51000000000000001,45,570761.58463679219,558728.57702306448,1129490.1616598568,1.4999986576690572,1.4999986859685266,1.26
0.75,0.51000000000000001,46,856141.61080425221,838092.13134766137,1694233.7421519137,1.499999105111387,1.4999991239777222,1.26
0.75,0.51000000000000001,47,1284211.6500549996,1257137.4628341142,2541349.1128891138,1.4999994034070054,1.4999994159845724,1.26
0.75,0.51000000000000001,48,1926316.7089308256,1885705.4600634985,3812022.1689943243,1.4999996022710769,1.4999996106561255,1.26
0.75,0.51000000000000001,49,2889474.2972443681,2828557.4559073779,5718031.7531517465,1.4999997348472687,1.4999997404373033,1.26
0.75,0.51000000000000001,50,4334210.6797145503,4242835.4496730659,8577046.1293876171,1.4999998232314611,1.4999998269581516,1.26
0.75,0.51000000000000001,51,6501315.2534197364,6364252.4403215097,12865567.693741247,1.4999998821542846,1.4999998846387455,1.26
0.75,0.51000000000000001,52,9751972.1139774583,9546377.9262941182,19298350.040271576,1.4999999214361797,1.4999999230924868,1.26
0.75,0.51000000000000001,53,14627957.404814003,14319566.155252991,28947523.560066994,1.499999947624115,1.4999999487283202,1.26
0.75,0.51000000000000001,54,21941935.341068789,21479348.498691276,43421283.839760065,1.4999999650827416,1.4999999658188781,1.26
0.75,0.51000000000000001,55,32912902.245450959,32219022.013848685,65131924.259299643,1.4999999767218268,1.4999999772125845,1.26
0.75,0.51000000000000001,56,49369352.602024198,48328532.286584787,97697884.888608992,1.4999999844812173,1.4999999848083894,1.26
0.75,0.51000000000000001,57,74054028.136884049,72492797.695688933,146546825.832573,1.4999999896541447,1.4999999898722596,1.26
0.75,0.51000000000000001,58,111081041.43917382,108739195.80934516,219820237.24851897,1.4999999931027632,1.4999999932481729,1.26
0.75,0.51000000000000001,59,166621561.39260849,163108792.97982949,329730354.37243795,1.4999999954018421,1.4999999954987819,1.26
0.75,0.51000000000000001,60,249932341.32276049,244663188.73555598,494595530.05831647,1.4999999969345614,1.499999996999188,1.26
0.75,0.75,0,0.75,0.75,1.5,1.0714285714285714,1.0714285714285714,1.5
0.75,0.75,1,0.8035714285714286,0.8035714285714286,1.6071428571428572,1.0841584158415842,1.0841584158415842,1.5
0.75,0.75,2,0.87119872701555878,0.87119872701555878,1.7423974540311176,1.0991874143714273,1.0991874143714273,1.5
0.75,0.75,3,0.95761067615191098,0.95761067615191098,1.915221352303822,1.116879898982631,1.116879898982631,1.5
0.75,0.75,4,1.0695361152452352,1.0695361152452352,2.1390722304904703,1.1375999459612587,1.1375999459612587,1.5
0.75,0.75,5,1.216704226906594,1.216704226906594,2.4334084538131879,1.1616598683322659,1.1616598683322659,1.5
0.75,0.75,6,1.4133964720276253,1.4133964720276253,2.8267929440552506,1.189234649717589,1.189234649717589,1.5
0.75,0.75,7,1.6808600583238491,1.6808600583238491,3.3617201166476982,1.2202390338610507,1.2202390338610507,1.5
0.75,0.75,8,2.0510510536247231,2.0510510536247231,4.1021021072494461,1.2541830710734971,1.2541830710734971,1.5
0.75,0.75,9,2.5723935093635872,2.5723935093635872,5.1447870187271745,1.2900567230250033,1.2900567230250033,1.5
0.75,0.75,10,3.3185335410203773,3.3185335410203773,6.6370670820407547,1.3263299351791555,1.3263299351791555,1.5
0.75,0.75,11,4.4014703763514103,4.4014703763514103,8.8029407527028205,1.3611489191380866,1.3611489191380866,1.5
0.75,0.75,12,5.9910566453890288,5.9910566453890288,11.982113290778058,1.3927200796613963,1.3927200796613963,1.5
0.75,0.75,13,8.3438648884221465,8.3438648884221465,16.687729776844293,1.419733428409339,1.419733428409339,1.5
0.75,0.75,14,11.846063904223881,11.846063904223881,23.692127808447761,1.4416163576958856,1.4416163576958856,1.5
0.75,0.75,15,17.077479498639931,17.077479498639931,34.154958997279863,1.4585119153333059,1.4585119153333059,1.5
0.75,0.75,16,24.907707332626593,24.907707332626593,49.815414665253186,1.4710510856722743,1.4710510856722743,1.5
0.75,0.75,17,36.640509913267614,36.640509913267614,73.281019826535228,1.4800746588787408,1.4800746588787408,1.5
0.75,0.75,18,54.230690211022683,54.230690211022683,108.46138042204537,1.4864205933850467,1.4864205933850467,1.5
0.75,0.75,19,80.609614723148979,80.609614723148979,161.21922944629796,1.4908099063750724,1.4908099063750724,1.5
0.75,0.75,20,120.17361217834839,120.17361217834839,240.34722435669678,1.4938105336094454,1.4938105336094454,1.5
0.75,0.75,21,179.51660773391316,179.51660773391316,359.03321546782632,1.4958452576224703,1.4958452576224703,1.5
0.75,0.75,22,268.52906634324728,268.52906634324728,537.05813268649456,1.4972173687603516,1.4972173687603516,1.5
0.75,0.75,23,402.0463821461106,402.0463821461106,804.0927642922212,1.498139171983119,1.498139171983119,1.5
0.75,0.75,24,602.32143404718272,602.32143404718272,1204.6428680943654,1.4987568815598529,1.4987568815598529,1.5
0.75,0.75,25,902.73339418921421,902.73339418921421,1805.4667883784284,1.4991701092326317,1.4991701092326317,1.5
0.75,0.75,26,1353.3509211745886,1353.3509211745886,2706.7018423491772,1.4994462291949051,1.4994462291949051,1.5
0.75,0.75,27,2029.2769355326882,2029.2769355326882,4058.5538710653764,1.4996305922670579,1.4996305922670579,1.5
0.75,0.75,28,3043.1657727067654,3043.1657727067654,6086.3315454135309,1.4997536270834118,1.4997536270834118,1.5
0.75,0.75,29,4563.9989054330645,4563.9989054330645,9127.9978108661289,1.4998357064228192,1.4998357064228192,1.5
0.75,0.75,30,6845.2485224431739,6845.2485224431739,13690.497044886348,1.4998904509531692,1.4998904509531692,1.5
0.75,0.75,31,10267.122893213807,10267.122893213807,20534.245786427615,1.499926958412185,1.499926958412185,1.5
0.75,0.75,32,15399.9344128623,15399.9344128623,30799.868825724599,1.4999513016561272,1.4999513016561272,1.5
0.75,0.75,33,23099.151667991795,23099.151667991795,46198.30333598359,1.4999675326807036,1.4999675326807036,1.5
0.75,0.75,34,34647.977534455014,34647.977534455014,69295.955068910029,1.4999783543396266,1.4999783543396266,1.5
0.75,0.75,35,51971.216323328183,51971.216323328183,103942.43264665637,1.499985569212686,1.499985569212686,1.5
0.75,0.75,36,77956.074499423063,77956.074499423063,155912.14899884613,1.4999903793208658,1.4999903793208658,1.5
0.75,0.75,37,116933.36175875527,116933.36175875527,233866.72351751055,1.4999935861453491,1.4999935861453491,1.5
0.75,0.75,38,175399.29264454675,175399.29264454675,350798.58528909349,1.4999957240664272,1.4999957240664272,1.5
0.75,0.75,39,263098.18897109607,263098.18897109607,526196.37794219214,1.4999971493640747,1.4999971493640747,1.5
0.75,0.75,40,394646.53345949476,394646.53345949476,789293.06691898953,1.4999980995700304,1.4999980995700304,1.5
0.75,0.75,41,591969.0501911426,591969.0501911426,1183938.1003822852,1.4999987330440117,1.4999987330440117,1.5
0.75,0.75,42,887952.82528798084,887952.82528798084,1775905.6505759617,1.4999991553614853,1.4999991553614853,1.5
0.75,0.75,43,1331928.4879328159,1331928.4879328159,2663856.9758656318,1.4999994369071286,1.4999994369071286,1.5
0.75,0.75,44,1997891.981899787,1997891.981899787,3995783.9637995739,1.4999996246045175,1.4999996246045175,1.5
0.75,0.75,45,2996837.2228500559,2996837.2228500559,5993674.4457001118,1.4999997497362405,1.4999997497362405,1.5
0.75,0.75,46,4495255.0842753341,4495255.0842753341,8990510.1685506683,1.4999998331574473,1.4999998331574473,1.5
0.75,0.75,47,6742881.8764131684,6742881.8764131684,13485763.752826337,1.4999998887716111,1.4999998887716111,1.5
0.75,0.75,48,10114322.064619865,10114322.064619865,20228644.129239731,1.4999999258477315,1.4999999258477315,1.5
0.75,0.75,49,15171482.346929872,15171482.346929872,30342964.693859745,1.4999999505651502,1.4999999505651502,1.5
0.75,0.75,50,22757222.770394858,22757222.770394858,45514445.540789716,1.4999999670434316,1.4999999670434316,1.5
0.75,0.75,51,34135833.405592322,34135833.405592322,68271666.811184645,1.4999999780289537,1.4999999780289537,1.5
0.75,0.75,52,51203749.358388506,51203749.358388506,102407498.71677701,1.4999999853526353,1.4999999853526353,1.5
0.75,0.75,53,76805623.28758277,76805623.28758277,153611246.57516554,1.4999999902350902,1.4999999902350902,1.5
0.75,0.75,54,115208434.18137418,115208434.18137418,230416868.36274835,1.4999999934900599,1.4999999934900599,1.5
0.75,0.75,55,172812650.52206126,172812650.52206126,345625301.04412252,1.4999999956600401,1.4999999956600401,1.5
0.75,0.75,56,259218975.0330919,259218975.0330919,518437950.06618381,1.4999999971066933,1.4999999971066933,1.5
0.75,0.75,57,388828461.79963785,388828461.79963785,777656923.59927571,1.4999999980711289,1.4999999980711289,1.5
0.75,0.75,58,583242691.94945681,583242691.94945681,1166485383.8989136,1.499999998714086,1.499999998714086,1.5
0.75,0.75,59,874864037.17418528,874864037.17418528,1749728074.3483706,1.499999999142724,1.499999999142724,1.5
0.75,0.75,60,1312296055.0112779,1312296055.0112779,2624592110.0225558,1.4999999994284825,1.4999999994284825,1.5
0.75,1,0,0.75,1,1.75,1.125,1.0714285714285714,1.75
0.75,1,1,0.84375,1.0714285714285714,1.9151785714285714,1.1379310344827587,1.0932203389830508,1.75
0.75,1,2,0.96012931034482762,1.1713075060532687,2.1314368163980966,1.1545860050181209,1.1173721825178671,1.75
0.75,1,3,1.1085518647318382,1.3087864244383007,2.4173382891701389,1.1751540150871833,1.1443056428704996,1.75
0.75,1,4,1.3027191747720037,1.4976516907970523,2.800370865569056,1.1997179379480813,1.1742981045119152,1.75
0.75,1,5,1.5628955620828946,1.7586895417220434,3.3215851038049378,1.228131785524575,1.2073622463997453,1.75
0.75,1,6,1.9194417172492997,2.1233753558132649,4.0428170730625643,1.2598751624251339,1.2431015678207644,1.75
0.75,1,7,2.4182569452850391,2.6395712338834429,5.0578281791684816,1.2939317705839362,1.2805899287253668,1.75
0.75,1,8,3.1290594909395715,3.3802083382643269,6.5092678292038979,1.3287752677313998,1.3183605729959254,1.75
0.75,1,9,4.1578168628207068,4.4563334016797622,8.6141502645004699,1.3625450563982935,1.3545896413255278,1.75
0.75,1,10,5.6652128118458158,6.0365030642083584,11.701715876054173,1.3934129647701108,1.3874754608484436,1.75
0.75,1,11,7.8939809802076937,8.3754998709255339,16.269480851133228,1.4200042653378051,1.4156733074121679,1.75
0.75,1,12,11.209486662390432,11.856971603503336,23.066458265893768,1.4416658896722119,1.438572356009834,1.75
0.75,1,13,16.160334561903895,17.057111574793492,33.21744613669739,1.4584651179180312,1.4562945584018503,1.75
0.75,1,14,23.569284252422001,24.840178768424977,48.409463020846978,1.4709754329983022,1.4694740802257573,1.75
0.75,1,15,34.669838108666518,36.501998848374676,71.171836957041194,1.480001065995646,1.4789738322412578,1.75
0.75,1,16,51.311397358722914,53.985501121246671,105.29689847996958,1.4863600406524222,1.4856627802377957,1.75
0.75,1,17,76.267210664043986,80.204249688321966,156.47146035236597,1.4907640301723291,1.4902934246809947,1.75
0.75,1,18,113.69641433953224,119.52786594197894,233.2242802815112,1.4937773726089114,1.4934609987215486,1.75
0.75,1,19,169.83713108716063,178.51020604476324,348.34733713192384,1.4958219645750228,1.495609853693824,1.75
0.75,1,20,254.04611108058228,266.98162314546272,521.02773422604503,1.4972013006295104,1.4970593552796301,1.75
0.75,1,21,380.35816792971684,399.6873366176556,780.0455045473725,1.4981282163635843,1.4980333448629892,1.75
0.75,1,22,569.82530369986739,598.74495777272614,1168.5702614725935,1.4987494684360745,1.4986861129050539,1.75
0.75,1,23,854.0253710216009,897.33075338590754,1751.3561244075086,1.4991651181959726,1.4991228330463411,1.75
0.75,1,24,1280.3250462899578,1345.2090211954894,2625.5340674854469,1.4994428799776323,1.4994146684308003,1.75
0.75,1,25,1919.7742747165096,2017.0261384859562,3936.8004132024657,1.4996283497097997,1.4996095324630945,1.75
0.75,1,26,2878.947927408447,3024.7516245007655,5903.6995519092125,1.4997521277047572,1.4997395786247165,1.75
0.75,1,27,4317.7082796820196,4536.3397267732053,8854.0480064552248,1.4998347049052612,1.4998263369620197,1.75
0.75,1,28,6475.8487235238845,6803.7217956215454,13279.570519145429,1.4998897824154276,1.4998842029462143,1.75
0.75,1,29,9713.059332881463,10204.794842493608,19917.854175375069,1.4999265123381789,1.4999227923184018,1.75
0.75,1,30,14568.875209302691,15306.404375189437,29875.279584492127,1.4999510041035293,1.499948523924246,1.75
0.75,1,31,21852.598998852587,22958.818649153018,44811.417648005605,1.4999673342367612,1.4999656807100727,1.75
0.75,1,32,32778.184666453832,34437.440043375922,67215.624709829746,1.4999782220100837,1.4999771196261398,1.75
0.75,1,33,49166.563156705604,51655.372123560905,100821.93528026651,1.4999854809780639,1.4999847460408477,1.75
0.75,1,34,73749.130884649407,77482.270236404991,151231.4011210544,1.4999903204911498,1.4999898305265225,1.75
0.75,1,35,110622.98247160902,116222.61740071533,226845.59987232435,1.4999935469225896,1.4999932202766231,1.75
0.75,1,36,165933.75984874426,174333.13814387689,340266.89799262118,1.49999569791661,1.4999954801513518,1.75
0.75,1,37,248899.9259122443,261498.91925641656,510398.84516866086,1.4999971319302807,1.4999969867528726,1.75
0.75,1,38,373349.17500602582,392247.59092375758,765596.76592978346,1.4999980879472423,1.4999979911620505,1.75
0.75,1,39,560023.04864571907,588370.59842379007,1148393.6470695091,1.499998725295371,1.4999986607717974,1.75
0.75,1,40,840033.85910460621,882555.10967318609,1722588.9687777923,1.499999150195674,1.4999991071799081,1.75
0.75,1,41,1260050.0747925017,1323831.8765468451,2583881.9513393468,1.4999994334632314,1.4999994047860321,1.75
0.75,1,42,1890074.3983240549,1985747.0268570436,3875821.4251810983,1.4999996223085761,1.4999996031904332,1.75
0.75,1,43,2835110.8836211916,2978619.7523221481,5813730.6359433401,1.4999997482056084,1.4999997354601755,1.75
0.75,1,44,4252665.6115667671,4467928.840519676,8720594.4520864431,1.499999832137024,1.4999998236400667,1.75
0.75,1,45,6378997.7034850456,6701892.4728158815,13080890.176300928,1.4999998880913279,1.4999998824266889,1.75
0.75,1,46,9568495.8413624056,10052837.921260133,19621333.762622539,1.4999999253942089,1.4999999216177824,1.75
0.75,1,47,14352743.048178406,15079256.093926471,29431999.142104879,1.4999999502628016,1.499999947745184,1.75
0.75,1,48,21529113.858402383,22618883.352925953,44147997.211328335,1.499999966841866,1.4999999651634539,1.75
0.75,1,49,32293670.073738333,33928324.241425157,66221994.315163493,1.4999999778945763,1.4999999767756351,1.75
0.75,1,50,48440504.39674224,50892485.57417395,99332989.970916182,1.4999999852630506,1.4999999845170899,1.75
0.75,1,51,72660755.881248102,76338727.573297143,148999483.45454526,1.4999999901753669,1.4999999896780596,1.75
0.75,1,52,108991133.10800688,114508090.57198192,223499223.6799888,1.4999999934502446,1.4999999931187062,1.75
0.75,1,53,163486698.94814506,171762135.07000908,335248834.01815414,1.4999999956334964,1.499999995412471,1.75
0.75,1,54,245230047.70835233,257643201.81704983,502873249.52540219,1.4999999970889974,1.4999999969416473,1.75
0.75,1,55,367845070.84866321,386464801.93761098,754309872.78627419,1.4999999980593315,1.4999999979610981,1.75
0.75,1,56,551767605.55912948,579697202.11845267,1131464807.6775823,1.4999999987062211,1.4999999986407322,1.75
0.75,1,57,827651407.62482893,869545802.38971531,1697197210.0145442,1.4999999991374808,1.4999999990938213,1.75
0.75,1,58,1241477110.7233782,1304318702.7966092,2545795813.5199871,1.4999999994249871,1.499999999395881,1.75
0.75,1,59,1862215665.371202,1956478053.40695,3818693718.778152,1.4999999996166582,1.4999999995972539,1.75
0.75,1,60,2793323497.3429379,2934717079.3224611,5728040576.6653996,1.4999999997444389,1.4999999997315028,1.75
0.75,1.5,0,0.75,1.5,2.25,1.2,1.0714285714285714,2.25
0.75,1.5,1,0.89999999999999991,1.6071428571428572,2.5071428571428571,1.2123287671232876,1.1052631578947367,2.25
0.75,1.5,2,1.0910958904109587,1.7763157894736841,2.8674116798846425,1.2298578199052133,1.1413363904356371,2.25
0.75,1.5,3,1.3418928130883592,2.0273738514317237,3.3692666645200831,1.2522605278349399,1.179746230993834,2.25
0.75,1.5,4,1.680399402415941,2.3917866600420292,4.0721860624579698,1.2788776019330452,1.220190953883963,2.25
0.75,1.5,5,2.1490251580514208,2.9184364462036219,5.0674616042550422,1.3085971253338464,1.2618310548957026,2.25
0.75,1.5,6,2.8122081440962043,3.6825737395591815,6.4947818836553859,1.3398316734098874,1.3032636278893923,2.25
0.75,1.5,7,3.7678855436813312,4.7993644117881047,8.5672499554694355,1.3706754832520081,1.3426975662211644,2.25
0.75,1.5,8,5.1645483384236641,6.4440949151163585,11.608643253540023,1.3992490009125205,1.378336585451809,2.25
0.75,1.5,9,7.2264891027037299,8.8821317816288463,16.108620884332577,1.424105444394673,1.4088310954239878,2.25
0.75,1.5,10,10.291282475019157,12.513423447612384,22.804705922631541,1.4444996300968787,1.4335770757963675,2.25
0.75,1.5,11,14.865753728387663,17.938956994229862,32.804710722617529,1.4603990863790175,1.4527283725160773,2.25
0.75,1.5,12,21.709933163272815,26.060431798863451,47.77036496213627,1.4722842560098579,1.4669748037298094,2.25
0.75,1.5,13,31.963192795312857,38.229996823251795,70.193189618564645,1.4808819765298713,1.4772473496527725,2.25
0.75,1.5,14,47.333716122928244,56.475161484382625,103.80887760731088,1.4869508848582567,1.4844828815129274,2.25
0.75,1.5,15,70.382911072617688,83.836410454244216,154.2193215268619,1.4911594562289441,1.4894932836342718,2.25
0.75,1.5,16,104.95214340285472,124.87377029560281,229.82591369845753,1.4940416498350793,1.4929213324439474,2.25
0.75,1.5,17,156.80287348332888,186.42671553701078,343.22958902033963,1.4959984359868277,1.4952472348351804,2.25
0.75,1.5,18,234.57685348930042,278.75403090612014,513.33088439542053,1.4973190734819057,1.4968163255901792,2.25
0.75,1.5,19,351.23639692690006,417.24358428434999,768.47998121125011,1.4982067865995283,1.4978707481494151,2.25
0.75,1.5,20,526.22475357664734,624.97695975254283,1151.2017133291902,1.4988018728352295,1.498577456777376,2.25
0.75,1.5,21,788.7066461929362,936.57638289042211,1725.2830290833583,1.4992000651747563,1.4990502802482217,2.25
0.75,1.5,22,1182.4290553762135,1403.975089245753,2586.4041446219662,1.4994661827061981,1.4993662484484449,2.25
0.75,1.5,23,1773.0123819858666,2105.0728624774752,3878.085244463342,1.4996438869645194,1.4995772295573493,2.25
0.75,1.5,24,2658.8871801575065,3156.7193311303313,5815.6065112878377,1.4997624868072958,1.4997180331535884,2.25
0.75,1.5,25,3987.6992494530605,4734.1889065006917,8721.8881559537513,1.4998416113876745,1.4998119687765121,2.25
0.75,1.5,26,5980.9172680290985,7100.3931844187255,13081.310452447824,1.4998943869209151,1.4998746221376198,2.25
0.75,1.5,27,8970.7442389552198,10649.699544508567,19620.443783463787,1.4999295820901843,1.4999164042152757,2.25
0.75,1.5,28,13455.484657374032,15973.659046772349,29429.14370414638,1.4999530506411558,1.4999442647898693,2.25
0.75,1.5,29,20182.595259683447,23959.598274914995,44142.193534598438,1.4999686986113037,1.4999628411098047,2.25
0.75,1.5,30,30273.261146266046,35938.50710029107,66211.768246557112,1.4999791316002775,1.4999752264804622,2.25
0.75,1.5,31,45409.259964884564,53906.870327128796,99316.13029201336,1.4999860873747108,1.4999834839086899,2.25
0.75,1.5,32,68113.258185308296,80859.415159900629,148972.67334520892,1.4999907247569961,1.4999889890895095,2.25
0.75,1.5,33,102169.25551094099,121288.2324040683,223457.48791500929,1.4999938164337827,1.4999926593116926,2.25
0.75,1.5,34,153253.25149605467,181931.45826699302,335184.70976304769,1.4999958775910183,1.4999951061716548,2.25
0.75,1.5,35,229879.24547150155,272896.29705916217,502775.54253066372,1.499997251713344,1.4999967374317074,2.25
0.75,1.5,36,344818.23643318948,409343.55524593731,754161.79167912679,1.4999981678026728,1.4999978249473327,2.25
0.75,1.5,37,517226.72287473304,614014.44252511428,1131241.1653998473,1.4999987785323494,1.4999985499617154,2.25
0.75,1.5,38,775839.45253638958,921020.77344322251,1696860.2259796122,1.4999991856870039,1.4999990333064002,2.25
0.75,1.5,39,1163758.5470284352,1381530.2698199467,2545288.8168483819,1.4999994571241229,1.4999993555369733,2.25
0.75,1.5,40,1745637.1887662108,2072294.514384741,3817931.7031509518,1.4999996380825058,1.4999995703577036,2.25
0.75,1.5,41,2618455.151372679,3108440.8812317373,5726896.0326044168,1.4999997587215628,1.4999997135716787,2.25
0.75,1.5,42,3927682.0952822515,4662660.4315021029,8590342.5267843548,1.4999998391476603,1.4999998090477309,2.25
0.75,1.5,43,5891522.5111465231,6993989.7569075646,12885512.268054087,1.4999998927650857,1.4999998726984627,2.25
0.75,1.5,44,8837283.1349428724,10490983.745015699,19328266.87995857,1.4999999285100476,1.4999999151322976,2.25
0.75,1.5,45,13255924.070637358,15736474.727177862,28992398.797815219,1.4999999523400276,1.499999943421527,2.25
0.75,1.5,46,19883885.474179063,23604711.200421084,43488596.674600147,1.4999999682266831,1.4999999622810158,2.25
0.75,1.5,47,29825827.5794916,35407065.910285898,65232893.489777498,1.499999978817788,1.4999999748540096,2.25
0.75,1.5,48,44738740.737460397,53110597.975083105,97849338.712543502,1.4999999858785249,1.4999999832360058,2.25
0.75,1.5,49,67108110.474413581,79665896.072278902,146774006.54669249,1.4999999905856831,1.4999999888240039,2.25
0.75,1.5,50,100662165.07984336,119498843.21807261,220161008.29791597,1.4999999937237887,1.4999999925493359,2.25
0.75,1.5,51,150993246.98798802,179248263.93676317,330241510.92475116,1.499999995815859,1.4999999950328906,2.25
0.75,1.5,52,226489869.850205,268872395.014799,495362264.865004,1.4999999972105726,1.4999999966885937,2.25
0.75,1.5,53,339734804.14353049,403308591.63185275,743043395.77538323,1.4999999981403818,1.4999999977923957,2.25
0.75,1.5,54,509602205.58351868,604962886.55743337,1114565092.1409521,1.4999999987602546,1.4999999985282639,2.25
0.75,1.5,55,764403307.74350107,907444328.94580436,1671847636.6893053,1.4999999991735029,1.4999999990188426,2.25
0.75,1.5,56,1146604960.9834745,1361166492.5283608,2507771453.5118351,1.4999999994490021,1.499999999345895,2.25
0.75,1.5,57,1719907440.8434348,2041749737.9021955,3761657178.7456303,1.4999999996326681,1.4999999995639299,2.25
0.75,1.5,58,2579861160.6333752,3062624605.9629474,5642485766.596323,1.4999999997551119,1.4999999997092868,2.25
0.75,1.5,59,3869791740.3182855,4593936908.0540752,8463728648.3723602,1.4999999998367413,1.499999999806191,2.25
0.75,1.5,60,5804687609.8456507,6890905361.1907663,12695592971.036417,1.4999999998911608,1.499999999870794,2.25
0.75,2,0,0.75,2,2.75,1.25,1.0714285714285714,2.75
0.75,2,1,0.9375,2.1428571428571428,3.0803571428571428,1.2613636363636362,1.1129032258064515,2.75
0.75,2,2,1.1825284090909089,2.3847926267281103,3.5673210358190195,1.2784206943498979,1.1563618613732509,2.75
0.75,2,3,1.51176878983848,2.757683240832522,4.269452030671002,1.3004089349921268,1.2014056377186577,2.75
0.75,2,4,1.9659176419481941,3.3130961925784508,5.2790138345266451,1.3261109962512485,1.2471271658415455,2.75
0.75,2,5,2.6070250027118247,4.1318522648107789,6.7388772675226036,1.3538539378573375,1.2920724144035218,2.75
0.75,2,6,3.5295310660139401,5.3386523317527228,8.8681833977666624,1.381678318868671,1.3344199456700025,2.75
0.75,2,7,4.8766765496848885,7.1240041544885004,12.000680704173389,1.4076809925576386,1.3723768453718597,2.75
0.75,2,8,6.8648048858429842,9.7768183479529505,16.641623233795933,1.4304061759431566,1.4046384480115921,2.75
0.75,2,9,9.8194593053545596,13.73289495075989,23.552354256114448,1.4490935079285747,1.430680454648152,2.75
0.75,2,10,14.229314730758125,19.647384391788471,33.876699122546597,1.4636757864449756,1.4507528727812518,2.75
0.75,2,11,20.827103429115475,28.503499349024651,49.330602778140126,1.4745792866423217,1.4656390504385679,2.75
0.75,2,12,30.71121531733095,41.775841720080827,72.487057037411773,1.4824667389385837,1.4763490616018711,2.75
0.75,2,13,45.528355220324293,61.675724721069621,107.20407994139391,1.4880336445515743,1.4838807970656056,2.75
0.75,2,14,67.747724348937851,91.519423558699671,159.26714790763754,1.4918935941108176,1.4890905479839116,2.75
0.75,2,15,101.07239597176584,136.2807085781958,237.35310454996164,1.4945367414856197,1.4926522739780945,2.75
0.75,2,16,151.05640932978719,203.41970955858997,354.47611888837719,1.4963310778514485,1.4950676199490325,2.75
0.75,2,17,226.03039978881006,304.12622102048454,530.15662080929462,1.4975420008234899,1.4966964776492588,2.75
0.75,2,18,338.49001714666792,455.18464376213916,793.67466090880703,1.4983559288760473,1.4977908039644183,2.75
0.75,2,19,507.17852405706481,681.7713735327518,1188.9498975898166,1.4989015356690785,1.4985241407015544,2.75
0.75,2,20,760.21066856751111,1021.6508616780853,1781.8615302455964,1.4992666118730207,1.4990147274191368,2.75
0.75,2,21,1139.7584733729364,1531.4696879359012,2671.2281613088376,1.4995105939087054,1.499342542687601,2.75
0.75,2,22,1709.0799053199312,2296.1976559588011,4005.2775612787323,1.4996735152510476,1.499561424002664,2.75
0.75,2,23,2563.061869456069,3443.2894267611591,6006.3512962172281,1.4997822482645702,1.4997074953576846,2.75
0.75,2,24,3844.0346930140154,5163.9269619995757,9007.9616550135906,1.4998547898149348,1.4998049432424205,2.75
0.75,2,25,5765.4938465318537,7744.8831841497786,13510.377030681633,1.4999031743724802,1.4998699382987373,2.75
0.75,2,26,8647.6825222381285,11616.317463541656,20263.999985779785,1.4999354412064272,1.4999132815896443,2.75
0.75,2,27,12970.965499406357,17423.468846727857,30394.434346134214,1.4999569570810682,1.499942183009966,2.75
0.75,2,28,19455.889940893077,26134.195897567115,45590.085838460189,1.4999713030656843,1.4999614532434382,2.75
0.75,2,29,29183.276586943928,39200.286457863469,68383.563044807393,1.4999808679748099,1.4999743012303983,2.75
0.75,2,30,43774.356545233102,58799.422287665206,102573.7788328983,1.4999872449895628,1.499982867072728,2.75
0.75,2,31,65660.976475475036,88198.126025272111,153859.10250074713,1.4999914965143781,1.4999885778643858,2.75
0.75,2,32,98490.906366043171,132296.18162695179,230787.08799299496,1.4999943309449923,1.4999923851610992,2.75
0.75,2,33,147735.80119869881,198443.26502631741,346179.06622501626,1.499996220601286,1.4999949234043657,2.75
0.75,2,34,221603.14344555116,297663.89012326323,519267.0335688144,1.4999974803880978,1.499996615586747,2.75
0.75,2,35,332404.15681440895,446494.82776728016,778898.98458168912,1.4999983202530609,1.4999977437173142,2.75
0.75,2,36,498605.67686674849,669741.23423237109,1168346.9110991196,1.4999988801661868,1.4999984958083501,2.75
0.75,2,37,747907.95694462629,1004610.8439293845,1752518.8008740107,1.4999992534430042,1.4999989972041476,2.75
0.75,2,38,1121861.377061022,1506915.2584744892,2628776.6355355112,1.4999995022948382,1.4999993314688012,2.75
0.75,2,39,1682791.507235335,2260371.8802918694,3943163.3875272041,1.4999996681963377,1.4999995543122537,2.75
0.75,2,40,2524186.7024966176,3390556.8130177553,5914743.5155143728,1.4999997787974602,1.4999997028747112,2.75
0.75,2,41,3786279.4953884166,5085834.2121064607,8872113.7074948773,1.4999998525315963,1.4999998019164189,2.75
0.75,2,42,5679418.6847260315,7628750.3107394371,13308168.995465469,1.4999999016877115,1.4999998679442546,2.75
0.75,2,43,8519127.468732398,11443124.458688846,19962251.927421242,1.4999999344584656,1.4999999119628256,2.75
0.75,2,44,12778690.644741911,17164685.680612925,29943376.325354837,1.4999999563056399,1.4999999413085456,2.75
0.75,2,45,19168035.408756156,25747027.513499022,44915062.922255173,1.4999999708704248,1.4999999608723615,2.75
0.75,2,46,28752052.554777503,38620540.262828149,67372592.817605644,1.4999999805802826,1.4999999739149068,2.75
0.75,2,47,43128078.273809522,57930809.386821829,101058887.66063136,1.4999999870535214,1.4999999826099373,2.75
0.75,2,48,64692116.852357544,86896213.072812334,151588329.92516989,1.4999999913690141,1.4999999884066249,2.75
0.75,2,49,97038174.720179573,130344318.6017981,227382493.32197767,1.4999999942460094,1.4999999922710829,2.75
0.75,2,50,145557261.5219126,195516476.89527673,341073738.41718936,1.4999999961640063,1.4999999948473888,2.75
0.75,2,51,218335891.72451216,293274714.3354947,511610606.06000686,1.4999999974426708,1.499999996564926,2.75
0.75,2,52,327503837.02841151,439912070.49582171,767415907.52423322,1.499999998295114,1.4999999977099505,2.75
0.75,2,53,491255754.98426056,659868104.73631215,1151123859.7205727,1.4999999988634092,1.4999999984733003,2.75
0.75,2,54,736883631.91803408,989802156.09704781,1726685788.0150819,1.4999999992422728,1.4999999989822004,2.75
0.75,2,55,1105325447.3186944,1484703233.1381514,2590028680.4568458,1.4999999994948485,1.4999999993214668,2.75
0.75,2,56,1657988170.4196846,2227054848.6998067,3885043019.1194916,1.4999999996632325,1.4999999995476445,2.75
0.75,2,57,2486982255.0711703,3340582272.0422897,5827564527.1134605,1.4999999997754883,1.4999999996984297,2.75
0.75,2,58,3730473382.048399,5010873407.0560141,8741346789.1044121,1.4999999998503255,1.4999999997989533,2.75
0.75,2,59,5595710072.5142422,7516310109.576601,13112020182.090843,1.4999999999002172,1.4999999998659688,2.75
0.75,2,60,8393565108.213007,11274465163.357481,19668030271.570488,1.4999999999334781,1.4999999999106459,2.75
1,0,0,1,0,1,0.75,1.125,1
1,0,1,0.75,0,0.75,0.75,1.0714285714285714,1
1,0,2,0.5625,0,0.5625,0.75,1.02,1
1,0,3,0.421875,0,0.421875,0.75,0.97252747252747251,1
1,0,4,0.31640625,0,0.31640625,0.75,0.93026706231454004,1
1,0,5,0.2373046875,0,0.2373046875,0.75,0.8938437253354381,1
1,0,6,0.177978515625,0,0.177978515625,0.75,0.86331606217616574,1
1,0,7,0.13348388671875,0,0.13348388671875,0.75,0.83832319207366324,1
1,0,8,0.1001129150390625,0,0.1001129150390625,0.75,0.81825179965879302,1
1,0,9,0.075084686279296875,0,0.075084686279296875,0.75,0.8023805384154109,1
1,0,10,0.056313514709472656,0,0.056313514709472656,0.75,0.7899835233043675,1
1,0,11,0.042235136032104492,0,0.042235136032104492,0.75,0.78039271171059676,1
1,0,12,0.031676352024078369,0,0.031676352024078369,0.75,0.77302782648012491,1
1,0,13,0.023757264018058777,0,0.023757264018058777,0.75,0.76740446553083486,1
1,0,14,0.017817948013544083,0,0.017817948013544083,0.75,0.76312951990701217,1
1,0,15,0.013363461010158062,0,0.013363461010158062,0.75,0.75989042544283925,1
1,0,16,0.010022595757618546,0,0.010022595757618546,0.75,0.75744235510154645,1
1,0,17,0.0075169468182139099,0,0.0075169468182139099,0.75,0.75559564792578882,1
1,0,18,0.0056377101136604324,0,0.0056377101136604324,0.75,0.75420457839112598,1
1,0,19,0.0042282825852453243,0,0.0042282825852453243,0.75,0.75315785961611259,1
1,0,20,0.0031712119389339932,0,0.0031712119389339932,0.75,0.75237089035839011,1
1,0,21,0.0023784089542004949,0,0.0023784089542004949,0.75,0.75177957416053232,1
1,0,22,0.0017838067156503712,0,0.0017838067156503712,0.75,0.75133547281136825,1
1,0,23,0.0013378550367377784,0,0.0013378550367377784,0.75,0.75100205067900538,1
1,0,24,0.0010033912775533338,0,0.0010033912775533338,0.75,0.7507517891195199,1
1,0,25,0.00075254345816500035,0,0.00075254345816500035,0.75,0.7505639831717773,1
1,0,26,0.00056440759362375026,0,0.00056440759362375026,0.75,0.7504230669130395,1
1,0,27,0.00042330569521781269,0,0.00042330569521781269,0.75,0.75031734493749402,1
1,0,28,0.00031747927141335952,0,0.00031747927141335952,0.75,0.75023803388273635,1
1,0,29,0.00023810945356001964,0,0.00023810945356001964,0.75,0.75017853957820857,1
1,0,30,0.00017858209017001473,0,0.00017858209017001473,0.75,0.75013391265322604,1
1,0,31,0.00013393656762751105,0,0.00013393656762751105,0.75,0.75010043897326928,1
1,0,32,0.00010045242572063329,0,0.00010045242572063329,0.75,0.75007533175203323,1
1,0,33,7.5339319290474964e-05,0,7.5339319290474964e-05,0.75,0.75005650023277881,1
1,0,34,5.650448946785622e-05,0,5.650448946785622e-05,0.75,0.75004237597266821,1
1,0,35,4.2378367100892165e-05,0,4.2378367100892165e-05,0.75,0.75003178242843827,1
1,0,36,3.1783775325669122e-05,0,3.1783775325669122e-05,0.75,0.750023837073862,1
1,0,37,2.3837831494251841e-05,0,2.3837831494251841e-05,0.75,0.75001787794744923,1
1,0,38,1.7878373620688882e-05,0,1.7878373620688882e-05,0.75,0.75001340854049259,1
1,0,39,1.3408780215516662e-05,0,1.3408780215516662e-05,0.75,0.75001005645031693,1
1,0,40,1.0056585161637497e-05,0,1.0056585161637497e-05,0.75,0.75000754236302081,1
1,0,41,7.542438871228123e-06,0,7.542438871228123e-06,0.75,0.75000565678648745,1
1,0,42,5.6568291534210922e-06,0,5.6568291534210922e-06,0.75,0.75000424259786547,1
1,0,43,4.2426218650658194e-06,0,4.2426218650658194e-06,0.75,0.75000318195289895,1
1,0,44,3.1819663987993645e-06,0,3.1819663987993645e-06,0.75,0.75000238646720541,1
1,0,45,2.3864747990995235e-06,0,2.3864747990995235e-06,0.75,0.75000178985182786,1
1,0,46,1.7898560993246426e-06,0,1.7898560993246426e-06,0.75,0.75000134238967175,1
1,0,47,1.3423920744934819e-06,0,1.3423920744934819e-06,0.75,0.75000100679270432,1
1,0,48,1.0067940558701114e-06,0,1.0067940558701114e-06,0.75,0.7500007550947817,1
1,0,49,7.5509554190258349e-07,0,7.5509554190258349e-07,0.75,0.7500005663212288,1
1,0,50,5.6632165642693762e-07,0,5.6632165642693762e-07,0.75,0.75000042474100181,1
1,0,51,4.2474124232020321e-07,0,4.2474124232020321e-07,0.75,0.75000031855579641,1
1,0,52,3.185559317401524e-07,0,3.185559317401524e-07,0.75,0.75000023891687273,1
1,0,53,2.3891694880511431e-07,0,2.3891694880511431e-07,0.75,0.75000017918766881,1
1,0,54,1.7918771160383572e-07,0,1.7918771160383572e-07,0.75,0.75000013439075963,1
1,0,55,1.3439078370287679e-07,0,1.3439078370287679e-07,0.75,0.75000010079307422,1
1,0,56,1.0079308777715759e-07,0,1.0079308777715759e-07,0.75,0.75000007559480819,1
1,0,57,7.5594815832868201e-08,0,7.5594815832868201e-08,0.75,0.75000005669610759,1
1,0,58,5.6696111874651151e-08,0,5.6696111874651151e-08,0.75,0.75000004252208152,1
1,0,59,4.2522083905988365e-08,0,4.2522083905988365e-08,0.75,0.75000003189156161,1
1,0,60,3.1891562929491272e-08,0,3.1891562929491272e-08,0.75,0.75000002391867149,1
1,0.10000000000000001,0,1,0.10000000000000001,1.1000000000000001,0.81818181818181823,1.125,1.1000000000000001
1,0.10000000000000001,1,0.81818181818181823,0.1125,0.93068181818181828,0.8258426966292135,1.0874999999999999,1.1000000000000001
1,0.10000000000000001,2,0.67568947906026566,0.12234374999999999,0.79803322906026564,0.83175553389948487,1.0524230417555624,1.1000000000000001
1,0.10000000000000001,3,0.56200846340603605,0.12875738151478208,0.69076584492081816,0.83555251794366403,1.0198489524412766,1.1000000000000001
1,0.10000000000000001,4,0.46958758670456296,0.13131308065693229,0.60090066736149528,0.83705354174417479,0.98965273877835536,1.1000000000000001
1,0.10000000000000001,5,0.39306995261015421,0.12995434990955612,0.52302430251971033,0.83625637171976763,0.96162071861879794,1.1000000000000001
1,0.10000000000000001,6,0.32870725240182858,0.12496679534766608,0.45367404774949466,0.83331365592153694,0.93554157724038334,1.1000000000000001
1,0.10000000000000001,7,0.27391624222689115,0.11691163282223173,0.39082787504912286,0.82850551649740911,0.91126427692848189,1.1000000000000001
1,0.10000000000000001,8,0.22694111774321987,0.10653739454827917,0.33347851229149905,0.82220998251381117,0.88872372182006898,1.1000000000000001
1,0.10000000000000001,9,0.18659325245131758,0.09468230979595979,0.28127556224727734,0.81486971764457017,0.86793842502423102,1.1000000000000001
1,0.10000000000000001,10,0.15204919093938715,0.082178414841961658,0.23422760578134882,0.80695346560804582,0.84898613193031636,1.1000000000000001
1,0.10000000000000001,11,0.12269662157143794,0.069768334544841923,0.19246495611627987,0.7989136285108821,0.83196556791074572,1.1000000000000001
1,0.10000000000000001,12,0.098024003145664063,0.058044852071786307,0.15606885521745037,0.79114536257002277,0.81695482261647345,1.1000000000000001
1,0.10000000000000001,13,0.077551235509241451,0.047420021828105625,0.12497125733734707,0.78395487543670028,0.80397741166752368,1.1000000000000001
1,0.10000000000000001,14,0.06079666917360959,0.038124626410577837,0.098921295584187427,0.77754338841454729,0.79298420536682956,1.1000000000000001
1,0.10000000000000001,15,0.047272048153566656,0.030232226579099311,0.077504274732665968,0.77200879505547437,0.78385370227123274,1.1000000000000001
1,0.10000000000000001,16,0.036494436934839357,0.023697642731929761,0.060192079666769122,0.7673617983543618,0.7764071149113656,1.1000000000000001
1,0.10000000000000001,17,0.028004436756248172,0.018399018423697878,0.046403455179946054,0.76354995789286229,0.77043116431818115,1.1000000000000001
1,0.10000000000000001,18,0.021382786506046615,0.014175177186481222,0.035557963692527839,0.76048278751936571,0.76570135123815308,1.1000000000000001
1,0.10000000000000001,19,0.016261241087049808,0.010853952325728913,0.02711519341277872,0.75805305675025303,0.76200078318665576,1.1000000000000001
1,0.10000000000000001,20,0.012326883512590914,0.008270720172876056,0.02059760368546697,0.75615215735769203,0.75913258630686975,1.1000000000000001
1,0.10000000000000001,21,0.009320999561542585,0.0062785731954558017,0.015599572756998387,0.75467954900563827,0.75692619065113453,1.1000000000000001
1,0.10000000000000001,22,0.0070343677453867104,0.0047524164915606808,0.01178678423694739,0.75354745339266416,0.75523892329598619,1.1000000000000001
1,0.10000000000000001,23,0.0053007299007636526,0.003589209914140377,0.0088899398149040292,0.75268228016903005,0.75395458523735992,1.1000000000000001
1,0.10000000000000001,24,0.0039897654682669427,0.0027061012721455282,0.0066958667404124709,0.75202409853847918,0.75298043287304284,1.1000000000000001
1,0.10000000000000001,25,0.0030003997796534008,0.0020376413072984317,0.0050380410869518329,0.75152512332618571,0.75224356823310778,1.1000000000000001
1,0.10000000000000001,26,0.0022548758144318825,0.0015328025677813467,0.003787678382213229,0.75114784250988942,0.75168735209140258,1.1000000000000001
1,0.10000000000000001,27,0.0016937451031382384,0.0011521883034544631,0.0028459334065927015,0.75086314672003585,0.75126816088606296,1.1000000000000001
1,0.10000000000000001,28,0.0012717707778840293,0.00086560238773066749,0.002137373165614697,0.75064864032618284,0.75095261657349233,1.1000000000000001
1,0.10000000000000001,29,0.00095465300522521845,0.00065002637797860734,0.0016046793832038258,0.75048720308862493,0.75071530688405241,1.1000000000000001
1,0.10000000000000001,30,0.0007164548638116246,0.00048798475182693926,0.0012044396156385639,0.75036581005414171,0.7505369564428036,1.1000000000000001
1,0.10000000000000001,31,0.0005376032342512395,0.00036625059042668783,0.00090385382467792733,0.75027458737503183,0.75040298577923015,1.1000000000000001
1,0.10000000000000001,32,0.00040335004474933127,0.00027483553659959247,0.00067818558134892374,0.75020607001708595,0.75030239056431436,1.1000000000000001
1,0.10000000000000001,33,0.00030259565191261158,0.00020620976012270036,0.00050880541203531188,0.75015462543481826,0.75022687808661193,1.1000000000000001
1,0.10000000000000001,34,0.00022699352791870979,0.00015470410456784261,0.0003816976324865524,0.75011601013118245,0.75017020651016286,1.1000000000000001
1,0.10000000000000001,35,0.00017027147948798377,0.00011605441007162832,0.0002863258895596121,0.75008703070725635,0.75012768186903522,1.1000000000000001
1,0.10000000000000001,36,0.00012771842846327324,8.7055625597708957e-05,0.00021477405406098219,0.75006528603568157,0.75009577658891202,1.1000000000000001
1,0.10000000000000001,37,9.5797159577332784e-05,6.5300057089147064e-05,0.00016109721666647986,0.75004897184495256,0.75007184098752044,1.1000000000000001
1,0.10000000000000001,38,7.1852561046645302e-05,4.8979734037446725e-05,0.00012083229508409203,0.75003673300135543,0.75005388554897023,1.1000000000000001
1,0.10000000000000001,39,5.3892060145206291e-05,3.673743982794207e-05,9.0629499973148361e-05,0.75002755206767857,0.75004041686696066,1.1000000000000001
1,0.10000000000000001,40,4.0420529946593176e-05,2.7554564683174553e-05,6.7975094629767725e-05,0.75002066535408751,0.75003031417214505,1.1000000000000001
1,0.10000000000000001,41,3.0316232764508632e-05,2.0666758806198101e-05,5.0982991570706736e-05,0.75001549974877513,0.75002273648528883,1.1000000000000001
1,0.10000000000000001,42,2.2737644467373134e-05,1.550053899410614e-05,3.8238183461479273e-05,0.7500116252240483,0.75001705284560904,1.1000000000000001
1,0.10000000000000001,43,1.7053497680741115e-05,1.1625668573877929e-05,2.8679166254619044e-05,0.75000871915006451,0.75001278990514797,1.1000000000000001
1,0.10000000000000001,44,1.2790271952561239e-05,8.7194001216067888e-06,2.1509672074168026e-05,0.75000653949307072,0.75000959258127264,1.1000000000000001
1,0.10000000000000001,45,9.5927876063157349e-06,6.5396337327594065e-06,1.6132421339075141e-05,0.75000490469322467,0.75000719452168918,1.1000000000000001
1,0.10000000000000001,46,7.1946377544171799e-06,4.9047723491062844e-06,1.2099410103523464e-05,0.7500036785612193,0.750005395939494,1.1000000000000001
1,0.10000000000000001,47,5.3960047817283153e-06,3.6786057276845411e-06,9.0746105094128568e-06,0.7500027589441467,0.75000404698174872,1.1000000000000001
1,0.10000000000000001,48,4.0470184735720445e-06,2.7589691830136464e-06,6.8059876565856909e-06,0.75000206922117829,0.75000303525157141,1.1000000000000001
1,0.10000000000000001,49,3.0352722293553679e-06,2.0692352614257831e-06,5.1045074907811514e-06,0.75000155192323481,0.75000227644726236,1.1000000000000001
1,0.10000000000000001,50,2.2764588825260226e-06,1.5519311565742833e-06,3.8283900391003061e-06,0.75000116394656102,0.75000170734027516,1.1000000000000001
1,0.10000000000000001,51,1.7073468115710046e-06,1.1639510171052803e-06,2.8712978286762848e-06,0.75000087296224671,0.75000128050792236,1.1000000000000001
1,0.10000000000000001,52,1.280511599127562e-06,8.7296475327745886e-07,2.1534763524050211e-06,0.75000065472299338,0.75000096038246955,1.1000000000000001
1,0.10000000000000001,53,9.6038453772605872e-07,6.5472440333813975e-07,1.6151089410641985e-06,0.75000049104298105,0.75000072028771159,1.1000000000000001
1,0.10000000000000001,54,7.202888748846304e-07,4.9104377409354697e-07,1.2113326489781774e-06,0.75000036828264971,0.75000054021626705,1.1000000000000001
1,0.10000000000000001,55,5.4021692143336821e-07,3.6828309583999481e-07,9.0850001727336297e-07,0.75000027621222021,0.75000040516247224,1.1000000000000001
1,0.10000000000000001,56,4.0516284028954142e-07,2.762124710944857e-07,6.8137531138402712e-07,0.75000020715929605,0.75000030387200711,1.1000000000000001
1,0.10000000000000001,57,3.0387221415040485e-07,2.0715943725410227e-07,5.1103165140450715e-07,0.75000015536954578,0.75000022790409138,1.1000000000000001
1,0.10000000000000001,58,2.2790420782529153e-07,1.5536962515306003e-07,3.8327383297835158e-07,0.75000011652720078,0.75000017092811688,1.1000000000000001
1,0.10000000000000001,59,1.7092818242600803e-07,1.1652724542183246e-07,2.8745542784784048e-07,0.7500000873954239,0.75000012819611495,1.1000000000000001
1,0.10000000000000001,60,1.2819615175784698e-07,8.739544900471449e-08,2.1559160076256147e-07,0.75000006554658105,0.7500000961471015,1.1000000000000001
1,0.25,0,1,0.25,1.25,0.90000000000000002,1.125,1.25
1,0.25,1,0.90000000000000002,0.28125,1.1812499999999999,0.91463414634146345,1.1052631578947369,1.25
1,0.25,2,0.82317073170731714,0.31085526315789475,1.1340259948652118,0.92785445420326229,1.0886287625418061,1.25
1,0.25,3,0.76378262998439284,0.33840598046118642,1.1021886104455794,0.93963191217842157,1.0747775336654515,1.25
1,0.25,4,0.7176745331008989,0.3637111450577129,1.0813856781586118,0.95003016018596842,1.0633631485203234,1.25
1,0.25,5,0.68181245164323712,0.38675702836050169,1.0685694800037389,0.95916985840937818,1.0540525346525991,1.25
1,0.25,6,0.65397395270439473,0.40766222603809393,1.0616361787424886,0.96720172913150004,1.0465466679365276,1.25
1,0.25,7,0.6325247378626524,0.42663754430375478,1.0591622821664073,0.9742883341360371,1.0405888911785059,1.25
1,0.25,8,0.61626147315203716,0.44395428916216489,1.0602157623142021,0.98059297608709106,1.0359661710321237,1.25
1,0.25,9,0.60430167200597107,0.45992162505661621,1.0642232970625873,0.98627379228599699,1.0325068763019973,1.25
1,0.25,10,0.59600690173409776,0.47487224043094522,1.070879142165043,0.9914813775457213,1.0300772201015498,1.25
1,0.25,11,0.59092974395808062,0.48915507732650282,1.0800848212845835,0.99635869935958343,1.0285775485383333,1.25
1,0.25,12,0.58877799110296491,0.50313393029157316,1.0919119213945381,1.0010424654212167,1.0279390800980739,1.25
1,0.25,13,0.58939177179946312,0.51719102947004814,1.1065828012695111,1.0056654136282539,1.0281213774305176,1.25
1,0.25,14,0.59273091997579652,0.53173515361345325,1.1244660735892498,1.0103592169764428,1.02911066734901,1.25
1,0.25,15,0.5988711481844724,0.54721431878806925,1.1460854669725418,1.0152578470269886,1.0309190481974553,1.25
1,0.25,16,0.60800863255234816,0.56413366468501525,1.1721422972373634,1.020501337619995,1.0335845935046097,1.25
1,0.25,17,0.62047362280417528,0.58307986449572735,1.2035534872999025,1.0262399473200903,1.0371723492159346,1.25
1,0.25,18,0.63675481798006239,0.6047543128395424,1.2415091308196047,1.0326387385288232,1.041776207553442,1.25
1,0.25,19,0.65753769199108203,0.63001865453156636,1.2875563465226483,1.0398825664264961,1.0475216016963822,1.25
1,0.25,20,0.68376198266984134,0.65995815009350611,1.3437201327633475,1.0481813803813353,1.0545688715392127,1.25
1,0.25,21,0.71670657884715294,0.69597132160721509,1.4126779004543679,1.0577755411045215,1.0631169535660199,1.25
1,0.25,22,0.75811468925321768,0.73989891119637918,1.498013600449597,1.0689404739702439,1.0734066698921829,1.25
1,0.25,23,0.81037947525413867,0.79421242632415734,1.6045919015782961,1.0819892956953032,1.0857222144574326,1.25
1,0.25,24,0.87682191767615492,0.86229407425827465,1.7391159919344297,1.0972709088392958,1.1003882984653997,1.25
1,0.25,25,0.96211118249872873,0.9488583091498598,1.9109694916485886,1.1151592978931504,1.1177586638872918,1.25
1,0.25,26,1.072907230770431,1.0605945958537022,2.1335018266241335,1.136027386702295,1.1381893078151646,1.25
1,0.25,27,1.2188519975461289,1.2071574289272295,2.4260094264733585,1.1601964181755122,1.1619873696715961,1.25
1,0.25,28,1.414107721839087,1.4027016856186783,2.8168094074577654,1.1878513864250773,1.1893262080995111,1.25
1,0.25,29,1.6797498179409669,1.6682698768516551,3.348019694792622,1.218918986978581,1.2201231268013386,1.25
1,0.25,30,2.0474789464620593,2.0354946584927256,4.0829736049547849,1.2529233010173004,1.253894936379887,1.25
1,0.25,31,2.5653340803646678,2.552296445312336,5.1176305256770043,1.2888689720730624,1.2896410313607165,1.25
1,0.25,32,3.3063794991836044,3.2915462200708916,6.597925719254496,1.3252378137063126,1.3258397802278727,1.25
1,0.25,33,4.3817391387814526,4.3640629170286758,8.7458020558101275,1.3601806109285071,1.3606398451022255,1.25
1,0.25,34,5.9599566187171069,5.9379178914422637,11.897874510159371,1.3918984035649795,1.3922407076528238,1.25
1,0.25,35,8.2956541029088751,8.2670110071659408,16.562665110074818,1.4190677555664881,1.4193171355455982,1.25
1,0.25,36,11.772095248770826,11.733510382214694,23.505605630985521,1.4411002954026291,1.4412782331017944,1.25
1,0.25,37,16.964769940511523,16.911253111759954,33.876023052271478,1.4581268828417384,1.4582516223428663,1.25
1,0.25,38,24.736787111485292,24.660862286074799,49.397649397560087,1.4707726111601871,1.4708588334374766,1.25
1,0.25,39,36.382188971672882,36.272647133658239,72.654836105331128,1.4798780055167391,1.4799369694330011,1.25
1,0.25,40,53.841201251732365,53.681231472298812,107.52243272403118,1.4862841421122721,1.4863241507683731,1.25
1,0.25,41,80.023323612725235,79.787710780264987,159.81103439299022,1.4907164098009915,1.4907434061384,1.25
1,0.25,42,119.29208167630468,118.94300373655776,238.23508541286242,1.4937470300339708,1.4937651756495645,1.25
1,0.25,43,178.19219271054999,177.67291686882601,355.865109579376,1.4958023856489082,1.4958145497934083,1.25
1,0.25,44,266.54030696045066,265.76573415662466,532.30604111707532,1.4971885444644113,1.4971966840865183,1.25
1,0.25,45,399.06109421921451,397.90357592311756,796.96467014233212,1.4981198463857728,1.4981252863354189,1.25
1,0.25,46,597.84134517022801,596.10940861370761,1193.9507537839356,1.4987439487819472,1.4987475814653599,1.25
1,0.25,47,896.01109840553863,893.41753444854032,1789.4286328540788,1.4991614654553229,1.4991638899436883,1.25
1,0.25,48,1343.2653113498809,1339.3793062877728,2682.6446176376539,1.4994404568941926,1.49944207442261,1.25
1,0.25,49,2014.1463521805854,2008.3216854588545,4022.4680376394399,1.4996267397075203,1.4996278185953154,1.25
1,0.25,50,3020.467727414366,3011.7350682023289,6032.2027956166949,1.4997510567696724,1.4997517762664829,1.25
1,0.25,51,4529.9496661283856,4516.8550181804994,9046.804684308885,1.4998339920167907,1.4998344717873149,1.25
1,0.25,52,6794.1724913844646,6774.534860332632,13568.707351717097,1.4998893076317281,1.4998896275258722,1.25
1,0.25,53,10190.506674033179,10161.054568325348,20351.561242358526,1.4999261960270971,1.4999264093108127,1.25
1,0.25,54,15285.007911171331,15240.834093479469,30525.8420046508,1.4999507933234675,1.4999509355219258,1.25
1,0.25,55,22926.759742316914,22860.503356648991,45787.263098965908,1.4999671937585075,1.4999672885616202,1.25
1,0.25,56,34389.387472658622,34290.007235026605,68679.39470768522,1.4999781283764908,1.4999781915804062,1.25
1,0.25,57,51583.32905725242,51434.263041674254,103017.59209892667,1.4999854185639259,1.4999854607006875,1.25
1,0.25,58,77374.241426863489,77150.646744366095,154524.88817122957,1.4999902788853947,1.4999903069769327,1.25
1,0.25,59,116060.60997642683,115725.22229355059,231785.83226997743,1.4999935191870506,1.4999935379149045,1.25
1,0.25,60,174090.16279753621,173587.08561409172,347677.24841162795,1.499995679426976,1.4999956919122834,1.25
1,0.48999999999999999,0,1,0.48999999999999999,1.49,0.99664429530201337,1.125,1.49
1,0.48999999999999999,1,0.99664429530201337,0.55125000000000002,1.5478942953020134,1.01651893634166,1.1243697478991597,1.49
1,0.48999999999999999,2,1.0131077989713859,0.6198088235294118,1.6329166225007978,1.0369823962522811,1.1274417095879223,1.49
1,0.48999999999999999,3,1.0505749530392221,0.69879831961767891,1.7493732726569009,1.0585114540442975,1.1342489218019556,1.49
1,0.48999999999999999,4,1.1120456211240666,0.79261124058337062,1.9046568617074371,1.0816159226158111,1.1448940342487313,1.49
1,0.48999999999999999,5,1.20280625048298,0.90745588082238693,2.1102621313053671,1.1068061088382066,1.1595252079770713,1.49
1,0.48999999999999999,6,1.3312733057833404,1.0522179689405946,2.383491274723935,1.1345417439322159,1.1782873985047457,1.49
1,0.48999999999999999,7,1.5103851379938371,1.2398151732829605,2.7502003112767976,1.16515094238749,1.2012410611228526,1.49
1,0.48999999999999999,8,1.7598266669015783,1.4893168943506367,3.249143561252215,1.1987125256321995,1.2282438027740288,1.49
1,0.48999999999999999,9,2.1095262685564866,1.8292442458528326,3.9387705144093195,1.2349115400342809,1.2588057037549429,1.49
1,0.48999999999999999,10,2.6050783330458609,2.302663090240455,4.9077414232863159,1.2729105332553328,1.2919601376965533,1.49
1,0.48999999999999999,11,3.3160316500893203,2.974948923135829,6.2909805732251494,1.3113183302470397,1.3262292631740831,1.49
1,0.48999999999999999,12,4.3483730864414634,3.9454643183109623,8.2938374047524253,1.3483458879233912,1.3597704408652218,1.49
1,0.48999999999999999,13,5.8631109702600916,5.3649257555276995,11.228036725787792,1.3821667323693991,1.3907201117321324,1.49
1,0.48999999999999999,14,8.1037969312835685,7.4611101461620768,15.564907077445646,1.41135914944445,1.4176167915803615,1.49
1,0.48999999999999999,15,11.437367944206921,10.576995027029966,22.014362971236885,1.4352163494716117,1.4396978522011699,1.49
1,0.48999999999999999,16,16.415097468448288,15.227677023157497,31.642774491605785,1.4537826640911251,1.4569339188965891,1.49
1,0.48999999999999999,17,23.863984128996236,22.185719161040399,46.049703290036632,1.4676525021807283,1.4698358880817755,1.49
1,0.48999999999999999,18,35.024036018922516,32.609366225800677,67.633402244723186,1.4776847919427814,1.4791805671189635,1.49
1,0.48999999999999999,19,51.754485377617996,48.235140827269824,99.989626204887827,1.4847669776627388,1.485783199388043,1.49
1,0.48999999999999999,20,76.843350834616288,71.666961861273776,148.51031269589006,1.4896789410099214,1.4903652657297162,1.49
1,0.48999999999999999,21,114.47192149496504,106.80995065841873,221.28187215338377,1.4930433137626018,1.4935049145256261,1.49
1,0.48999999999999999,22,170.91153700161502,159.52118622858799,330.43272323020301,1.4953277195514119,1.4956372910563127,1.49
1,0.48999999999999999,23,255.56875886965173,238.58583483701491,494.15459370666667,1.4968695979021038,1.4970768069997913,1.49
1,0.48999999999999999,24,382.55310532555529,357.18131981317788,739.73442513873317,1.4979060884571223,1.4980445993277427,1.49
1,0.48999999999999999,25,573.028625625328,535.07354712688641,1108.1021727522143,1.4986009382406209,1.4986934449493996,1.49
1,0.48999999999999999,26,858.74123600084999,801.91121764488832,1660.6524536457382,1.4990658992133652,1.4991276444951174,1.49
1,0.48999999999999999,27,1287.3097031372108,1202.1672748021929,2489.4769779394037,1.4993766452797486,1.4994178418448811,1.49
1,0.48999999999999999,28,1930.1621041259402,1802.5510607204462,3732.7131648463865,1.4995841537196621,1.4996116328099036,1.49
1,0.48999999999999999,29,2894.4405054574604,2703.1265393902122,5597.5670448476722,1.4997226461154554,1.499740972056381,1.49
1,0.48999999999999999,30,4340.8579738684184,4053.9896237764783,8394.8475976448972,1.4998150426833148,1.4998272628896399,1.49
1,0.48999999999999999,31,6510.4840873596695,6080.2841612116763,12590.768248571345,1.4998766707852951,1.4998848188846141,1.49
1,0.48999999999999999,32,9764.9231981496614,9119.7259079059622,18884.649106055622,1.4999177697030288,1.4999232023450539,1.49
1,0.48999999999999999,33,14646.581824690007,13678.888488295466,28325.470312985475,1.4999451749916937,1.4999487970090233,1.49
1,0.48999999999999999,34,21969.069738064813,20517.632332439363,42486.70207050418,1.4999634478561803,1.4999658626481873,1.49
1,0.48999999999999999,35,32952.801590500567,30775.748081025751,63728.549671526314,1.4999756309536658,1.4999772408655814,1.49
1,0.48999999999999999,36,49428.39935740205,46162.92169215122,95591.321049553269,1.4999837535466547,1.4999848268437459,1.49
1,0.48999999999999999,37,74141.795999918977,69243.682101002851,143385.47810092184,1.499989168843336,1.4999898843847217,1.49
1,0.48999999999999999,38,111211.89095847064,103864.82270905569,215076.71366752632,1.4999927791454355,1.4999932561774671,1.49
1,0.48999999999999999,39,166817.0333928155,155796.53361765179,322613.56701046729,1.499995186059865,1.4999955040831932,1.49
1,0.48999999999999999,40,250224.747042011,233694.09997822373,483918.84702023474,1.4999967906900913,1.4999970027065206,1.49
1,0.48999999999999999,41,375336.3175142564,350540.44951753353,725876.76703178999,1.4999978604527338,1.4999980017974099,1.49
1,0.48999999999999999,42,563003.67322159256,525809.97382546612,1088813.6470470587,1.4999985736318995,1.4999986678618566,1.49
1,0.48999999999999999,43,844504.70678190887,788714.26028667693,1633218.9670685858,1.4999990490864858,1.4999991119065341,1.49
1,0.48999999999999999,44,1266756.2571219248,1183070.6899780345,2449826.9470999595,1.4999993660570139,1.4999994079370804,1.49
1,0.48999999999999999,45,1900133.5826316429,1774605.3345147648,3674738.917146408,1.4999995773710566,1.4999996052911162,1.49
1,0.48999999999999999,46,2850199.570896016,2661907.3013196564,5512106.8722156724,1.499999718247244,1.4999997368606239,1.49
1,0.48999999999999999,47,4275298.5532924393,3992860.2515268582,8268158.804819297,1.4999998121647728,1.4999998245736959,1.49
1,0.48999999999999999,48,6412947.0268869838,5989289.67683757,12402236.703724554,1.4999998747764902,1.4999998830491066,1.49
1,0.48999999999999999,49,9619419.7372787409,8983933.8148035761,18603353.552082315,1.4999999165176487,1.4999999220327274,1.49
1,0.48999999999999999,50,14429128.802866334,13475900.021752547,27905028.824618883,1.4999999443450944,1.4999999480218136,1.49
1,0.48999999999999999,51,21643692.401247699,20213849.332175978,41857541.73342368,1.4999999628967273,1.4999999653478735,1.49
1,0.48999999999999999,52,32465537.798819728,30320773.297811102,62786311.096630827,1.4999999752644839,1.4999999768985814,1.49
1,0.48999999999999999,53,48698305.895177759,45481159.24626378,94179465.141441539,1.4999999835096556,1.4999999845990539,1.49
1,0.48999999999999999,54,73047458.039714798,68221738.168942794,141269196.20865759,1.4999999890064366,1.4999999897327023,1.49
1,0.48999999999999999,55,109571186.25652033,102332606.5529613,211903792.80948162,1.4999999926709577,1.4999999931551349,1.49
1,0.48999999999999999,56,164356778.58172864,153498909.12898907,317855687.71071768,1.4999999951139718,1.4999999954367564,1.49
1,0.48999999999999999,57,246535167.0695411,230248362.9930307,476783530.06257176,1.4999999967426478,1.4999999969578377,1.49
1,0.48999999999999999,58,369802749.80125976,345372543.78909314,715175293.59035289,1.4999999978284317,1.4999999979718917,1.49
1,0.48999999999999999,59,554704123.89883769,518058814.98318678,1072762938.8820245,1.4999999985522878,1.4999999986479278,1.49
1,0.48999999999999999,60,832056185.04520464,777088221.77432728,1609144406.8195319,1.4999999990348587,1.4999999990986186,1.49
1,0.5,0,1,0.5,1.5,1,1.125,1.5
1,0.5,1,1,0.5625,1.5625,1.02,1.125,1.5
1,0.5,2,1.02,0.6328125,1.6528125,1.0406698564593302,1.1287128712871288,1.5
1,0.5,3,1.0614832535885168,0.71426361386138626,1.7757468674499031,1.0624943597148273,1.1361842868747825,1.5
1,0.5,4,1.1278199698695428,0.81153509475570418,1.9393550646252469,1.0859864916935866,1.1475265715050214,1.5
1,0.5,5,1.2247972523405914,0.93125808494101581,2.1560553372816074,1.1116521112076503,1.1628906300513608,1.5
1,0.5,6,1.3615484513657476,1.0829513011374816,2.444499752503229,1.1399339727287761,1.1824117669208716,1.5
1,0.5,7,1.5520753352280694,1.2804943614672266,2.832569696695296,1.1711239401980085,1.2061215279787283,1.5
1,0.5,8,1.8176725820764414,1.5444318158209973,3.362104397897439,1.2052387117090022,1.2338228704176486,1.5
1,0.5,9,2.190729361130586,1.9055552961606042,4.0962846572911902,1.2418737819269698,1.2649440252951289,1.5
1,0.5,10,2.7206093568856953,2.4104207867478462,5.1310301436335415,1.2800857879724588,1.2984201166908367,1.5
1,0.5,11,3.4826133723742694,3.1297388392031569,6.6123522115774263,1.3183904529554431,1.3326868864885499,1.5
1,0.5,12,4.5914442214731963,4.1709619091399439,8.7624061306131402,1.3549592874249692,1.3658664970456604,1.5
1,0.5,13,6.2212199905788141,5.6969771321478557,11.918197122726671,1.3880091741093552,1.3961394333674242,1.5
1,0.5,14,8.6351104210759111,7.953774425184081,16.588884846259994,1.4162364423778098,1.4221596881381406,1.5
1,0.5,15,12.229358062284099,11.311537356040912,23.540895418325011,1.4390815315495917,1.4433079068183821,1.5
1,0.5,16,17.599043330140148,16.326031304245344,33.925074634385496,1.4567125334804034,1.4596753453020561,1.5
1,0.5,17,25.63674699627985,23.830705381436498,49.467452377716349,1.4697954613661235,1.4718434086525374,1.5
1,0.5,18,37.680774379323722,35.075066639207861,72.755841018531584,1.4792100176140806,1.4806105226166077,1.5
1,0.5,19,55.737778933351642,51.932512747489895,107.67029168084153,1.4858310146057525,1.4867812943315775,1.5
1,0.5,20,82.816920624413001,77.212288520604176,160.02920914501718,1.4904107140426861,1.4910519260978248,1.5
1,0.5,21,123.43122580264784,115.12753151706782,238.55875731971565,1.4935415832042398,1.4939725740451233,1.5
1,0.5,22,184.34966840212667,171.99737460401488,356.34704300614158,1.4956646740927906,1.4959535940556807,1.5
1,0.5,23,275.72528670978079,257.30009070701732,533.02537741679816,1.4970964005550789,1.4972897308774438,1.5
1,0.5,24,412.78733427522997,385.25278356945182,798.04011784468184,1.4980582664205833,1.4981874747294679,1.5
1,0.5,25,618.37947838472485,577.18089494841524,1195.56037333314,1.4987028281173718,1.4987891106725786,1.5
1,0.5,26,926.76707310493225,865.07244023693829,1791.8395133418705,1.4991340216301134,1.4991916074392573,1.5
1,0.5,27,1389.3480494181665,1296.9093422302165,2686.257391648383,1.4994221476218739,1.4994605667262135,1.5
1,0.5,28,2083.2192360528484,1944.6644172930412,4027.8836533458898,1.4996145275653223,1.4996401530189214,1.5
1,0.5,29,3124.0258304883837,2916.2968443197879,6040.3226748081715,1.4997429126893753,1.4997600019837651,1.5
1,0.5,30,4685.2355983334928,4373.7453610222929,9058.9809593557857,1.4998285614503,1.4998399568301117,1.5
1,0.5,31,7027.0501675042578,6559.9180534615771,13586.968220965835,1.4998856867295265,1.499893284768588,1.5
1,0.5,32,10539.771966169958,9839.1770370192462,20378.949003189206,1.4999237818590887,1.4999288477160491,1.5
1,0.5,33,15808.854627430046,14758.065475610489,30566.920103040535,1.4999491837744579,1.4999525612336309,1.5
1,0.5,34,23712.478594822758,22136.398108995574,45848.876703818329,1.4999661206797517,1.4999683724175261,1.5
1,0.5,35,35567.914529577938,33203.897042736491,68771.811572314429,1.4999774129701702,1.4999789141723912,1.5
1,0.5,36,53351.06842082044,49805.145432455749,103156.21385327619,1.4999849416172746,1.499985942438181,1.5
1,0.5,37,80025.799250423574,74707.018009772801,154732.81726019637,1.4999899609169138,1.4999906281394855,1.5
1,0.5,38,120037.89548998766,112059.82687090695,232097.72236089461,1.4999933072062652,1.4999937520251503,1.5
1,0.5,39,180056.03984610661,168089.04015938047,348145.08000548708,1.4999955381056529,1.4999958346532818,1.5
1,0.5,40,270083.25637813355,252132.86008993891,522216.11646807246,1.4999970253896096,1.499997223088787,1.5
1,0.5,41,405124.08117473964,378198.58998434205,783322.67115908163,1.4999980169201135,1.4999981487199019,1.5
1,0.5,42,607685.31836869253,567297.18482499034,1174982.503193683,1.4999986779439454,1.4999987658106209,1.5
1,0.5,43,911527.17415898433,850945.07708532515,1762472.2512443094,1.4999991186280539,1.499999177205904,1.5
1,0.5,44,1367289.9578439971,1276416.9154754023,2643706.8733193995,1.4999994124181502,1.4999994514700798,1.5
1,0.5,45,2050934.1333712328,1914624.6730602346,3965558.8064314676,1.4999996082785212,1.4999996343131541,1.5
1,0.5,46,3076400.3966618977,2871936.309437294,5948336.7060991917,1.4999997388522384,1.4999997562086662,1.5
1,0.5,47,4614599.7915977687,4307903.7640027571,8922503.5556005258,1.4999998259014438,1.4999998374723982,1.5
1,0.5,48,6921898.8840014916,6461854.9458508678,13383753.829852359,1.4999998839342743,1.4999998916482449,1.5
1,0.5,49,10382847.522607021,9692781.7186229769,20075629.241229996,1.49999992262284,1.4999999277654876,1.5
1,0.5,50,15574270.480515277,14539171.877781104,30113442.358296379,1.4999999484152222,1.4999999518436544,1.5
1,0.5,51,23361404.917377632,21808757.11651827,45170162.033895902,1.4999999656101464,1.4999999678957678,1.5
1,0.5,52,35042106.572671153,32713134.974624004,67755241.547295153,1.49999997707343,1.4999999785971778,1.5
1,0.5,53,52563159.055611424,49069701.761782594,101632860.81739402,1.4999999847156196,1.4999999857314514,1.5
1,0.5,54,78844737.780021816,73604551.942520469,152449289.72254229,1.499999989810413,1.499999990487634,1.5
1,0.5,55,118267105.86663741,110406827.21362726,228673933.08026469,1.4999999932069419,1.4999999936584227,1.5
1,0.5,56,177400657.99656078,165610240.12028748,343010898.11684823,1.4999999954712946,1.4999999957722818,1.5
1,0.5,57,266100986.19144586,248415359.48027781,514516345.67172366,1.4999999969808631,1.4999999971815212,1.5
1,0.5,58,399151478.48377347,372623038.52026331,771774517.00403678,1.499999997987242,1.4999999981210141,1.5
1,0.5,59,598727216.92226493,558934557.08024156,1157661774.0025065,1.4999999986581614,1.4999999987473427,1.5
1,0.5,60,898090824.58000207,838401834.92020893,1736492659.500211,1.4999999991054409,1.4999999991648951,1.5
1,0.51000000000000001,0,1,0.51000000000000001,1.51,1.0033112582781456,1.125,1.51
1,0.51000000000000001,1,1.0033112582781456,0.57374999999999998,1.5770612582781456,1.0234312946783162,1.1256198347107438,1.51
1,0.51000000000000001,2,1.026820140024933,0.6458243801652892,1.6726445201902223,1.0443013185132926,1.1299622323711596,1.51
1,0.51000000000000001,3,1.0723096261040412,0.72975715833129062,1.8020667844353317,1.0664131254565639,1.1380849702416302,1.51
1,0.51000000000000001,4,1.14352505983077,0.83052565382308352,1.9740507136538534,1.0902816229679095,1.1501090591125573,1.51
1,0.51000000000000001,5,1.2467643581367678,0.9551950782873081,2.201959436424076,1.1164065630438385,1.1661866219820347,1.51
1,0.51000000000000001,6,1.3918959119930263,1.1139357216817409,2.5058316336747675,1.1452115396378573,1.1864412049707176,1.51
1,0.51000000000000001,7,1.5940152603891731,1.3216192398920106,2.9156345002811834,1.1769496103784505,1.2108729422480424,1.51
1,0.51000000000000001,8,1.8760756396523415,1.6003129775396603,3.4763886171920015,1.2115731811985078,1.2392279988537924,1.51
1,0.51000000000000001,9,2.2730029309026127,1.9831526486962272,4.2561555795988397,1.2485881252748552,1.2708526341608963,1.51
1,0.51000000000000001,10,2.8380444682399446,2.520294767538759,5.3583392357787041,1.2869496591831233,1.3045879858333334,1.51
1,0.51000000000000001,11,3.6524203611479451,3.2879462744896788,6.9403666356376235,1.3250910921011343,1.3387935866107026,1.51
1,0.51000000000000001,12,4.8397896851659503,4.4018813854073349,9.2416710705732861,1.3611594838002083,1.3715707173658793,1.51
1,0.51000000000000001,13,6.5877256295620574,6.0374916095426494,12.625217239104707,1.3934279368826501,1.4011561518410769,1.51
1,0.51000000000000001,14,9.1795209327496146,8.459468510399569,17.638989443149185,1.4207143615758684,1.4263226624361962,1.51
1,0.51000000000000001,15,13.041477221543689,12.065931648548275,25.107408870091966,1.442598811919904,1.4465868164605016,1.51
1,0.51000000000000001,16,18.813619545479416,17.454417651103462,36.268037196582881,1.4593593244620671,1.4621472493565106,1.51
1,0.51000000000000001,17,27.455831110577179,25.520928757680654,52.97675986825783,1.4717204473925976,1.4736433633905981,1.51
1,0.51000000000000001,18,40.407308045594242,37.608747291320356,78.016055336914604,1.4805743503061388,1.48188725528416,1.51
1,0.51000000000000001,19,59.826023857225714,55.731923298210312,115.55794715543603,1.4867799299512967,1.4876697513261685,1.51
1,0.51000000000000001,20,88.948131559710646,82.910696473977637,171.85882803368827,1.4910619261725162,1.4916618612638759,1.51
1,0.51000000000000001,21,132.62717237286853,123.67472382105775,256.30189619392627,1.4939843460084463,1.4943873690756007,1.51
1,0.51000000000000001,22,198.14291938042948,184.81794515210203,382.9608645325315,1.4959637913368051,1.4962338605744387,1.51
1,0.51000000000000001,23,296.41463290289022,276.53086757836451,572.94550048125473,1.4972975978976888,1.4974782679901131,1.51
1,0.51000000000000001,24,443.82091782722273,414.09896462705262,857.91988245427535,1.4981932019496269,1.4983139282125861,1.51
1,0.51000000000000001,25,664.92948197178907,620.45024635912398,1285.3797283309132,1.4987931455423922,1.4988737546237187,1.51
1,0.51000000000000001,26,996.59174984837114,929.97659031751141,1926.5683401658825,1.4991943943512649,1.4992481894521341,1.51
1,0.51000000000000001,27,1494.0847648293961,1394.265719266398,2888.3504840957939,1.4994624679803683,1.49949835620184,1.51
1,0.51000000000000001,28,2240.3240288429547,2090.6991541485399,4331.0231829914947,1.4996414398320559,1.4996653763622088,1.51
1,0.51000000000000001,29,3359.6827523044008,3135.3491338663216,6495.0318861707219,1.4997608684594768,1.4997768310622339,1.51
1,0.51000000000000001,30,5038.7207223443729,4702.3239882637517,9741.0447106081247,1.4998405383082536,1.4998511822298655,1.51
1,0.51000000000000001,31,7557.2776005859369,7052.7861930252438,14610.063793611182,1.4998936741234457,1.4999007710434,1.51
1,0.51000000000000001,32,11335.112866713658,10578.47944892281,21913.592315636466,1.4999291080432058,1.4999338397554065,1.51
1,0.51000000000000001,33,17001.865731738882,15867.019298596446,32868.885030335325,1.4999527351217636,1.4999558897887078,1.51
1,0.51000000000000001,34,25501.995006494722,23799.82905032083,49301.824056815552,1.4999684884926312,1.4999705916893364,1.51
1,0.51000000000000001,35,38252.188903438517,35699.043662714794,73951.23256615331,1.4999789916223327,1.4999803937914329,1.51
1,0.51000000000000001,36,57377.479738726688,53547.865571176495,110925.34530990318,1.4999859941010514,1.4999869288973251,1.51
1,0.51000000000000001,37,86065.415984906882,80321.098427115838,166386.51441202272,1.4999906625945452,1.4999912857995605,1.51
1,0.51000000000000001,38,129097.32034967563,120480.94770652255,249578.2680561982,1.499993775001033,1.4999941904743768,1.51
1,0.51000000000000001,39,193645.17689382762,180720.72162263101,374365.89851645863,1.4999958499731341,1.4999961269568445,1.51
1,0.51000000000000001,40,290466.96170805488,271080.38249479258,561547.34420284745,1.4999972333031759,1.4999974179596416,1.51
1,0.51000000000000001,41,435699.63892806188,406619.87380170089,842319.51272976282,1.4999981555300077,1.4999982786346107,1.51
1,0.51000000000000001,42,653548.65475718316,609929.110761174,1263477.765518357,1.4999987703509192,1.4999988524207848,1.51
1,0.51000000000000001,43,980322.17850027222,914892.96619979071,1895215.1447000629,1.4999991802328712,1.4999992349461724,1.51
1,0.51000000000000001,44,1470482.4641145107,1372338.7493573204,2842821.2134718308,1.4999994534881029,1.4999994899636628,1.51
1,0.51000000000000001,45,2205722.892535605,2058507.4240933515,4264230.3166289562,1.4999996356585228,1.4999996599755743,1.51
1,0.51000000000000001,46,3308583.5351670706,3087760.4361972227,6396343.9713642932,1.4999997571055874,1.4999997733169601,1.51
1,0.51000000000000001,47,4962874.499114152,4631639.9543529116,9594514.4534670636,1.4999998380703499,1.4999998488779336,1.51
1,0.51000000000000001,48,7444310.9450346967,6947459.2315863669,14391770.176621065,1.4999998920468811,1.4999998992519381,1.51
1,0.51000000000000001,49,11166465.61391546,10421188.147436498,21587653.761351958,1.4999999280312459,1.4999999328346176,1.51
1,0.51000000000000001,50,16749697.617236573,15631781.52121166,32381479.138448231,1.4999999520208269,1.4999999552230749,1.51
1,0.51000000000000001,51,25124545.622218218,23447671.581874378,48572217.204092592,1.4999999680138831,1.499999970148715,1.51
1,0.51000000000000001,52,37686817.629690677,35171506.672868438,72858324.302559108,1.4999999786759213,1.4999999800991426,1.51
1,0.51000000000000001,53,56530225.640899353,52757259.309359521,109287484.95025888,1.4999999857839472,1.4999999867327616,1.51
1,0.51000000000000001,54,84795337.657712355,79135888.264096141,163931225.92180848,1.4999999905226313,1.4999999911551742,1.51
1,0.51000000000000001,55,127193005.68293186,118703831.69620107,245896837.37913293,1.4999999936817541,1.4999999941034494,1.51
1,0.51000000000000001,56,190789507.72076109,178055746.84435844,368845254.5651195,1.499999995787836,1.4999999960689663,1.51
1,0.51000000000000001,57,286184260.77750492,267083619.56659451,553267880.3440994,1.4999999971918907,1.4999999973793108,1.51
1,0.51000000000000001,58,429276390.36262071,400625428.6499486,829901819.01256931,1.4999999981279273,1.4999999982528738,1.51
1,0.51000000000000001,59,643914584.74029446,600938142.27497971,1244852727.015274,1.4999999987519514,1.4999999988352493,1.51
1,0.51000000000000001,60,965871876.30680501,901407212.71252644,1867279089.0193315,1.4999999991679678,1.4999999992234994,1.51
1,0.75,0,1,0.75,1.75,1.0714285714285714,1.125,1.75
1,0.75,1,1.0714285714285714,0.84375,1.9151785714285714,1.0932203389830508,1.1379310344827587,1.75
1,0.75,2,1.1713075060532687,0.96012931034482762,2.1314368163980966,1.1173721825178671,1.1545860050181209,1.75
1,0.75,3,1.3087864244383007,1.1085518647318382,2.4173382891701389,1.1443056428704996,1.1751540150871833,1.75
1,0.75,4,1.4976516907970523,1.3027191747720037,2.800370865569056,1.1742981045119152,1.1997179379480813,1.75
1,0.75,5,1.7586895417220434,1.5628955620828946,3.3215851038049378,1.2073622463997453,1.228131785524575,1.75
1,0.75,6,2.1233753558132649,1.9194417172492997,4.0428170730625643,1.2431015678207644,1.2598751624251339,1.75
1,0.75,7,2.6395712338834429,2.4182569452850391,5.0578281791684816,1.2805899287253668,1.2939317705839362,1.75
1,0.75,8,3.3802083382643269,3.1290594909395715,6.5092678292038979,1.3183605729959254,1.3287752677313998,1.75
1,0.75,9,4.4563334016797622,4.1578168628207068,8.6141502645004699,1.3545896413255278,1.3625450563982935,1.75
1,0.75,10,6.0365030642083584,5.6652128118458158,11.701715876054173,1.3874754608484436,1.3934129647701108,1.75
1,0.75,11,8.3754998709255339,7.8939809802076937,16.269480851133228,1.4156733074121679,1.4200042653378051,1.75
1,0.75,12,11.856971603503336,11.209486662390432,23.066458265893768,1.438572356009834,1.4416658896722119,1.75
1,0.75,13,17.057111574793492,16.160334561903895,33.21744613669739,1.4562945584018503,1.4584651179180312,1.75
1,0.75,14,24.840178768424977,23.569284252422001,48.409463020846978,1.4694740802257573,1.4709754329983022,1.75
1,0.75,15,36.501998848374676,34.669838108666518,71.171836957041194,1.4789738322412578,1.480001065995646,1.75
1,0.75,16,53.985501121246671,51.311397358722914,105.29689847996958,1.4856627802377957,1.4863600406524222,1.75
1,0.75,17,80.204249688321966,76.267210664043986,156.47146035236597,1.4902934246809947,1.4907640301723291,1.75
1,0.75,18,119.52786594197894,113.69641433953224,233.2242802815112,1.4934609987215486,1.4937773726089114,1.75
1,0.75,19,178.51020604476324,169.83713108716063,348.34733713192384,1.495609853693824,1.4958219645750228,1.75
1,0.75,20,266.98162314546272,254.04611108058228,521.02773422604503,1.4970593552796301,1.4972013006295104,1.75
1,0.75,21,399.6873366176556,380.35816792971684,780.0455045473725,1.4980333448629892,1.4981282163635843,1.75
1,0.75,22,598.74495777272614,569.82530369986739,1168.5702614725935,1.4986861129050539,1.4987494684360745,1.75
1,0.75,23,897.33075338590754,854.0253710216009,1751.3561244075086,1.4991228330463411,1.4991651181959726,1.75
1,0.75,24,1345.2090211954894,1280.3250462899578,2625.5340674854469,1.4994146684308003,1.4994428799776323,1.75
1,0.75,25,2017.0261384859562,1919.7742747165096,3936.8004132024657,1.4996095324630945,1.4996283497097997,1.75
1,0.75,26,3024.7516245007655,2878.947927408447,5903.6995519092125,1.4997395786247165,1.4997521277047572,1.75
1,0.75,27,4536.3397267732053,4317.7082796820196,8854.0480064552248,1.4998263369620197,1.4998347049052612,1.75
1,0.75,28,6803.7217956215454,6475.8487235238845,13279.570519145429,1.4998842029462143,1.4998897824154276,1.75
1,0.75,29,10204.794842493608,9713.059332881463,19917.854175375069,1.4999227923184018,1.4999265123381789,1.75
1,0.75,30,15306.404375189437,14568.875209302691,29875.279584492127,1.499948523924246,1.4999510041035293,1.75
1,0.75,31,22958.818649153018,21852.598998852587,44811.417648005605,1.4999656807100727,1.4999673342367612,1.75
1,0.75,32,34437.440043375922,32778.184666453832,67215.624709829746,1.4999771196261398,1.4999782220100837,1.75
1,0.75,33,51655.372123560905,49166.563156705604,100821.93528026651,1.4999847460408477,1.4999854809780639,1.75
1,0.75,34,77482.270236404991,73749.130884649407,151231.4011210544,1.4999898305265225,1.4999903204911498,1.75
1,0.75,35,116222.61740071533,110622.98247160902,226845.59987232435,1.4999932202766231,1.4999935469225896,1.75
1,0.75,36,174333.13814387689,165933.75984874426,340266.89799262118,1.4999954801513518,1.49999569791661,1.75
1,0.75,37,261498.91925641656,248899.9259122443,510398.84516866086,1.4999969867528726,1.4999971319302807,1.75
1,0.75,38,392247.59092375758,373349.17500602582,765596.76592978346,1.4999979911620505,1.4999980879472423,1.75
1,0.75,39,588370.59842379007,560023.04864571907,1148393.6470695091,1.4999986607717974,1.499998725295371,1.75
1,0.75,40,882555.10967318609,840033.85910460621,1722588.9687777923,1.4999991071799081,1.499999150195674,1.75
1,0.75,41,1323831.8765468451,1260050.0747925017,2583881.9513393468,1.4999994047860321,1.4999994334632314,1.75
1,0.75,42,1985747.0268570436,1890074.3983240549,3875821.4251810983,1.4999996031904332,1.4999996223085761,1.75
1,0.75,43,2978619.7523221481,2835110.8836211916,5813730.6359433401,1.4999997354601755,1.4999997482056084,1.75
1,0.75,44,4467928.840519676,4252665.6115667671,8720594.4520864431,1.4999998236400667,1.499999832137024,1.75
1,0.75,45,6701892.4728158815,6378997.7034850456,13080890.176300928,1.4999998824266889,1.4999998880913279,1.75
1,0.75,46,10052837.921260133,9568495.8413624056,19621333.762622539,1.4999999216177824,1.4999999253942089,1.75
1,0.75,47,15079256.093926471,14352743.048178406,29431999.142104879,1.499999947745184,1.4999999502628016,1.75
1,0.75,48,22618883.352925953,21529113.858402383,44147997.211328335,1.4999999651634539,1.499999966841866,1.75
1,0.75,49,33928324.241425157,32293670.073738333,66221994.315163493,1.4999999767756351,1.4999999778945763,1.75
1,0.75,50,50892485.57417395,48440504.39674224,99332989.970916182,1.4999999845170899,1.4999999852630506,1.75
1,0.75,51,76338727.573297143,72660755.881248102,148999483.45454526,1.4999999896780596,1.4999999901753669,1.75
1,0.75,52,114508090.57198192,108991133.10800688,223499223.6799888,1.4999999931187062,1.4999999934502446,1.75
1,0.75,53,171762135.07000908,163486698.94814506,335248834.01815414,1.499999995412471,1.4999999956334964,1.75
1,0.75,54,257643201.81704983,245230047.70835233,502873249.52540219,1.4999999969416473,1.4999999970889974,1.75
1,0.75,55,386464801.93761098,367845070.84866321,754309872.78627419,1.4999999979610981,1.4999999980593315,1.75
1,0.75,56,579697202.11845267,551767605.55912948,1131464807.6775823,1.4999999986407322,1.4999999987062211,1.75
1,0.75,57,869545802.38971531,827651407.62482893,1697197210.0145442,1.4999999990938213,1.4999999991374808,1.75
1,0.75,58,1304318702.7966092,1241477110.7233782,2545795813.5199871,1.499999999395881,1.4999999994249871,1.75
1,0.75,59,1956478053.40695,1862215665.371202,3818693718.778152,1.4999999995972539,1.4999999996166582,1.75
1,0.75,60,2934717079.3224611,2793323497.3429379,5728040576.6653996,1.4999999997315028,1.4999999997444389,1.75
1,1,0,1,1,2,1.125,1.125,2
1,1,1,1.125,1.125,2.25,1.1470588235294117,1.1470588235294117,2
1,1,2,1.2904411764705881,1.2904411764705881,2.5808823529411762,1.1725521669341894,1.1725521669341894,2
1,1,3,1.5131095977716928,1.5131095977716928,3.0262191955433857,1.2015649454106558,1.2015649454106558,2
1,1,4,1.8180994512468835,1.8180994512468835,3.6361989024937671,1.2338631893675156,1.2338631893675156,2
1,1,5,2.2432859875028095,2.2432859875028095,4.486571975005619,1.2687530477145903,1.2687530477145903,2
1,1,6,2.8461759335396239,2.8461759335396239,5.6923518670792479,1.3050011198240281,1.3050011198240281,2
1,1,7,3.714262780485408,3.714262780485408,7.4285255609708161,1.3409083169685387,1.3409083169685387,2
1,1,8,4.980485853759574,4.980485853759574,9.960971707519148,1.3745921287434331,1.3745921287434331,2
1,1,9,6.846136651895927,6.846136651895927,13.692273303791854,1.4044115552309719,1.4044115552309719,2
1,1,10,9.6147934226129177,9.6147934226129177,19.229586845225835,1.4293438911018033,1.4293438911018033,2
1,1,11,13.742846242817572,13.742846242817572,27.485692485635145,1.4491278693647514,1.4491278693647514,2
1,1,12,19.915141494861608,19.915141494861608,39.830282989723216,1.4641408115654269,1.4641408115654269,2
1,1,13,29.158571430726983,29.158571430726983,58.317142861453966,1.4751314480620303,1.4751314480620303,2
1,1,14,43.01272569802844,43.01272569802844,86.02545139605688,1.4829594739224796,1.4829594739224796,2
1,1,15,63.786129073120172,63.786129073120172,127.57225814624034,1.4884234478779628,1.4884234478779628,2
1,1,16,94.940770161802291,94.940770161802291,189.88154032360458,1.4921826768876763,1.4921826768876763,2
1,1,17,141.66897256581575,141.66897256581575,283.3379451316315,1.4947430756210569,1.4947430756210569,2
1,1,18,211.75871577310258,211.75871577310258,423.51743154620516,1.4964748800194871,1.4964748800194871,2
1,1,19,316.89159877963436,316.89159877963436,633.78319755926873,1.4976407051873053,1.4976407051873053,2
1,1,20,474.58975746426421,474.58975746426421,949.17951492852842,1.4984230106131831,1.4984230106131831,2
1,1,21,711.13621318578316,711.13621318578316,1422.2724263715663,1.4989468306959917,1.4989468306959917,2
1,1,22,1065.9553729479787,1065.9553729479787,2131.9107458959575,1.4992970652578208,1.4992970652578208,2
1,1,23,1598.1837623567103,1598.1837623567103,3196.3675247134206,1.4995310107458228,1.4995310107458228,2
1,1,24,2396.5261125243196,2396.5261125243196,4793.0522250486392,1.4996871775468548,1.4996871775468548,2
1,1,25,3594.0394816089329,3594.0394816089329,7188.0789632178657,1.4997913792035285,1.4997913792035285,2
1,1,26,5390.3094310341958,5390.3094310341958,10780.618862068392,1.4998608872279373,1.4998608872279373,2
1,1,27,8084.7142856640667,8084.7142856640667,16169.428571328133,1.4999072438162537,1.4999072438162537,2
1,1,28,12126.321521252283,12126.321521252283,24252.643042504566,1.4999381561708671,1.4999381561708671,2
1,1,29,18188.732343722255,18188.732343722255,36377.46468744451,1.4999587679474429,1.4999587679474429,2
1,1,30,27282.348556815439,27282.348556815439,54564.697113630878,1.4999725107056254,1.4999725107056254,2
1,1,31,40922.772862712452,40922.772862712452,81845.545725424905,1.4999816732439966,1.4999816732439966,2
1,1,32,61383.409312395437,61383.409312395437,122766.81862479087,1.4999877819138703,1.4999877819138703,2
1,1,33,92074.363980811235,92074.363980811235,184148.72796162247,1.4999918544986675,1.4999918544986675,2
1,1,34,138110.79597936236,138110.79597936236,276221.59195872472,1.4999945696166308,1.4999945696166308,2
1,1,35,207165.44397447395,207165.44397447395,414330.8879489479,1.4999963797225766,1.4999963797225766,2
1,1,36,310747.41596533119,310747.41596533119,621494.83193066239,1.4999975864720092,1.4999975864720092,2
1,1,37,466120.37395041029,466120.37395041029,932240.74790082057,1.4999983909770247,1.4999983909770247,2
1,1,38,699179.81092722446,699179.81092722446,1398359.6218544489,1.4999989273160987,1.4999989273160987,2
1,1,39,1048768.9663919094,1048768.9663919094,2097537.9327838188,1.4999992848765467,1.4999992848765467,2
1,1,40,1573152.6995885791,1573152.6995885791,3146305.3991771583,1.4999995232506524,1.4999995232506524,2
1,1,41,2359728.2993833455,2359728.2993833455,4719456.5987666911,1.499999682166933,1.499999682166933,2
1,1,42,3539591.6990753356,3539591.6990753356,7079183.3981506713,1.4999997881112139,1.4999997881112139,2
1,1,43,5309386.7986132149,5309386.7986132149,10618773.59722643,1.4999998587407761,1.4999998587407761,2
1,1,44,7964079.4479199639,7964079.4479199639,15928158.895839928,1.4999999058271691,1.4999999058271691,2
1,1,45,11946118.421880038,11946118.421880038,23892236.843760077,1.4999999372181063,1.4999999372181063,2
1,1,46,17919176.882820122,17919176.882820122,35838353.765640244,1.4999999581454011,1.4999999581454011,2
1,1,47,26878764.57423022,26878764.57423022,53757529.14846044,1.4999999720969328,1.4999999720969328,2
1,1,48,40318146.111345358,40318146.111345358,80636292.222690716,1.4999999813979548,1.4999999813979548,2
1,1,49,60477218.417018056,60477218.417018056,120954436.83403611,1.4999999875986361,1.4999999875986361,2
1,1,50,90715826.875527084,90715826.875527084,181431653.75105417,1.499999991732424,1.499999991732424,2
1,1,51,136073739.56329063,136073739.56329063,272147479.12658125,1.4999999944882827,1.4999999944882827,2
1,1,52,204110608.59493595,204110608.59493595,408221217.18987191,1.4999999963255219,1.4999999963255219,2
1,1,53,306165912.14240396,306165912.14240396,612331824.28480792,1.499999997550348,1.499999997550348,2
1,1,54,459248867.463606,459248867.463606,918497734.927212,1.4999999983668986,1.4999999983668986,2
1,1,55,688873300.44540906,688873300.44540906,1377746600.8908181,1.4999999989112656,1.4999999989112656,2
1,1,56,1033309949.9181135,1033309949.9181135,2066619899.8362269,1.499999999274177,1.499999999274177,2
1,1,57,1549964924.1271701,1549964924.1271701,3099929848.2543402,1.499999999516118,1.499999999516118,2
1,1,58,2324947385.4407549,2324947385.4407549,4649894770.8815098,1.499999999677412,1.499999999677412,2
1,1,59,3487421077.4111323,3487421077.4111323,6974842154.8222647,1.4999999997849414,1.4999999997849414,2
1,1,60,5231131615.3666983,5231131615.3666983,10462263230.733397,1.4999999998566276,1.4999999998566276,2
1,1.5,0,1,1.5,2.5,1.2,1.125,2.5
1,1.5,1,1.2,1.6875,2.8875000000000002,1.2209302325581395,1.1590909090909089,2.5
1,1.5,2,1.4651162790697674,1.9559659090909089,3.4210821881606766,1.2462758289283997,1.195754716981132,2.5
1,1.5,3,1.8259390051741669,2.3388554620497426,4.1647944672239099,1.2753721272080552,1.2346014904685543,2.5
1,1.5,4,2.3287517131811373,2.8875544394371313,5.2163061526182686,1.3070766566271956,1.2746903149819908,2.5
1,1.5,5,3.0438570033796548,3.6807376779337626,6.7245946813134179,1.3397688459373192,1.3145335012159958,2.5
1,1.5,6,4.0780647846161866,4.8384529868319035,8.9165177714480901,1.3715413138220764,1.3523059409812774,2.5
1,1.5,7,5.5932343325440277,6.5430687192513899,12.136303051795418,1.4005709707925829,1.3862470280635986,2.5
1,1.5,8,7.8337216390015927,9.0703095664781355,16.904031205479729,1.4255236400580389,1.4150980718377304,2.5
1,1.5,9,11.167155386030977,12.83537757849453,24.002532964525507,1.4457911433392474,1.4383586404377584,2.5
1,1.5,10,16.145374353416763,18.46187624330868,34.607250596725443,1.4614631194534564,1.4562564231879522,2.5
1,1.5,11,23.595869167288296,26.885225863419326,50.481095030707621,1.4731040371100645,1.4695070747490608,2.5
1,1.5,12,34.759170129453288,39.508029612521128,74.267199741974423,1.4814851522729171,1.4790263589092003,2.5
1,1.5,13,51.495194452113338,58.433417185483989,109.92861163759733,1.4873808366485246,1.4857129779625038,2.5
1,1.5,14,76.592965407562801,86.815286259170762,163.40825166673358,1.4914593457249969,1.4903341753203971,2.5
1,1.5,15,114.23529407390095,129.38378805226546,243.6190821261664,1.4942477511107488,1.4934915773329043,2.5
1,1.5,16,170.69583126740153,193.23359769948411,363.92942896688567,1.4961386700916677,1.4956318100767865,2.5
1,1.5,17,255.38463398260183,289.00631549492897,544.39094947753074,1.4974138494235203,1.497074707682946,2.5
1,1.5,18,382.41648785550456,432.66404528809608,815.08053314360063,1.4982705506528635,1.4980439025869887,2.5
1,1.5,19,572.96336183800088,648.14973491245303,1221.1130967504539,1.4988446425228825,1.4986932963846362,2.5
1,1.5,20,858.78306525278742,971.37766276677235,1830.1607280195599,1.499228694746169,1.4991276869360304,2.5
1,1.5,21,1287.5122139890507,1456.2191487248788,2743.7313627139292,1.4994853210646757,1.4994179333405944,2.5
1,1.5,22,1930.6056655680632,2183.4811064720575,4114.0867720401202,1.4996566690378881,1.4996117219920353,2.5
1,1.5,23,2895.2456616514764,3274.3738620136369,6169.6195236651129,1.4997710185061015,1.4997410440661403,2.5
1,1.5,24,4342.2055348004069,4910.7128744792117,9252.9184092796186,1.4998473037778943,1.4998273164845664,2.5
1,1.5,25,6512.6452638198398,7365.2213125563676,13877.866576376207,1.4998981838899246,1.4998848571008057,2.5
1,1.5,26,9768.3048035226966,11046.983915899416,20815.288719422111,1.4999321143110174,1.4999232289282518,2.5
1,1.5,27,14651.794077182265,16569.627785054316,31221.421862236581,1.4999547391921579,1.4999488152228135,2.5
1,1.5,28,21977.027963737128,24853.593564875231,46830.621528612362,1.4999698244914752,1.4999658750092939,2.5
1,1.5,29,32964.878777611018,37279.542218663431,70244.42099627445,1.4999798822668511,1.4999772492034853,2.5
1,1.5,30,49446.654987781993,55918.465188715971,105365.12017649796,1.4999865878545608,1.4999848324455387,2.5
1,1.5,31,74169.319295944806,83876.849636707819,158046.16893265262,1.4999910584259939,1.4999898881384479,2.5
1,1.5,32,111253.31575345974,125814.42630397077,237067.7420574305,1.4999940388867881,1.4999932586884839,2.5
1,1.5,33,166879.3104365792,188720.79130171522,355600.10173829441,1.4999960258961362,1.499995505760997,2.5
1,1.5,34,250318.3024591564,283080.3387962319,533398.64125538827,1.4999973505848065,1.4999970038267421,2.5
1,1.5,35,375476.79049162089,424619.66003660689,800096.45052822772,1.4999982337175966,1.4999980025449733,2.5
1,1.5,36,563214.52253938338,636928.64189623599,1200143.1644356195,1.4999988224759053,1.4999986683605653,2.5
1,1.5,37,844821.12061040429,955392.11468505731,1800213.2352954615,1.4999992149828292,1.4999991122391547,2.5
1,1.5,38,1267231.0177165205,1433087.3238678747,2700318.3415843952,1.4999994766547271,1.4999994081588932,2.5
1,1.5,39,1900845.8633754179,2149630.1376418243,4050476.0010172422,1.4999996511029325,1.4999996054390206,2.5
1,1.5,40,2851268.1318635796,3224444.3583025639,6075712.4901661435,1.4999997674018579,1.4999997369592397,2.5
1,1.5,41,4276901.534595699,4836665.6892935503,9113567.2238892503,1.4999998449345286,1.4999998246394455,2.5
1,1.5,42,6415351.6386937965,7254997.6857799478,13670349.324473744,1.4999998966229999,1.4999998830929426,2.5
1,1.5,43,9623026.7948408872,10882495.680509491,20505522.47535038,1.4999999310819914,1.4999999220619522,2.5
1,1.5,44,14434539.529061487,16323742.672603767,30758282.201665252,1.4999999540546569,1.4999999480412973,2.5
1,1.5,45,21651808.630392358,24485613.160745159,46137421.791137516,1.4999999693697696,1.4999999653608631,2.5
1,1.5,46,32477712.28238865,36728418.892957233,69206131.175345883,1.4999999795798455,1.4999999769072412,2.5
1,1.5,47,48716567.760383077,55092627.491275333,103809195.25165841,1.4999999863865634,1.4999999846048271,2.5
1,1.5,48,73074850.977374703,82638940.388752475,155713791.36612719,1.4999999909243755,1.4999999897365512,2.5
1,1.5,49,109612275.80286215,123958409.73496819,233570685.53783035,1.4999999939495836,1.4999999931577008,2.5
1,1.5,50,164418413.04109332,185937613.75429174,350356026.79538506,1.499999995966389,1.4999999954384671,2.5
1,1.5,51,246627618.89844006,278906419.78327709,525534038.68171716,1.4999999973109261,1.4999999969589779,2.5
1,1.5,52,369941427.68446022,418359628.82675505,788301056.51121521,1.499999998207284,1.4999999979726519,2.5
1,1.5,53,554912140.86349046,627539442.39197195,1182451583.2554624,1.499999998804856,1.4999999986484345,2.5
1,1.5,54,832368210.63203573,941309162.73979723,1773677373.3718328,1.4999999992032373,1.4999999990989563,2.5
1,1.5,55,1248552315.2848537,1411963743.2615352,2660516058.5463886,1.4999999994688249,1.4999999993993043,2.5
1,1.5,56,1872828472.2640805,2117945614.0441422,3990774086.3082228,1.4999999996458833,1.4999999995995363,2.5
1,1.5,57,2809242707.7329206,3176918420.2180533,5986161127.9509735,1.4999999997639222,1.4999999997330242,2.5
1,1.5,58,4213864060.9361811,4765377629.47892,8979241690.4151001,1.4999999998426148,1.4999999998220162,2.5
1,1.5,59,6320796090.7410717,7148066443.3702202,13468862534.111292,1.4999999998950764,1.499999999881344,2.5
1,1.5,60,9481194135.4484062,10722099664.207169,20203293799.655575,1.4999999999300511,1.4999999999208962,2.5
1,2,0,1,2,3,1.25,1.125,3
1,2,1,1.25,2.25,3.5,1.2692307692307692,1.1666666666666667,3
1,2,2,1.5865384615384615,2.625,4.2115384615384617,1.2931034482758621,1.2100371747211895,3
1,2,3,2.0515583554376655,3.1763475836431225,5.227905939080788,1.3204172461752433,1.2542239365458792,3
1,2,4,2.7089130340548131,3.9838511701948685,6.6927642042496815,1.3495139653276054,1.2977844200946245,3
1,2,5,3.6557159703149451,5.1701799806546385,8.8258959509695831,1.3784476299959687,1.3389076986693274,3
1,2,6,5.0392130152190493,6.922393779604529,11.961606794823577,1.4053316433309835,1.375811633385017,3
1,2,7,7.0817655077726664,9.5239098928519876,16.605675400624655,1.4287337113643084,1.4071984952695442,3
1,2,8,10.117957116931787,13.402031670304043,23.519988787235832,1.4479240139746086,1.432541563876172,3
1,2,9,14.650033081970832,19.198967408095339,33.849000490066175,1.4628693890708782,1.4520767786194639,3
1,2,10,21.431084944490827,27.878374746767157,49.309459691257985,1.4740290093685429,1.4665642566172794,3
1,2,11,31.590040910420907,40.88542793619051,72.47546884661142,1.4820940112837673,1.4769868346572039,3
1,2,12,46.81941044954403,60.387238791079241,107.20664924062328,1.4877824770299166,1.4843159923355529,3
1,2,13,69.657098451702979,89.633744270584771,159.29084272228775,1.4917249363795355,1.4893853552376957,3
1,2,14,103.90923075624967,133.49918605172968,237.40841680797934,1.4944237580760411,1.4928509627361335,3
1,2,15,155.28442312554517,199.29438842181486,354.57881154736003,1.49625551167005,1.495201057245497,3
1,2,16,232.34517397810114,297.98518027139232,530.33035424949344,1.4974915144646326,1.4967858773883604,3
1,2,17,347.93492645901523,446.02000950124472,793.95493596025995,1.4983222227550019,1.4978506020947489,3
1,2,18,521.31863238616984,668.07133977774504,1189.389972163915,1.4988790433016468,1.4985640948771564,3
1,2,19,781.3935729663051,1001.1477226074056,1782.5412955737106,1.4992516073398354,1.4990414031685402,3
1,2,20,1171.5055702347499,1500.7618868763939,2672.2674571111438,1.4995005866066025,1.4993603441902201,3
1,2,21,1756.67328977991,2250.1828592545539,4006.8561490344637,1.4996668418129977,1.4995732995407276,3
1,2,22,2634.4246845814864,3374.3141348223403,6008.7388194038267,1.4997777984596272,1.4997154158855732,3
1,2,23,3951.0516536493196,5060.510926033654,9011.5625796829736,1.4998518229021016,1.4998102251524705,3
1,2,24,5925.9920251062949,7589.8060313610713,13515.798056467367,1.499901196263361,1.4998734602650345,3
1,2,25,8888.4025275040694,11383.748634997959,20272.151162502028,1.4999341223926812,1.4999156298752725,3
1,2,26,13332.018244564706,17074.662504204738,30406.680748769446,1.4999560778388648,1.4999437486706877,3
1,2,27,19997.441795793464,25611.033283843688,45608.475079637152,1.4999707168895304,1.4999624970781396,3
1,2,28,29995.577106392982,38415.589437185525,68411.166543578511,1.4999804771841805,1.4999749971472631,3
1,2,29,44992.780061462225,57622.423656452789,102615.20371791502,1.4999869844595755,1.499983331029334,3
1,2,30,67488.584486845633,86432.674978189549,153921.25946503517,1.499991322826431,1.4999888871741365,3
1,2,31,101232.29112010694,129648.05195601837,230880.34307612531,1.4999942151524543,1.4999925913699763,3
1,2,32,151847.85106678959,194471.11741957732,346318.96848636691,1.4999961434060061,1.4999950608780064,3
1,2,33,227771.19098467397,291705.71561279282,519476.90659746679,1.4999974289244646,1.4999967072363103,3
1,2,34,341656.20086007414,437557.61290120077,779213.81376127491,1.4999982859439218,1.4999978048172316,3
1,2,35,512483.71567222348,656335.45883286907,1168819.1745050927,1.4999988572934051,1.499998536541721,3
1,2,36,768724.98788981349,984502.22772974253,1753227.2156195561,1.4999992381944733,1.4999990243597696,3
1,2,37,1153086.896215776,1476752.3810746334,2629839.2772904094,1.4999994921291466,1.4999993495725672,3
1,2,38,1729629.7587044379,2215127.6110916901,3944757.369796128,1.4999996614192077,1.4999995663814394,3
1,2,39,2594444.0524372426,3322690.4561170889,5917134.508554332,1.4999997742793725,1.4999997109208385,3
1,2,40,3891665.4930363242,4984034.7236550627,8875700.216691386,1.4999998495195377,1.4999998072805054,3
1,2,41,5837497.6539348634,7476051.1249619415,13313548.778896805,1.4999998996796722,1.4999998715203131,3
1,2,42,8756245.8952826168,11214075.726922205,19970321.622204822,1.4999999331197726,1.4999999143468647,3
1,2,43,13134368.257304208,16821112.629862562,29955480.887166768,1.499999955413178,1.4999999428979052,3
1,2,44,19701551.800336573,25231667.984273072,44933219.784609646,1.4999999702754501,1.4999999619319346,3
1,2,45,29552327.114885099,37847501.015888825,67399828.130773932,1.4999999801836328,1.4999999746212889,3
1,2,46,44328490.086707883,56771250.563312441,101099740.65002033,1.4999999867890881,1.4999999830808588,3
1,2,47,66492734.544442043,85156874.884447858,151649609.4288899,1.4999999911927251,1.4999999887205724,3
1,2,48,99739101.231043264,127735311.36615098,227474412.59719425,1.4999999941284834,1.4999999924803813,3
1,2,49,149608651.26094511,191602966.08870563,341211617.34965074,1.4999999960856556,1.4999999949869212,3
1,2,50,224412976.30579787,287404448.17253768,511817424.47833556,1.4999999973904372,1.4999999966579474,3
1,2,51,336619463.87307703,431106671.29828572,767726135.17136276,1.4999999982602914,1.4999999977719649,3
1,2,52,504929195.2239958,646660005.98690784,1151589201.2109036,1.4999999988401942,1.4999999985146433,3
1,2,53,757393792.25037384,969990008.01984096,1727383800.2702148,1.4999999992267961,1.4999999990097621,3
1,2,54,1136090687.7899408,1454985011.0692406,2591075698.8591814,1.4999999994845308,1.4999999993398414,3
1,2,55,1704136031.0992916,2182477515.6433401,3886613546.7426319,1.499999999656354,1.4999999995598943,3
1,2,56,2556204046.0633178,3273716272.5044894,5829920318.5678072,1.4999999997709024,1.499999999706596,3
1,2,57,3834306068.5093565,4910574407.7962132,8744880476.3055687,1.4999999998472684,1.4999999998043974,3
1,2,58,5751459102.1784153,7365861610.733798,13117320712.912212,1.4999999998981788,1.4999999998695985,3
1,2,59,8627188652.682003,11048792415.140179,19675981067.822182,1.4999999999321192,1.4999999999130655,3
1,2,60,12940782978.437384,16573188621.749746,29513971600.18713,1.4999999999547462,1.4999999999420437,3
1.5,0,0,1.5,0,1.5,0.75,1.2,1.5
1.5,0,1,1.125,0,1.125,0.75,1.1470588235294117,1.5
1.5,0,2,0.84375,0,0.84375,0.75,1.0932203389830508,1.5
1.5,0,3,0.6328125,0,0.6328125,0.75,1.0406698564593302,1.5
1.5,0,4,0.474609375,0,0.474609375,0.75,0.99139072847682119,1.5
1.5,0,5,0.35595703125,0,0.35595703125,0.75,0.94688512783579404,1.5
1.5,0,6,0.2669677734375,0,0.2669677734375,0.75,0.90803545620965409,1.5
1.5,0,7,0.200225830078125,0,0.200225830078125,0.75,0.87511759770144171,1.5
1.5,0,8,0.15016937255859375,0,0.15016937255859375,0.75,0.84792212530264333,1.5
1.5,0,9,0.11262702941894531,0,0.11262702941894531,0.75,0.82591966564781594,1.5
1.5,0,10,0.084470272064208984,0,0.084470272064208984,0.75,0.80841811037159139,1.5
1.5,0,11,0.063352704048156738,0,0.063352704048156738,0.75,0.79468369512319947,1.5
1.5,0,12,0.047514528036117554,0,0.047514528036117554,0.75,0.78401947665002647,1.5
1.5,0,13,0.035635896027088165,0,0.035635896027088165,0.75,0.77580725728303368,1.5
1.5,0,14,0.026726922020316124,0,0.026726922020316124,0.75,0.76952339135686987,1.5
1.5,0,15,0.020045191515237093,0,0.020045191515237093,0.75,0.76473845841486254,1.5
1.5,0,16,0.01503389363642782,0,0.01503389363642782,0.75,0.76110841746074698,1.5
1.5,0,17,0.011275420227320865,0,0.011275420227320865,0.75,0.75836227698344505,1.5
1.5,0,18,0.0084565651704906486,0,0.0084565651704906486,0.75,0.75628923852243024,1.5
1.5,0,19,0.0063424238778679864,0,0.0063424238778679864,0.75,0.75472683829632359,1.5
1.5,0,20,0.0047568179084009898,0,0.0047568179084009898,0.75,0.75355072328718053,1.5
1.5,0,21,0.0035676134313007424,0,0.0035676134313007424,0.75,0.75266619810929036,1.5
1.5,0,22,0.0026757100734755568,0,0.0026757100734755568,0.75,0.75200142731587627,1.5
1.5,0,23,0.0020067825551066676,0,0.0020067825551066676,0.75,0.75150207258327339,1.5
1.5,0,24,0.0015050869163300007,0,0.0015050869163300007,0.75,0.75112711877552529,1.5
1.5,0,25,0.0011288151872475005,0,0.0011288151872475005,0.75,0.75084565680019633,1.5
1.5,0,26,0.00084661139043562539,0,0.00084661139043562539,0.75,0.75063442143441406,1.5
1.5,0,27,0.00063495854282671904,0,0.00063495854282671904,0.75,0.75047591671973313,1.5
1.5,0,28,0.00047621890712003928,0,0.00047621890712003928,0.75,0.75035699417296509,1.5
1.5,0,29,0.00035716418034002946,0,0.00035716418034002946,0.75,0.75026777749472562,1.5
1.5,0,30,0.0002678731352550221,0,0.0002678731352550221,0.75,0.75020085104884104,1.5
1.5,0,31,0.00020090485144126657,0,0.00020090485144126657,0.75,0.75015064837259204,1.5
1.5,0,32,0.00015067863858094993,0,0.00015067863858094993,0.75,0.75011299195346204,1.5
1.5,0,33,0.00011300897893571244,0,0.00011300897893571244,0.75,0.75008474715701212,1.5
1.5,0,34,8.475673420178433e-05,0,8.475673420178433e-05,0.75,0.75006356216332992,1.5
1.5,0,35,6.3567550651338244e-05,0,6.3567550651338244e-05,0.75,0.75004767263255601,1.5
1.5,0,36,4.7675662988503683e-05,0,4.7675662988503683e-05,0.75,0.75003575504259601,1.5
1.5,0,37,3.5756747241377764e-05,0,3.5756747241377764e-05,0.75,0.75002681660155657,1.5
1.5,0,38,2.6817560431033325e-05,0,2.6817560431033325e-05,0.75,0.75002011263095159,1.5
1.5,0,39,2.0113170323274993e-05,0,2.0113170323274993e-05,0.75,0.75001508457434385,1.5
1.5,0,40,1.5084877742456246e-05,0,1.5084877742456246e-05,0.75,0.75001131348764427,1.5
1.5,0,41,1.1313658306842184e-05,0,1.1313658306842184e-05,0.75,0.75000848514773211,1.5
1.5,0,42,8.4852437301316388e-06,0,8.4852437301316388e-06,0.75,0.75000636387879849,1.5
1.5,0,43,6.3639327975987291e-06,0,6.3639327975987291e-06,0.75,0.75000477291922363,1.5
1.5,0,44,4.772949598199047e-06,0,4.772949598199047e-06,0.75,0.750003579695113,1.5
1.5,0,45,3.5797121986492853e-06,0,3.5797121986492853e-06,0.75,0.75000268477453824,1.5
1.5,0,46,2.6847841489869638e-06,0,2.6847841489869638e-06,0.75,0.75000201358270568,1.5
1.5,0,47,2.0135881117402228e-06,0,2.0135881117402228e-06,0.75,0.75000151018804295,1.5
1.5,0,48,1.510191083805167e-06,0,1.510191083805167e-06,0.75,0.7500011326416024,1.5
1.5,0,49,1.1326433128538752e-06,0,1.1326433128538752e-06,0.75,0.75000084948152246,1.5
1.5,0,50,8.4948248464040642e-07,0,8.4948248464040642e-07,0.75,0.75000063711132225,1.5
1.5,0,51,6.3711186348030479e-07,0,6.3711186348030479e-07,0.75,0.75000047783359314,1.5
1.5,0,52,4.7783389761022862e-07,0,4.7783389761022862e-07,0.75,0.75000035837525192,1.5
1.5,0,53,3.5837542320767144e-07,0,3.5837542320767144e-07,0.75,0.75000026878147108,1.5
1.5,0,54,2.6878156740575358e-07,0,2.6878156740575358e-07,0.75,0.75000020158612135,1.5
1.5,0,55,2.0158617555431518e-07,0,2.0158617555431518e-07,0.75,0.75000015118960117,1.5
1.5,0,56,1.511896316657364e-07,0,1.511896316657364e-07,0.75,0.75000011339220662,1.5
1.5,0,57,1.133922237493023e-07,0,1.133922237493023e-07,0.75,0.75000008504415816,1.5
1.5,0,58,8.5044167811976729e-08,0,8.5044167811976729e-08,0.75,0.75000006378312045,1.5
1.5,0,59,6.3783125858982544e-08,0,6.3783125858982544e-08,0.75,0.75000004783734131,1.5
1.5,0,60,4.7837344394236911e-08,0,4.7837344394236911e-08,0.75,0.75000003587800657,1.5
1.5,0.10000000000000001,0,1.5,0.10000000000000001,1.6000000000000001,0.81818181818181823,1.2,1.6000000000000001
1.5,0.10000000000000001,1,1.2272727272727273,0.12,1.3472727272727272,0.83035714285714279,1.1632653061224489,1.6000000000000001
1.5,0.10000000000000001,2,1.0190746753246753,0.13959183673469386,1.1586665120593691,0.84186962750716332,1.1285427135678392,1.6000000000000001
1.5,0.10000000000000001,3,0.85792801731756785,0.15753535022049017,1.015463367538058,0.85207162368117906,1.0963245114938134,1.6000000000000001
1.5,0.10000000000000001,4,0.73101611871735472,0.17270986587348569,0.90372598459084041,0.86045562348759885,1.0667284712774752,1.6000000000000001
1.5,0.10000000000000001,5,0.62900693021042609,0.18423453119776118,0.81324146140818732,0.86667950457293852,1.0395968021430584,1.6000000000000001
1.5,0.10000000000000001,6,0.54514741464771699,0.19152962947751803,0.73667704412523505,0.87055698704792372,1.0146094198584963,1.6000000000000001
1.5,0.10000000000000001,7,0.47458189079268165,0.19432776624989731,0.66890965704257899,0.8720316807546511,0.99138124868953381,1.6000000000000001
1.5,0.10000000000000001,8,0.41385044388366243,0.19265290355987105,0.60650334744353351,0.87114981419877113,0.96953370970422592,1.6000000000000001
1.5,0.10000000000000001,9,0.36052573729533149,0.18678348427369226,0.54730922156902373,0.86803973939779111,0.94874251222107064,1.6000000000000001
1.5,0.10000000000000001,10,0.31295066704803604,0.17720943211122764,0.49016009915926367,0.8629001097494291,0.92876757000607069,1.6000000000000001
1.5,0.10000000000000001,11,0.27004516494190733,0.16458637364410064,0.434631538586008,0.85599452563301148,0.90946981989077103,1.6000000000000001
1.5,0.10000000000000001,12,0.2311571828639363,0.14968633959457536,0.38084352245851166,0.84764815918011216,0.89081702122279893,1.6000000000000001
1.5,0.10000000000000001,13,0.19593996053587617,0.13334313915538393,0.32928309969126013,0.8382410197860003,0.87287821734467308,1.6000000000000001
1.5,0.10000000000000001,14,0.16424491233642149,0.1163923216010942,0.28063723393751572,0.82819315800705795,0.85580564531315795,1.6000000000000001
1.5,0.10000000000000001,15,0.13602651263449331,0.099609205897321029,0.23563571853181434,0.81793950434602558,0.83980414043267493,1.6000000000000001
1.5,0.10000000000000001,16,0.11126145832217585,0.083652223537781026,0.19491368185995689,0.80789603554589895,0.82509132357350168,1.6000000000000001
1.5,0.10000000000000001,17,0.089887691087541133,0.06902072383865418,0.15890841492619531,0.7984233296180735,0.81185570207549118,1.6000000000000001
1.5,0.10000000000000001,18,0.071768429609795417,0.056034868209789181,0.1278032978195846,0.78979617759078868,0.80022197026921515,1.6000000000000001
1.5,0.10000000000000001,19,0.056682431377510001,0.044840332642613306,0.10152276402012331,0.78218697482408839,0.7902314094289552,1.6000000000000001
1.5,0.10000000000000001,20,0.044336259524848536,0.035434239263435502,0.079770498788284044,0.77566621658800994,0.78184050571869013,1.6000000000000001
1.5,0.10000000000000001,21,0.03439013868330338,0.027703923545481478,0.062094062228784858,0.77021782945756323,0.77493508304836456,1.6000000000000001
1.5,0.10000000000000001,22,0.02648789797139851,0.02146874229348323,0.047956640264881736,0.76576314188915851,0.76935329536549724,1.6000000000000001
1.5,0.10000000000000001,23,0.020283455972617589,0.016517047630843947,0.036800503603461536,0.76218650071044525,0.76491016235773546,1.6000000000000001
1.5,0.10000000000000001,24,0.015459776330083781,0.012634057584979293,0.028093833915063073,0.75935732224070418,0.76141830776347152,1.6000000000000001
1.5,0.10000000000000001,25,0.011739494356452641,0.009619802746541185,0.021359297102993828,0.75714610791139281,0.75870245830715533,1.6000000000000001
1.5,0.10000000000000001,26,0.0088885124608358776,0.0072985679922307218,0.016187080453066598,0.75543426365142541,0.75660765214717984,1.6000000000000001
1.5,0.10000000000000001,27,0.0067146868658080703,0.0055221523926382429,0.012236839258446312,0.75411886927068061,0.75500242542903051,1.6000000000000001
1.5,0.10000000000000001,28,0.0050636720667498721,0.0041692384500305974,0.0092329105167804695,0.75311394605390369,0.7537786203557163,1.6000000000000001
1.5,0.10000000000000001,29,0.0038135220517129223,0.0031426828067980688,0.0069562048585109911,0.75234962796967586,0.75284927576283167,1.6000000000000001
1.5,0.10000000000000001,30,0.0028691018968603722,0.0023659664750502294,0.005235068371910602,0.7517702864179715,0.75214567027598644,1.6000000000000001
1.5,0.10000000000000001,31,0.0021569055547650674,0.0017795514402271677,0.0039364569949922349,0.75133229269678303,0.7516141974945314,1.6000000000000001
1.5,0.10000000000000001,32,0.0016205527955920648,0.0013375361276465802,0.002958088923238645,0.75100181213581019,0.75121344813991864,1.6000000000000001
1.5,0.10000000000000001,33,0.0012170380861513939,0.0010047751264611019,0.0022218132126124958,0.75075282492508655,0.75091166902868367,1.6000000000000001
1.5,0.10000000000000001,34,0.00091369478121957985,0.00075449736720941275,0.0016681921484289926,0.75056544639758882,0.75068464552886793,1.6000000000000001
1.5,0.10000000000000001,35,0.00068578773133722124,0.00056638958865606209,0.0012521773199932833,0.75042455172981248,0.75051398831162475,1.6000000000000001
1.5,0.10000000000000001,36,0.0005146319508705393,0.00042508330912044174,0.00093971525999098104,0.75031867701755917,0.75038577543079032,1.6000000000000001
1.5,0.10000000000000001,37,0.00038613796452814853,0.000318976468537029,0.00070511443306517753,0.75023915606624536,0.7502894916896643,1.6000000000000001
1.5,0.10000000000000001,38,0.00028969582063273594,0.00023932469243961169,0.00052902051307234768,0.75017945057237667,0.75021720894095212,1.6000000000000001
1.5,0.10000000000000001,39,0.00021732385155537963,0.00017954550279269726,0.00039686935434807692,0.75013463495399402,0.75016295747412065,1.6000000000000001
1.5,0.10000000000000001,40,0.00016302214805329068,0.00013468838537614776,0.00029771053342943845,0.75010100268514357,0.75012224668212324,1.6000000000000001
1.5,0.10000000000000001,41,0.00012228307671465928,0.00010103275424034359,0.00022331583095500286,0.75007576691074063,0.75009170109404411,1.6000000000000001
1.5,0.10000000000000001,42,9.1721572546952989e-05,7.5783830494355824e-05,0.0001675054030413088,0.75005683356580544,0.75006878487035378,1.6000000000000001
1.5,0.10000000000000001,43,6.8796392274243873e-05,5.6843085651722332e-05,0.0001256394779259662,0.75004262989102422,0.75005159374474217,1.6000000000000001
1.5,0.10000000000000001,44,5.1600226988388413e-05,4.2635246986443221e-05,9.4235473974831627e-05,0.75003197507197472,0.75003869817340674,1.6000000000000001
1.5,0.10000000000000001,45,3.8701820162263178e-05,3.1978085146013535e-05,7.0679905308276714e-05,0.75002398279693561,0.75002902524179205,1.6000000000000001
1.5,0.10000000000000001,46,2.9027293299591372e-05,2.398449203116356e-05,5.3011785330754933e-05,0.75001798793759178,0.75002176983805524,1.6000000000000001
1.5,0.10000000000000001,47,2.177099211583386e-05,1.7988891161880026e-05,3.9759883277713886e-05,0.75001349142567564,0.7500163278886125,1.6000000000000001
1.5,0.10000000000000001,48,1.632853780859741e-05,1.3491962092021173e-05,2.9820499900618583e-05,0.75001011883504609,0.75001224620339391,1.6000000000000001
1.5,0.10000000000000001,49,1.2246568582228687e-05,1.0119136794327841e-05,2.2365705376556529e-05,0.7500075892757988,0.75000918481395418,1.6000000000000001
1.5,0.10000000000000001,50,9.1850193792580751e-06,7.5894455381347133e-06,1.6774464917392788e-05,0.75000569204095413,0.75000688870126164,1.6000000000000001
1.5,0.10000000000000001,51,6.8888168159500276e-06,5.692136435024089e-06,1.2580953250974116e-05,0.75000426907802609,0.75000516657702032,1.6000000000000001
1.5,0.10000000000000001,52,5.1666420208590153e-06,4.2691317351293681e-06,9.4357737559883825e-06,0.75000320183513225,0.75000387496149512,1.6000000000000001
1.5,0.10000000000000001,53,3.8749980583801997e-06,3.2018653440681174e-06,7.0768634024483167e-06,0.75000240139131913,0.75000290623728216,1.6000000000000001
1.5,0.10000000000000001,54,2.9062578491718489e-06,2.4014083134315235e-06,5.3076661626033719e-06,0.75000180105191006,0.75000217968705218,1.6000000000000001
1.5,0.10000000000000001,55,2.179698621200137e-06,1.8010614693922505e-06,3.9807600905923877e-06,0.75000135079366914,0.7500016347704026,1.6000000000000001
1.5,0.10000000000000001,56,1.6347769102232009e-06,1.3507990463661713e-06,2.9855759565893722e-06,0.75000101309791634,0.75000122608067832,1.6000000000000001
1.5,0.10000000000000001,57,1.2260843388564822e-06,1.0131009409632394e-06,2.2391852798197214e-06,0.75000075982493597,0.75000091956212667,1.6000000000000001
1.5,0.10000000000000001,58,9.1956418575181591e-07,7.5982663733168537e-07,1.6793908230835012e-06,0.750000569869545,0.75000068967250511,1.6000000000000001
1.5,0.10000000000000001,59,6.8967366334548611e-07,5.6987050203030448e-07,1.2595441653757906e-06,0.75000042740263295,0.75000051725489081,1.6000000000000001
1.5,0.10000000000000001,60,5.1725554227745421e-07,4.2740317129103268e-07,9.4465871356848688e-07,0.75000032055224142,0.75000038794145607,1.6000000000000001
1.5,0.25,0,1.5,0.25,1.75,0.90000000000000002,1.2,1.75
1.5,0.25,1,1.3500000000000001,0.29999999999999999,1.6500000000000001,0.92307692307692302,1.1808510638297873,1.75
1.5,0.25,2,1.2461538461538462,0.35425531914893621,1.6004091653027823,0.9461901021209741,1.1660958904109588,1.75
1.5,0.25,3,1.1790984349507523,0.41309567181579715,1.5921941067665495,0.96925037351769228,1.1558209633990444,1.75
1.5,0.25,4,1.142841598490143,0.47746463737411016,1.6203062358642533,0.99237363722425809,1.1499974610683059,1.75
1.5,0.25,5,1.1341258738648483,0.549083120730126,1.6832089945949744,1.0158426362256765,1.1485680581521798,1.75
1.5,0.25,6,1.1520934175186166,0.63065933374113969,1.7827527512597563,1.0400633446353797,1.151502117010907,1.75
1.5,0.25,7,1.1982501331568174,0.72620555791561048,1.9244556910724278,1.0655210374217405,1.1588195361903808,1.75
1.5,0.25,8,1.2767607249719908,0.84154118780264442,2.1183019127746352,1.0927324325040422,1.1705846197301972,1.75
1.5,0.25,9,1.3951578527242678,0.98509517131125701,2.3802530240355249,1.122184361314734,1.1868682374537673,1.75
1.5,0.25,10,1.5656243238926182,1.1691781696984087,2.7348024935910269,1.154246935324692,1.2076734917830509,1.75
1.5,0.25,11,1.8071170777228476,1.4119854827161937,3.2191025604390413,1.1890528548474482,1.2328219738492685,1.75
1.5,0.25,12,2.1487577203099297,1.7407267298486901,3.8894844501586201,1.2263499524298047,1.2618108261672867,1.75
1.5,0.25,13,2.6351289280852579,2.1964678331218548,4.8315967612071127,1.2653660104980609,1.2936799451030614,1.75
1.5,0.25,14,3.3344025788792742,2.8415263857737214,6.1759289646529956,1.3047651051474054,1.3269657729407489,1.75
1.5,0.25,15,4.350612131435196,3.770608256829759,8.1212203882649554,1.3427873429082602,1.3598291220562033,1.75
1.5,0.25,16,5.8419469039943088,5.1273829155026824,10.969329819496991,1.3775986403424452,1.3903820782996501,1.75
1.5,0.25,17,8.0478581118953176,7.1290213142947385,15.176879426190055,1.4077379710296565,1.417107453418841,1.75
1.5,0.25,18,11.329275449574077,10.102589240068856,21.431864689642932,1.4324481898967067,1.4391691747769404,1.75
1.5,0.25,19,16.228600110583585,14.539335019740292,30.767935130323878,1.4517353864211535,1.4564677341637715,1.75
1.5,0.25,20,23.559633052612437,21.176072332449117,44.73570538506155,1.4661797639926273,1.469462084454058,1.75
1.5,0.25,21,34.542657228832205,31.117435390190586,65.660092619022791,1.4766481977502766,1.4788985951396003,1.75
1.5,0.25,22,51.007352542460637,46.019531482900135,97.026884025360772,1.4840491817687984,1.4855789621402535,1.75
1.5,0.25,23,75.697419804831341,68.365647818547501,144.06306762337886,1.4891877316281699,1.4902213138080982,1.75
1.5,0.25,24,112.72766888926209,101.8799455114976,214.6076144007597,1.4927099494826601,1.4934052987516144,1.75
1.5,0.25,25,168.26971293298845,152.14805046339626,320.41776339638471,1.4951027780129706,1.4955692014418616,1.75
1.5,0.25,26,251.58051526155614,227.5479383324776,479.12845359403377,1.4967184127519499,1.4970306498138886,1.75
1.5,0.25,27,376.54518948159404,340.64623798567959,717.19142746727357,1.4978047467918221,1.498013482833592,1.75
1.5,0.25,28,563.99117218715764,510.29265737908855,1074.2838295662461,1.4985331297268289,1.4986725456309404,1.75
1.5,0.25,29,845.15945639592428,764.76159585109599,1609.9210522470203,1.4990205829019585,1.4991136422404419,1.75
1.5,0.25,30,1266.9114209717209,1146.4645414019492,2413.3759623736701,1.4993463850315725,1.4994084760279032,1.75
1.5,0.25,31,1899.5390591891623,1719.0186508435256,3618.5577100326882,1.4995639582165972,1.4996053751190359,1.75
1.5,0.25,32,2848.4803103847312,2577.8496087348244,5426.3299191195556,1.4997091726491303,1.4997367941103974,1.75
1.5,0.25,33,4271.892049594423,3866.0959079027079,8137.987957497131,1.4998060560126096,1.4998244748541985,1.75
1.5,0.25,34,6407.009566613835,5798.4652648061447,12205.474831419979,1.4998706777322124,1.4998829589762306,1.75
1.5,0.25,35,9609.6857809138619,8697.0192388983323,18306.705019812194,1.4999137734719366,1.4999219618644188,1.75
1.5,0.25,36,14413.700061530124,13044.850159180982,27458.550220711106,1.4999425104542174,1.4999479697810707,1.75
1.5,0.25,37,21619.721455225601,19566.59651236179,41186.317967587391,1.4999616713274149,1.4999653110558056,1.75
1.5,0.25,38,32428.753527613364,29349.216023968191,61777.969551581555,1.499974446525389,1.4999768730897274,1.75
1.5,0.25,39,48642.301624090112,44023.145279266726,92665.446903356846,1.4999829638941258,1.4999845816386848,1.75
1.5,0.25,40,72962.623760734728,66034.039154139944,138996.66291487467,1.4999886423933475,1.4999897209052766,1.75
1.5,0.25,41,109443.10696032108,99050.379961066486,208493.48692138755,1.4999924281721235,1.4999931471869905,1.75
1.5,0.25,42,164163.83175611345,148574.89116786735,312738.72292398079,1.4999949520747,1.4999954314210178,1.75
1.5,0.25,43,246244.91894741051,222861.65797567595,469106.57692308642,1.4999966346986668,1.4999969542642444,1.75
1.5,0.25,44,369366.54973276175,334291.80818579369,703658.35791855538,1.4999977564578668,1.4999979695021923,1.75
1.5,0.25,45,554048.99590972567,501437.03349990689,1055486.0294096326,1.4999985043017285,1.4999986463315484,1.75
1.5,0.25,46,831072.66517446307,752154.87147036765,1583227.5366448308,1.4999990028662564,1.4999990975529229,1.75
1.5,0.25,47,1246608.1690710967,1128231.6284255863,2374839.797496683,1.4999993352434764,1.499999398367974,1.75
1.5,0.25,48,1869911.4249157324,1692346.763858099,3562258.1887738314,1.4999995568286755,1.4999995989116977,1.75
1.5,0.25,49,2804866.3086824757,2538519.4670066582,5343385.7756891344,1.4999997045523132,1.4999997326076717,1.75
1.5,0.25,50,4207298.634332451,3807778.5217293566,8015077.1560618076,1.4999998030348145,1.4999998217383914,1.75
1.5,0.25,51,6310947.1228073202,5711667.1038133102,12022614.226620629,1.4999998686898492,1.4999998811589026,1.75
1.5,0.25,52,9466419.855519563,8567499.976939179,18033919.832458742,1.4999999124598875,1.4999999207725907,1.75
1.5,0.25,53,14199628.954587886,12851249.286627941,27050878.241215825,1.4999999416399197,1.4999999471817222,1.75
1.5,0.25,54,21299442.603190344,19276873.251161058,40576315.854351401,1.4999999610932773,1.4999999647878126,1.75
1.5,0.25,55,31949163.076094009,28915309.197960712,60864472.274054721,1.4999999740621839,1.4999999765252074,1.75
1.5,0.25,56,47923743.785449497,43372963.118160181,91296706.903609678,1.4999999827081221,1.4999999843501377,1.75
1.5,0.25,57,71885614.849482715,65059443.998459369,136945058.84794208,1.4999999884720812,1.4999999895667584,1.75
1.5,0.25,58,107828421.44553255,97589165.318908155,205417586.76444072,1.4999999923147207,1.4999999930445056,1.75
1.5,0.25,59,161742631.33960727,146383747.29958135,308126378.63918865,1.4999999948764804,1.4999999953630037,1.75
1.5,0.25,60,242613946.18071935,219575620.27059111,462189566.45131046,1.4999999965843203,1.499999996908669,1.75
1.5,0.48999999999999999,0,1.5,0.48999999999999999,1.99,0.99664429530201337,1.2,1.99
1.5,0.48999999999999999,1,1.4949664429530201,0.58799999999999997,2.0829664429530199,1.0277078085642317,1.1993947545393411,1.99
1.5,0.48999999999999999,2,1.5363886869643129,0.70524411566913248,2.2416328026334451,1.0601802738338715,1.2043039957343287,1.99
1.5,0.48999999999999999,3,1.6288489788610874,0.84932830646845936,2.4781772853295467,1.0944473475170962,1.2147040373825782,1.99
1.5,0.48999999999999999,4,1.7826894444204477,1.0316825229305453,2.814371967350993,1.1308478359511689,1.2304765713242563,1.99
1.5,0.48999999999999999,5,2.0159505003958551,1.2694611735107357,3.2854116739065908,1.1695250798938366,1.2513221785630901,1.99
1.5,0.48999999999999999,6,2.3577046700374824,1.5885049212387108,3.946209591276193,1.2102574564003175,1.276633124797236,1.99
1.5,0.48999999999999999,7,2.8534296569027133,2.0279380013567625,4.8813676582594763,1.252306685386577,1.3053681871014531,1.99
1.5,0.48999999999999999,8,3.5733690356195944,2.6472057523852213,6.2205747880048161,1.2943631231910866,1.3360071111343435,1.99
1.5,0.48999999999999999,9,4.6252371052588996,3.5366857098223954,8.1619228150812955,1.3346810760163148,1.366672286702574,1.99
1.5,0.48999999999999999,10,6.1732164364775333,4.8334903463912893,11.006706782868822,1.3714320320313953,1.395444392812955,1.99
1.5,0.48999999999999999,11,8.4661467616479928,6.7448670015872718,15.211013763235265,1.4031616682576613,1.4207702966281257,1.99
1.5,0.48999999999999999,12,11.879372613788194,9.582906690562405,21.462279304350599,1.4291310013468386,1.4417673498166304,1.99
1.5,0.48999999999999999,13,16.977179678915331,13.816321982792214,30.793501661707545,1.4493801497516687,1.4582804414599224,1.99
1.5,0.48999999999999999,14,24.606387225387291,20.148072120418661,44.754459345805955,1.4645357744323242,1.4707104327760685,1.99
1.5,0.48999999999999999,15,36.036934371114228,29.63197986782437,65.668914238938598,1.4755157843784104,1.479749943867251,1.99
1.5,0.48999999999999999,16,53.173065485187905,43.847920546088623,97.020986031276522,1.4832768166089383,1.4861554816349636,1.99
1.5,0.48999999999999999,17,78.870375302208132,65.164827477863952,144.0352027800721,1.4886646723253238,1.4906097849526536,1.99
1.5,0.48999999999999999,18,117.41154140543698,97.135329473255553,214.54687087869252,1.492357492413531,1.4936661579513433,1.99
1.5,0.48999999999999999,19,175.21999351222539,145.08775437565549,320.30774788788085,1.4948660994673693,1.4957439562614216,1.99
1.5,0.48999999999999999,20,261.93042825031813,217.01413173492833,478.94455998524643,1.4965598560330395,1.4971475344067597,1.99
1.5,0.48999999999999999,21,391.99456399296849,324.90217225837171,716.89673625134014,1.4976986959160081,1.4980915766559728,1.99
1.5,0.48999999999999999,22,587.08974729843305,486.73320749749456,1073.8229547959277,1.4984622740701865,1.4987246844491928,1.99
1.5,0.48999999999999999,23,879.73183782010108,729.47907281762605,1609.210910637727,1.4989732765415071,1.499148435462653,1.99
1.5,0.48999999999999999,24,1318.6945154150787,1093.5974107172908,2412.2919261323696,1.4993148165776233,1.4994316866583595,1.99
1.5,0.48999999999999999,25,1977.1382255014767,1639.7746100770421,3616.9128355785188,1.4995428988263266,1.4996208556154818,1.99
1.5,0.48999999999999999,26,2964.8035860488239,2459.0402037802769,5423.8437898291013,1.4996951269337599,1.4997471174411117,1.99
1.5,0.48999999999999999,27,4446.301490313158,3687.9384572912741,8134.239947604432,1.4997966894789156,1.4998313584087712,1.99
1.5,0.48999999999999999,28,6668.5482555968429,5531.2857461271196,12199.834001723963,1.4998644321652175,1.4998875486058041,1.99
1.5,0.48999999999999999,29,10001.918342747111,8296.3066183968313,18298.22496114394,1.4999096092220652,1.499925021881185,1.99
1.5,0.48999999999999999,30,15001.973432940824,12443.837886131887,27445.811319072709,1.4999397340482163,1.4999500099094787,1.99
1.5,0.48999999999999999,31,22502.056041203665,18665.13476061547,41167.190801819132,1.4999598202836517,1.4999666711935202,1.99
1.5,0.48999999999999999,32,33752.179935576511,27997.080054258851,61749.259989835366,1.4999732124489054,1.4999777798713652,1.99
1.5,0.48999999999999999,33,50627.365765120187,41994.997982668072,92622.363747788258,1.4999821411554426,1.4999851861700715,1.99
1.5,0.48999999999999999,34,75940.144501424729,62991.874867244143,138932.01936866887,1.499988093891546,1.4999901239307767,1.99
1.5,0.48999999999999999,35,113909.31260054065,94487.190188749519,208396.50278929016,1.4999920625001018,1.4999934158726909,1.99
1.5,0.48999999999999999,36,170863.0647456538,141730.16316743501,312593.22791308881,1.4999947082915059,1.4999956105457217,1.99
1.5,0.48999999999999999,37,256293.69296094967,212594.62263308142,468888.31559403113,1.4999964721757171,1.4999970736811155,1.99
1.5,0.48999999999999999,38,384439.63528231095,318891.31182996318,703330.94711227412,1.4999976481088688,1.4999980491136182,1.99
1.5,0.48999999999999999,39,576658.54876329773,478336.34562422725,1054994.894387525,1.499998432068901,1.4999986994059118,1.99
1.5,0.48999999999999999,40,864986.91898407449,717503.8963149176,1582490.8152989922,1.499998954710966,1.4999991329358671,1.99
1.5,0.48999999999999999,41,1297479.4743147709,1076255.2223504826,2373734.6966652535,1.4999993031399175,1.4999994219566193,1.99
1.5,0.48999999999999999,42,1946218.3073105027,1614382.2114035166,3560600.5187140191,1.4999995354262885,1.4999996146374679,1.99
1.5,0.48999999999999999,43,2919326.5568038919,2421572.6949828579,5340899.2517867498,1.4999996902840489,1.499999743091522,1.99
1.5,0.48999999999999999,44,4378988.9310438363,3632358.4203517311,8011347.3513955679,1.4999997935226355,1.4999998287276264,1.99
1.5,0.48999999999999999,45,6568482.4924036609,5448537.0084049478,12017019.500808608,1.4999998623483952,1.4999998858183932,1.99
1.5,0.48999999999999999,46,9852722.8344433345,8172804.8904847112,18025527.724928044,1.499999908232251,1.4999999238789179,1.99
1.5,0.48999999999999999,47,14779083.347502805,12259206.713604314,27038290.061107121,1.4999999388214951,1.499999949252607,1.99
1.5,0.48999999999999999,48,22168624.117091984,18388809.448283691,40557433.565375671,1.4999999592143276,1.4999999661684025,1.99
1.5,0.48999999999999999,49,33252935.271475736,27583213.550302736,60836148.821778476,1.4999999728095506,1.4999999774456008,1.99
1.5,0.48999999999999999,50,49879402.003051348,41374819.703331292,91254221.706382632,1.4999999818730332,1.4999999849637335,1.99
1.5,0.48999999999999999,51,74819102.100414753,62062228.932874121,136881331.03328887,1.4999999879153552,1.4999999899758221,1.99
1.5,0.48999999999999999,52,112228652.24645986,93093342.777188361,205321995.0236482,1.49999999194357,1.4999999933172146,1.99
1.5,0.48999999999999999,53,168342977.4655275,139640013.54365972,307982991.00918722,1.4999999946290468,1.4999999955448096,1.99
1.5,0.48999999999999999,54,252514465.29412898,209460019.69336674,461974484.98749572,1.4999999964193644,1.4999999970298732,1.99
1.5,0.48999999999999999,55,378771697.03703117,314190028.91792727,692961725.95495844,1.4999999976129095,1.4999999980199155,1.99
1.5,0.48999999999999999,56,568157544.65138447,471285042.75476807,1039442587.4061525,1.4999999984086063,1.4999999986799437,1.99
1.5,0.48999999999999999,57,852236316.07291436,706927563.51002932,1559163879.5829437,1.4999999989390709,1.4999999991199626,1.99
1.5,0.48999999999999999,58,1278354473.2052093,1060391344.6429213,2338745817.8481307,1.4999999992927138,1.4999999994133084,1.99
1.5,0.48999999999999999,59,1917531708.9036515,1590587016.3422594,3508118725.2459106,1.4999999995284758,1.4999999996088722,1.99
1.5,0.48999999999999999,60,2876297562.4513149,2385880523.8912663,5262178086.3425808,1.4999999996856506,1.4999999997392481,1.99
1.5,0.5,0,1.5,0.5,2,1,1.2,2
1.5,0.5,1,1.5,0.59999999999999998,2.1000000000000001,1.03125,1.2,2
1.5,0.5,2,1.546875,0.71999999999999997,2.2668749999999998,1.0639534883720931,1.205521472392638,2
1.5,0.5,3,1.6458030523255816,0.86797546012269933,2.513778512448281,1.098495796111403,1.2165321888412017,2
1.5,0.5,4,1.8079077342069667,1.0559200863635165,2.8638278205704832,1.1351998285465512,1.2328972063920678,2
1.5,0.5,5,2.0523365498997324,1.3018409246508504,3.3541774745505828,1.1741738353992632,1.2542865972546058,2
1.5,0.5,6,2.4097998783258601,1.6328816235471049,4.0426815018729645,1.215141010027798,1.2800457426351266,2
1.5,0.5,7,2.9282466581137503,2.090163170448605,5.0184098285623548,1.257294369704393,1.3090751255522912,2
1.5,0.5,8,3.6816680363521228,2.7361806147797827,6.4178486511319051,1.2992602399806075,1.3398006876659312,2
1.5,0.5,9,4.7834448964397911,3.6659366692601432,8.4493815656999338,1.3392605701356586,1.370319504477048,2
1.5,0.5,10,6.4062791392184613,5.0235045200647992,11.42978365928326,1.3754877667142629,1.3987345756348115,2
1.5,0.5,11,8.8117585861517718,7.0265494630723948,15.838308049224167,1.4065600974054278,1.4235611034031612,2
1.5,0.5,12,12.39426801525075,10.002722506768228,22.396990522018978,1.4318350526845838,1.4440058987063684,2
1.5,0.5,13,17.746547396603411,14.443990302896273,32.190537699499686,1.4514374209455863,1.459992633089553,2
1.5,0.5,14,25.758002984014663,21.088119434645499,46.846122418660158,1.4660450948656312,1.4719710024530586,2
1.5,0.5,15,37.76239392824899,31.041100304064962,68.803494232313952,1.4765925641478406,1.4806513498266312,2
1.5,0.5,16,55.759670078874024,45.961047065317636,101.72071714419167,1.4840293169154251,1.4867863925396714,2
1.5,0.5,17,82.748985098580889,68.334259363589652,151.08324446217054,1.4891828367839484,1.491044667596662,2
1.5,0.5,18,123.22836837009736,101.88943303824762,225.11780140834497,1.4927106217047461,1.4939627316220911,2
1.5,0.5,19,183.9442943613895,152.21901570524656,336.16331006663609,1.4951050462206155,1.4959447248557209,2
1.5,0.5,20,275.01604272320373,227.71123356699374,502.72727629019744,1.4967207557394406,1.4972827666370387,2
1.5,0.5,21,411.62221930514374,340.94810578952132,752.57032509466512,1.4978066847357778,1.4981823567299333,2
1.5,0.5,22,616.53051166102068,510.80243665435165,1127.3329483153723,1.4985345907985459,1.4987854851123346,2
1.5,0.5,23,923.89229800676571,765.58327781755497,1689.4755758243207,1.4990216327153192,1.4991890947717736,2
1.5,0.5,24,1384.9345410112103,1147.7541012437075,2532.6886422549178,1.4993471187618064,1.4994588489010074,2
1.5,0.5,25,2076.497613738863,1721.0100434722999,3797.507657211163,1.4995644624705626,1.4996389887550099,2
1.5,0.5,26,3113.8420279677243,2580.8937612300156,5694.7357891977399,1.4997095155458129,1.4997592173236183,2
1.5,0.5,27,4669.8585192496676,3870.7192073377373,8540.5777265874058,1.4998062876051086,1.4998394299469981,2
1.5,0.5,28,7003.8831693969332,5805.4572894183284,12809.340458815263,1.4998708334596094,1.4998929318331422,2
1.5,0.5,29,10504.920086737109,8707.5643544577433,19212.484441194851,1.4999138778827974,1.4999286116785766,2
1.5,0.5,30,15756.475424146749,13060.724913283664,28817.200337430411,1.4999425803249586,1.4999524035430922,2
1.5,0.5,31,23633.808404521471,19590.465725694976,43224.27413021645,1.4999617180250575,1.4999682671428021,2
1.5,0.5,32,35449.807857921071,29385.076927091148,64834.884785012218,1.4999744777092274,1.4999788439235855,2
1.5,0.5,33,53173.807026577626,44076.993717703808,97250.800744281441,1.4999829847065,1.4999858955764593,2
1.5,0.5,34,79759.805771933374,66114.868895967913,145874.6746679013,1.4999886562785529,1.4999905968853655,2
1.5,0.5,35,119638.8038848807,99171.681658260597,218810.48554314132,1.4999924374335003,1.4999937311833049,2
1.5,0.5,36,179457.30105091073,148756.90079829723,328214.20184920798,1.4999949582509837,1.4999958207561557,2
1.5,0.5,37,269185.04679769505,223134.72950608388,492319.77630377893,1.4999966388170929,1.4999972138228972,2
1.5,0.5,38,403776.66541636444,334701.47256625164,738478.13798261608,1.4999977592038856,1.4999981425421358,2
1.5,0.5,39,605664.09334336373,502051.58715549507,1107715.6804988589,1.4999985061325862,1.4999987616918853,2
1.5,0.5,40,908495.2352331928,753076.75903868827,1661571.9942718809,1.4999990040869076,1.4999991744599801,2
1.5,0.5,41,1362741.94806749,1129614.5168630297,2492356.4649305195,1.499999336057279,1.4999994496394193,2
1.5,0.5,42,2044112.017318638,1694421.1535992431,3738533.1709178812,1.4999995573712264,1.4999996330926941,2
1.5,0.5,43,3066167.1211951617,2541631.1087033642,5607798.2298985254,1.4999997049140208,1.4999997553950175,2
1.5,0.5,44,4599249.777009815,3812446.0413594134,8411695.8183692284,1.4999998032759558,1.4999998369299616,2
1.5,0.5,45,6898873.7607317064,5718668.4403433977,12617542.201075103,1.4999998688506113,1.499999891286619,2
1.5,0.5,46,10348309.736314483,8578002.0388193149,18926311.775133796,1.4999999125670631,1.4999999275244029,2
1.5,0.5,47,15522463.699688612,12867002.436533153,28389466.136221766,1.4999999417113701,1.499999951682931,2
1.5,0.5,48,23283694.644749776,19300503.033103883,42584197.677853659,1.4999999611409112,1.4999999677886187,2
1.5,0.5,49,34925541.062341504,28950753.92795996,63876294.99030146,1.4999999740939398,1.4999999785257447,2
1.5,0.5,50,52388310.688729085,43426130.270244062,95814440.95897314,1.4999999827292929,1.4999999856838295,2
1.5,0.5,51,78582465.128310457,65139194.783670209,143721659.91198066,1.499999988486195,1.4999999904558863,2
1.5,0.5,52,117873696.7876825,97708791.553809434,215582488.34149194,1.4999999923241298,1.4999999936372572,2
1.5,0.5,53,176810544.27674055,146563186.70901823,323373730.98575878,1.4999999948827534,1.4999999957581716,2
1.5,0.5,54,265215815.51032767,219844779.44183144,485060594.95215911,1.4999999965885022,1.4999999971721143,2
1.5,0.5,55,397823722.36070836,329767168.54105127,727590890.90175962,1.4999999977256682,1.4999999981147429,2
1.5,0.5,56,596735582.63627934,494650752.18988103,1091386334.8261604,1.4999999984837786,1.4999999987431618,2
1.5,0.5,57,895103373.04963577,741976127.66312563,1637079500.7127614,1.4999999989891859,1.499999999162108,2
1.5,0.5,58,1342655058.6696706,1112964190.8729925,2455619249.5426631,1.4999999993261239,1.4999999994414053,2
1.5,0.5,59,2013982587.0997229,1669446285.6877928,3683428872.7875156,1.4999999995507491,1.4999999996276037,2
1.5,0.5,60,3020973879.744801,2504169427.9099936,5525143307.6547947,1.4999999997004996,1.4999999997517357,2
1.5,0.51000000000000001,0,1.5,0.51000000000000001,2.0099999999999998,1.0033112582781456,1.2,2.0099999999999998
1.5,0.51000000000000001,1,1.5049668874172184,0.61199999999999999,2.1169668874172185,1.0347394540942927,1.2005948446794448,2.0099999999999998
1.5,0.51000000000000001,2,1.5572486155160794,0.73476404494382019,2.2920126604598998,1.0676645465497363,1.2067160402592916,2.0099999999999998
1.5,0.51000000000000001,3,1.6626191369501795,0.88665155883950686,2.5492706957896862,1.1024703149418165,1.2183224631747123,2.0099999999999998
1.5,0.51000000000000001,4,1.8329882435417555,1.0802275111430464,2.9132157546848019,1.1394625126422402,1.235261873497095,2.0099999999999998
1.5,0.51000000000000001,5,2.0886213896297754,1.3343638592176637,3.4229852488474393,1.1787133261001759,1.2571732156883431,2.0099999999999998
1.5,0.51000000000000001,6,2.4618858651344842,1.6775265037909777,4.1394123689254618,1.2198907279019977,1.2833550760429635,2.0099999999999998
1.5,0.51000000000000001,7,3.0032317400305453,2.1528621538367569,5.1560938938673022,1.2621209036724566,1.312651365520429,2.0099999999999998
1.5,0.51000000000000001,8,3.7904415576651558,2.825957446011071,6.6163990036762268,1.3039706372631126,1.3434382319517226,2.0099999999999998
1.5,0.51000000000000001,9,4.9426244934572185,3.7964992748399191,8.7391237682971372,1.3436359609321467,1.3737931362101468,2.0099999999999998
1.5,0.51000000000000001,10,6.6410880107931547,5.2156046454018803,11.856692656195035,1.3793359547803885,1.4018464387609968,2.0099999999999998
1.5,0.51000000000000001,11,9.1602914721479678,7.3114767981419373,16.471768270289907,1.4097633286821343,1.4261832200330131,2.0099999999999998
1.5,0.51000000000000001,12,12.913842997473887,10.427505523170733,23.341348520644623,1.4343688788004276,1.4460968475685569,2.0099999999999998
1.5,0.51000000000000001,13,18.523214501291374,15.079182865060913,33.602397366352285,1.4533558386458987,1.4615841950642712,2.0099999999999998
1.5,0.51000000000000001,14,26.920821945942198,22.039495350057006,48.960317295999204,1.4674472036559538,1.4731383266061406,2.0099999999999998
1.5,0.51000000000000001,15,39.504884884692714,32.467225299226797,71.972110183919511,1.4775900155063848,1.481483714812792,2.0099999999999998
1.5,0.51000000000000001,16,58.372023469351056,48.099665545962374,106.47168901531343,1.4847249468675519,1.4873677877866642,2.0099999999999998
1.5,0.51000000000000001,17,86.666399444083737,71.541893136376487,158.20829258046024,1.4896611465792597,1.491444840842604,2.0099999999999998
1.5,0.51000000000000001,18,129.10356796576991,106.70078742236161,235.80435538813151,1.4930362626128368,1.4942353617834883,2.0099999999999998
1.5,0.51000000000000001,19,192.75630860559548,159.43608969663558,352.19239830223103,1.4953252413380422,1.4961291582947802,2.0099999999999998
1.5,0.51000000000000001,20,288.2333736850922,238.53698267963847,526.77035636473067,1.4968689594750257,1.4974069382435218,2.0099999999999998
1.5,0.51000000000000001,21,431.44759015398023,357.18693289216543,788.63452304614566,1.4979061212704099,1.4982656857915826,2.0099999999999998
1.5,0.51000000000000001,22,646.26798629901407,535.16092496547219,1181.4289112644863,1.4986011662449137,1.4988412836477694,2.0099999999999998
1.5,0.51000000000000001,23,968.49795797445438,802.12128773337588,1770.6192457078303,1.4990661435433785,1.4992264037341894,2.0099999999999998
1.5,0.51000000000000001,24,1451.8424988904023,1202.561413567146,2654.4039124575484,1.499376849414126,1.4994837706079132,2.0099999999999998
1.5,0.51000000000000001,25,2176.8590318318234,1803.2213228032463,3980.0803546350699,1.4995843082051405,1.4996556250937099,2.0099999999999998
1.5,0.51000000000000001,26,3264.3836453096369,2704.2110000308085,5968.5946453404449,1.4997227573006353,1.4997703179529678,2.0099999999999998
1.5,0.51000000000000001,27,4895.6704414308679,4055.6953913281186,8951.3658327589874,1.4998151204545445,1.4998468346994205,2.0099999999999998
1.5,0.51000000000000001,28,7342.6005528203896,6082.9218951885059,13425.522448008895,1.4998767242556823,1.4998978702620596,2.0099999999999998
1.5,0.51000000000000001,29,11012.995664682208,9123.761595563692,20136.7572602459,1.4999178060717373,1.4999319048215711,2.0099999999999998
1.5,0.51000000000000001,30,16518.588295647693,13685.021109171747,30203.609404819439,1.4999451995584385,1.4999545993528061,2.0099999999999998
1.5,0.51000000000000001,31,24776.977217538966,20526.9103549424,45303.88757248137,1.4999634643766933,1.4999697311853419,2.0099999999999998
1.5,0.51000000000000001,32,37164.560584002153,30789.744207168562,67954.304791170711,1.4999756420307691,1.4999798200272454,2.0099999999999998
1.5,0.51000000000000001,33,55745.935622780045,46183.994974553621,101929.93059733367,1.4999837609595841,1.4999865463457027,2.0099999999999998
1.5,0.51000000000000001,34,83617.998173668471,69275.371118327981,152893.36929199647,1.4999891737978204,1.4999910307464048,2.0099999999999998
1.5,0.51000000000000001,35,125426.09199514863,103912.43532912052,229338.52732426915,1.4999927824539954,1.4999940204306097,2.0099999999999998
1.5,0.51000000000000001,36,188138.23272413379,155868.0316420632,344006.26436619699,1.4999951882680471,1.4999960135906312,2.0099999999999998
1.5,0.51000000000000001,37,282206.44381545472,233801.42610931315,516007.86992476787,1.4999967921633131,1.4999973423805204,2.0099999999999998
1.5,0.51000000000000001,38,423308.76045099832,350701.51780874532,774010.2782597437,1.4999978614353706,1.4999982282477986,2.0099999999999998
1.5,0.51000000000000001,39,634962.23540335509,526051.65535693173,1161013.8907602867,1.4999985742872082,1.4999988188292515,2.0099999999999998
1.5,0.51000000000000001,40,952442.44783125131,789076.86167857004,1741519.3095098212,1.4999990495234545,1.4999992125516726,2.0099999999999998
1.5,0.51000000000000001,41,1428662.7664726693,1183614.6711606001,2612277.4376332695,1.4999993663483693,1.4999994750339321,2.0099999999999998
1.5,0.51000000000000001,42,2142993.2444345122,1775421.3853833603,3918414.6298178723,1.4999995775653128,1.4999996500223918,2.0099999999999998
1.5,0.51000000000000001,43,3214488.9613770875,2663131.4567173105,5877620.4180943985,1.4999997183767566,1.4999997666814924,2.0099999999999998
1.5,0.51000000000000001,44,4821732.5367908245,3994696.5637181085,8816429.100508932,1.4999998122511182,1.499999844454283,2.0099999999999998
1.5,0.51000000000000001,45,7232597.899911345,5992044.2242192216,13224642.124130566,1.4999998748340555,1.4999998963028354,2.0099999999999998
1.5,0.51000000000000001,46,10848895.94459207,8988065.7149708364,19836961.659562908,1.4999999165560265,1.4999999308685479,2.0099999999999998
1.5,0.51000000000000001,47,16273343.011613119,13482097.95109822,29755440.962711342,1.4999999443706797,1.4999999539123614,2.0099999999999998
1.5,0.51000000000000001,48,24410013.612144668,20223146.305289272,44633159.91743394,1.4999999629137846,1.4999999692749058,2.0099999999999998
1.5,0.51000000000000001,49,36615019.512941979,30334718.836575832,66949738.349517807,1.4999999752758555,1.499999979516603,2.0099999999999998
1.5,0.51000000000000001,50,54922528.364137933,45502077.633505657,100424605.99764359,1.4999999835172366,1.4999999863444016,2.0099999999999998
1.5,0.51000000000000001,51,82383791.64093186,68253115.828900382,150636907.46983224,1.4999999890114908,1.4999999908962676,2.0099999999999998
1.5,0.51000000000000001,52,123575686.55612274,102379673.12199247,225955359.67811519,1.499999992674327,1.499999993930845,2.0099999999999998
1.5,0.51000000000000001,53,185363528.92890903,153569509.06163061,338933037.99053967,1.4999999951162182,1.4999999959538965,2.0099999999999998
1.5,0.51000000000000001,54,278045292.48808849,230354262.97108778,508399555.4591763,1.4999999967441453,1.4999999973025977,2.0099999999999998
1.5,0.51000000000000001,55,417067937.82685769,345531393.83527356,762599331.66213131,1.4999999978294303,1.4999999982017318,2.0099999999999998
1.5,0.51000000000000001,56,625601905.83501148,518297090.13155222,1143898995.9665637,1.4999999985529535,1.4999999988011545,2.0099999999999998
1.5,0.51000000000000001,57,938402857.84724224,777445634.57597017,1715848492.4232125,1.4999999990353023,1.4999999992007695,2.0099999999999998
1.5,0.51000000000000001,58,1407604285.8655884,1166168451.2425971,2573772737.1081858,1.4999999993568682,1.49999999946718,2.0099999999999998
1.5,0.51000000000000001,59,2111406427.8931077,1749252676.2425377,3860659104.1356454,1.4999999995712456,1.4999999996447866,2.0099999999999998
1.5,0.51000000000000001,60,3167109640.9343867,2623879013.7424488,5790988654.676836,1.4999999997141638,1.499999999763191,2.0099999999999998
1.5,0.75,0,1.5,0.75,2.25,1.0714285714285714,1.2,2.25
1.5,0.75,1,1.6071428571428572,0.89999999999999991,2.5071428571428571,1.1052631578947367,1.2123287671232876,2.25
1.5,0.75,2,1.7763157894736841,1.0910958904109587,2.8674116798846425,1.1413363904356371,1.2298578199052133,2.25
1.5,0.75,3,2.0273738514317237,1.3418928130883592,3.3692666645200831,1.179746230993834,1.2522605278349399,2.25
1.5,0.75,4,2.3917866600420292,1.680399402415941,4.0721860624579698,1.220190953883963,1.2788776019330452,2.25
1.5,0.75,5,2.9184364462036219,2.1490251580514208,5.0674616042550422,1.2618310548957026,1.3085971253338464,2.25
1.5,0.75,6,3.6825737395591815,2.8122081440962043,6.4947818836553859,1.3032636278893923,1.3398316734098874,2.25
1.5,0.75,7,4.7993644117881047,3.7678855436813312,8.5672499554694355,1.3426975662211644,1.3706754832520081,2.25
1.5,0.75,8,6.4440949151163585,5.1645483384236641,11.608643253540023,1.378336585451809,1.3992490009125205,2.25
1.5,0.75,9,8.8821317816288463,7.2264891027037299,16.108620884332577,1.4088310954239878,1.424105444394673,2.25
1.5,0.75,10,12.513423447612384,10.291282475019157,22.804705922631541,1.4335770757963675,1.4444996300968787,2.25
1.5,0.75,11,17.938956994229862,14.865753728387663,32.804710722617529,1.4527283725160773,1.4603990863790175,2.25
1.5,0.75,12,26.060431798863451,21.709933163272815,47.77036496213627,1.4669748037298094,1.4722842560098579,2.25
1.5,0.75,13,38.229996823251795,31.963192795312857,70.193189618564645,1.4772473496527725,1.4808819765298713,2.25
1.5,0.75,14,56.475161484382625,47.333716122928244,103.80887760731088,1.4844828815129274,1.4869508848582567,2.25
1.5,0.75,15,83.836410454244216,70.382911072617688,154.2193215268619,1.4894932836342718,1.4911594562289441,2.25
1.5,0.75,16,124.87377029560281,104.95214340285472,229.82591369845753,1.4929213324439474,1.4940416498350793,2.25
1.5,0.75,17,186.42671553701078,156.80287348332888,343.22958902033963,1.4952472348351804,1.4959984359868277,2.25
1.5,0.75,18,278.75403090612014,234.57685348930042,513.33088439542053,1.4968163255901792,1.4973190734819057,2.25
1.5,0.75,19,417.24358428434999,351.23639692690006,768.47998121125011,1.4978707481494151,1.4982067865995283,2.25
1.5,0.75,20,624.97695975254283,526.22475357664734,1151.2017133291902,1.498577456777376,1.4988018728352295,2.25
1.5,0.75,21,936.57638289042211,788.7066461929362,1725.2830290833583,1.4990502802482217,1.4992000651747563,2.25
1.5,0.75,22,1403.975089245753,1182.4290553762135,2586.4041446219662,1.4993662484484449,1.4994661827061981,2.25
1.5,0.75,23,2105.0728624774752,1773.0123819858666,3878.085244463342,1.4995772295573493,1.4996438869645194,2.25
1.5,0.75,24,3156.7193311303313,2658.8871801575065,5815.6065112878377,1.4997180331535884,1.4997624868072958,2.25
1.5,0.75,25,4734.1889065006917,3987.6992494530605,8721.8881559537513,1.4998119687765121,1.4998416113876745,2.25
1.5,0.75,26,7100.3931844187255,5980.9172680290985,13081.310452447824,1.4998746221376198,1.4998943869209151,2.25
1.5,0.75,27,10649.699544508567,8970.7442389552198,19620.443783463787,1.4999164042152757,1.4999295820901843,2.25
1.5,0.75,28,15973.659046772349,13455.484657374032,29429.14370414638,1.4999442647898693,1.4999530506411558,2.25
1.5,0.75,29,23959.598274914995,20182.595259683447,44142.193534598438,1.4999628411098047,1.4999686986113037,2.25
1.5,0.75,30,35938.50710029107,30273.261146266046,66211.768246557112,1.4999752264804622,1.4999791316002775,2.25
1.5,0.75,31,53906.870327128796,45409.259964884564,99316.13029201336,1.4999834839086899,1.4999860873747108,2.25
1.5,0.75,32,80859.415159900629,68113.258185308296,148972.67334520892,1.4999889890895095,1.4999907247569961,2.25
1.5,0.75,33,121288.2324040683,102169.25551094099,223457.48791500929,1.4999926593116926,1.4999938164337827,2.25
1.5,0.75,34,181931.45826699302,153253.25149605467,335184.70976304769,1.4999951061716548,1.4999958775910183,2.25
1.5,0.75,35,272896.29705916217,229879.24547150155,502775.54253066372,1.4999967374317074,1.499997251713344,2.25
1.5,0.75,36,409343.55524593731,344818.23643318948,754161.79167912679,1.4999978249473327,1.4999981678026728,2.25
1.5,0.75,37,614014.44252511428,517226.72287473304,1131241.1653998473,1.4999985499617154,1.4999987785323494,2.25
1.5,0.75,38,921020.77344322251,775839.45253638958,1696860.2259796122,1.4999990333064002,1.4999991856870039,2.25
1.5,0.75,39,1381530.2698199467,1163758.5470284352,2545288.8168483819,1.4999993555369733,1.4999994571241229,2.25
1.5,0.75,40,2072294.514384741,1745637.1887662108,3817931.7031509518,1.4999995703577036,1.4999996380825058,2.25
1.5,0.75,41,3108440.8812317373,2618455.151372679,5726896.0326044168,1.4999997135716787,1.4999997587215628,2.25
1.5,0.75,42,4662660.4315021029,3927682.0952822515,8590342.5267843548,1.4999998090477309,1.4999998391476603,2.25
1.5,0.75,43,6993989.7569075646,5891522.5111465231,12885512.268054087,1.4999998726984627,1.4999998927650857,2.25
1.5,0.75,44,10490983.745015699,8837283.1349428724,19328266.87995857,1.4999999151322976,1.4999999285100476,2.25
1.5,0.75,45,15736474.727177862,13255924.070637358,28992398.797815219,1.499999943421527,1.4999999523400276,2.25
1.5,0.75,46,23604711.200421084,19883885.474179063,43488596.674600147,1.4999999622810158,1.4999999682266831,2.25
1.5,0.75,47,35407065.910285898,29825827.5794916,65232893.489777498,1.4999999748540096,1.499999978817788,2.25
1.5,0.75,48,53110597.975083105,44738740.737460397,97849338.712543502,1.4999999832360058,1.4999999858785249,2.25
1.5,0.75,49,79665896.072278902,67108110.474413581,146774006.54669249,1.4999999888240039,1.4999999905856831,2.25
1.5,0.75,50,119498843.21807261,100662165.07984336,220161008.29791597,1.4999999925493359,1.4999999937237887,2.25
1.5,0.75,51,179248263.93676317,150993246.98798802,330241510.92475116,1.4999999950328906,1.499999995815859,2.25
1.5,0.75,52,268872395.014799,226489869.850205,495362264.865004,1.4999999966885937,1.4999999972105726,2.25
1.5,0.75,53,403308591.63185275,339734804.14353049,743043395.77538323,1.4999999977923957,1.4999999981403818,2.25
1.5,0.75,54,604962886.55743337,509602205.58351868,1114565092.1409521,1.4999999985282639,1.4999999987602546,2.25
1.5,0.75,55,907444328.94580436,764403307.74350107,1671847636.6893053,1.4999999990188426,1.4999999991735029,2.25
1.5,0.75,56,1361166492.5283608,1146604960.9834745,2507771453.5118351,1.499999999345895,1.4999999994490021,2.25
1.5,0.75,57,2041749737.9021955,1719907440.8434348,3761657178.7456303,1.4999999995639299,1.4999999996326681,2.25
1.5,0.75,58,3062624605.9629474,2579861160.6333752,5642485766.596323,1.4999999997092868,1.4999999997551119,2.25
1.5,0.75,59,4593936908.0540752,3869791740.3182855,8463728648.3723602,1.499999999806191,1.4999999998367413,2.25
1.5,0.75,60,6890905361.1907663,5804687609.8456507,12695592971.036417,1.499999999870794,1.4999999998911608,2.25
1.5,1,0,1.5,1,2.5,1.125,1.2,2.5
1.5,1,1,1.6875,1.2,2.8875000000000002,1.1590909090909089,1.2209302325581395,2.5
1.5,1,2,1.9559659090909089,1.4651162790697674,3.4210821881606766,1.195754716981132,1.2462758289283997,2.5
1.5,1,3,2.3388554620497426,1.8259390051741669,4.1647944672239099,1.2346014904685543,1.2753721272080552,2.5
1.5,1,4,2.8875544394371313,2.3287517131811373,5.2163061526182686,1.2746903149819908,1.3070766566271956,2.5
1.5,1,5,3.6807376779337626,3.0438570033796548,6.7245946813134179,1.3145335012159958,1.3397688459373192,2.5
1.5,1,6,4.8384529868319035,4.0780647846161866,8.9165177714480901,1.3523059409812774,1.3715413138220764,2.5
1.5,1,7,6.5430687192513899,5.5932343325440277,12.136303051795418,1.3862470280635986,1.4005709707925829,2.5
1.5,1,8,9.0703095664781355,7.8337216390015927,16.904031205479729,1.4150980718377304,1.4255236400580389,2.5
1.5,1,9,12.83537757849453,11.167155386030977,24.002532964525507,1.4383586404377584,1.4457911433392474,2.5
1.5,1,10,18.46187624330868,16.145374353416763,34.607250596725443,1.4562564231879522,1.4614631194534564,2.5
1.5,1,11,26.885225863419326,23.595869167288296,50.481095030707621,1.4695070747490608,1.4731040371100645,2.5
1.5,1,12,39.508029612521128,34.759170129453288,74.267199741974423,1.4790263589092003,1.4814851522729171,2.5
1.5,1,13,58.433417185483989,51.495194452113338,109.92861163759733,1.4857129779625038,1.4873808366485246,2.5
1.5,1,14,86.815286259170762,76.592965407562801,163.40825166673358,1.4903341753203971,1.4914593457249969,2.5
1.5,1,15,129.38378805226546,114.23529407390095,243.6190821261664,1.4934915773329043,1.4942477511107488,2.5
1.5,1,16,193.23359769948411,170.69583126740153,363.92942896688567,1.4956318100767865,1.4961386700916677,2.5
1.5,1,17,289.00631549492897,255.38463398260183,544.39094947753074,1.497074707682946,1.4974138494235203,2.5
1.5,1,18,432.66404528809608,382.41648785550456,815.08053314360063,1.4980439025869887,1.4982705506528635,2.5
1.5,1,19,648.14973491245303,572.96336183800088,1221.1130967504539,1.4986932963846362,1.4988446425228825,2.5
1.5,1,20,971.37766276677235,858.78306525278742,1830.1607280195599,1.4991276869360304,1.499228694746169,2.5
1.5,1,21,1456.2191487248788,1287.5122139890507,2743.7313627139292,1.4994179333405944,1.4994853210646757,2.5
1.5,1,22,2183.4811064720575,1930.6056655680632,4114.0867720401202,1.4996117219920353,1.4996566690378881,2.5
1.5,1,23,3274.3738620136369,2895.2456616514764,6169.6195236651129,1.4997410440661403,1.4997710185061015,2.5
1.5,1,24,4910.7128744792117,4342.2055348004069,9252.9184092796186,1.4998273164845664,1.4998473037778943,2.5
1.5,1,25,7365.2213125563676,6512.6452638198398,13877.866576376207,1.4998848571008057,1.4998981838899246,2.5
1.5,1,26,11046.983915899416,9768.3048035226966,20815.288719422111,1.4999232289282518,1.4999321143110174,2.5
1.5,1,27,16569.627785054316,14651.794077182265,31221.421862236581,1.4999488152228135,1.4999547391921579,2.5
1.5,1,28,24853.593564875231,21977.027963737128,46830.621528612362,1.4999658750092939,1.4999698244914752,2.5
1.5,1,29,37279.542218663431,32964.878777611018,70244.42099627445,1.4999772492034853,1.4999798822668511,2.5
1.5,1,30,55918.465188715971,49446.654987781993,105365.12017649796,1.4999848324455387,1.4999865878545608,2.5
1.5,1,31,83876.849636707819,74169.319295944806,158046.16893265262,1.4999898881384479,1.4999910584259939,2.5
1.5,1,32,125814.42630397077,111253.31575345974,237067.7420574305,1.4999932586884839,1.4999940388867881,2.5
1.5,1,33,188720.79130171522,166879.3104365792,355600.10173829441,1.499995505760997,1.4999960258961362,2.5
1.5,1,34,283080.3387962319,250318.3024591564,533398.64125538827,1.4999970038267421,1.4999973505848065,2.5
1.5,1,35,424619.66003660689,375476.79049162089,800096.45052822772,1.4999980025449733,1.4999982337175966,2.5
1.5,1,36,636928.64189623599,563214.52253938338,1200143.1644356195,1.4999986683605653,1.4999988224759053,2.5
1.5,1,37,955392.11468505731,844821.12061040429,1800213.2352954615,1.4999991122391547,1.4999992149828292,2.5
1.5,1,38,1433087.3238678747,1267231.0177165205,2700318.3415843952,1.4999994081588932,1.4999994766547271,2.5
1.5,1,39,2149630.1376418243,1900845.8633754179,4050476.0010172422,1.4999996054390206,1.4999996511029325,2.5
1.5,1,40,3224444.3583025639,2851268.1318635796,6075712.4901661435,1.4999997369592397,1.4999997674018579,2.5
1.5,1,41,4836665.6892935503,4276901.534595699,9113567.2238892503,1.4999998246394455,1.4999998449345286,2.5
1.5,1,42,7254997.6857799478,6415351.6386937965,13670349.324473744,1.4999998830929426,1.4999998966229999,2.5
1.5,1,43,10882495.680509491,9623026.7948408872,20505522.47535038,1.4999999220619522,1.4999999310819914,2.5
1.5,1,44,16323742.672603767,14434539.529061487,30758282.201665252,1.4999999480412973,1.4999999540546569,2.5
1.5,1,45,24485613.160745159,21651808.630392358,46137421.791137516,1.4999999653608631,1.4999999693697696,2.5
1.5,1,46,36728418.892957233,32477712.28238865,69206131.175345883,1.4999999769072412,1.4999999795798455,2.5
1.5,1,47,55092627.491275333,48716567.760383077,103809195.25165841,1.4999999846048271,1.4999999863865634,2.5
1.5,1,48,82638940.388752475,73074850.977374703,155713791.36612719,1.4999999897365512,1.4999999909243755,2.5
1.5,1,49,123958409.73496819,109612275.80286215,233570685.53783035,1.4999999931577008,1.4999999939495836,2.5
1.5,1,50,185937613.75429174,164418413.04109332,350356026.79538506,1.4999999954384671,1.499999995966389,2.5
1.5,1,51,278906419.78327709,246627618.89844006,525534038.68171716,1.4999999969589779,1.4999999973109261,2.5
1.5,1,52,418359628.82675505,369941427.68446022,788301056.51121521,1.4999999979726519,1.499999998207284,2.5
1.5,1,53,627539442.39197195,554912140.86349046,1182451583.2554624,1.4999999986484345,1.499999998804856,2.5
1.5,1,54,941309162.73979723,832368210.63203573,1773677373.3718328,1.4999999990989563,1.4999999992032373,2.5
1.5,1,55,1411963743.2615352,1248552315.2848537,2660516058.5463886,1.4999999993993043,1.4999999994688249,2.5
1.5,1,56,2117945614.0441422,1872828472.2640805,3990774086.3082228,1.4999999995995363,1.4999999996458833,2.5
1.5,1,57,3176918420.2180533,2809242707.7329206,5986161127.9509735,1.4999999997330242,1.4999999997639222,2.5
1.5,1,58,4765377629.47892,4213864060.9361811,8979241690.4151001,1.4999999998220162,1.4999999998426148,2.5
1.5,1,59,7148066443.3702202,6320796090.7410717,13468862534.111292,1.499999999881344,1.4999999998950764,2.5
1.5,1,60,10722099664.207169,9481194135.4484062,20203293799.655575,1.4999999999208962,1.4999999999300511,2.5
1.5,1.5,0,1.5,1.5,3,1.2,1.2,3
1.5,1.5,1,1.7999999999999998,1.7999999999999998,3.5999999999999996,1.2321428571428572,1.2321428571428572,3
1.5,1.5,2,2.217857142857143,2.217857142857143,4.4357142857142859,1.2669256381798002,1.2669256381798002,3
1.5,1.5,3,2.809860076105914,2.809860076105914,5.6197201522118281,1.3031423766180463,1.3031423766180463,3
1.5,1.5,4,3.6616477375408252,3.6616477375408252,7.3232954750816504,1.3391126824191031,1.3391126824191031,3
1.5,1.5,5,4.9033589238921342,4.9033589238921342,9.8067178477842685,1.3729536845600574,1.3729536845600574,3
1.5,1.5,6,6.7320847012781435,6.7320847012781435,13.464169402556287,1.4030015799133677,1.4030015799133677,3
1.5,1.5,7,9.4451254720038467,9.4451254720038467,18.890250944007693,1.4281961713135729,1.4281961713135729,3
1.5,1.5,8,13.489492036692196,13.489492036692196,26.978984073384392,1.4482383510684329,1.4482383510684329,3
1.5,1.5,9,19.535999703969864,19.535999703969864,39.071999407939728,1.46347876846458,1.46347876846458,3
1.5,1.5,10,28.590520787490217,28.590520787490217,57.181041574980433,1.4746540452807078,1.4746540452807078,3
1.5,1.5,11,42.161127135954615,42.161127135954615,84.32225427190923,1.4826232526866698,1.4826232526866698,3
1.5,1.5,12,62.509067451245251,62.509067451245251,125.0181349024905,1.4881906626864621,1.4881906626864621,3
1.5,1.5,13,93.025410514181431,93.025410514181431,186.05082102836286,1.4920234328582178,1.4920234328582178,3
1.5,1.5,14,138.79609233841393,138.79609233841393,277.59218467682786,1.494635043172849,1.494635043172849,3
1.5,1.5,15,207.44950346444804,207.44950346444804,414.89900692889609,1.4964020063011187,1.4964020063011187,3
1.5,1.5,16,310.42785319037091,310.42785319037091,620.85570638074182,1.4975917375651639,1.4975917375651639,3
1.5,1.5,17,464.89418804799118,464.89418804799118,929.78837609598236,1.4983901924101213,1.4983901924101213,3
1.5,1.5,18,696.59289187957665,696.59289187957665,1393.1857837591533,1.4989248743662236,1.4989248743662236,3
1.5,1.5,19,1044.1404129449988,1044.1404129449988,2088.2808258899977,1.4992823930730164,1.4992823930730164,3
1.5,1.5,20,1565.4613370244253,1565.4613370244253,3130.9226740488507,1.4995212138453256,1.4995212138453256,3
1.5,1.5,21,2347.4424843227926,2347.4424843227926,4694.8849686455851,1.4996806394003657,1.4996806394003657,3
1.5,1.5,22,3520.4140458447882,3520.4140458447882,7040.8280916895765,1.4997870173770436,1.4997870173770436,3
1.5,1.5,23,5279.8712817498053,5279.8712817498053,10559.742563499611,1.4998579779812866,1.4998579779812866,3
1.5,1.5,24,7919.0570646467268,7919.0570646467268,15838.114129293454,1.4999053037126022,1.4999053037126022,3
1.5,1.5,25,11877.835691666376,11877.835691666376,23755.671383332752,1.4999368624990304,1.4999368624990304,3
1.5,1.5,26,17816.003600637065,17816.003600637065,35632.007201274129,1.4999579053797816,1.4999579053797816,3
1.5,1.5,27,26723.255443050217,26723.255443050217,53446.510886100434,1.4999719356072765,1.4999719356072765,3
1.5,1.5,28,40084.133192639718,40084.133192639718,80168.266385279436,1.4999812898214309,1.4999812898214309,3
1.5,1.5,29,60125.449807669756,60125.449807669756,120250.89961533951,1.4999875262883073,1.4999875262883073,3
1.5,1.5,30,90187.424723978344,90187.424723978344,180374.84944795669,1.49999168407695,1.49999168407695,3
1.5,1.5,31,135280.38709428345,135280.38709428345,270560.77418856689,1.4999944560000742,1.4999944560000742,3
1.5,1.5,32,202919.83064696915,202919.83064696915,405839.66129393829,1.4999963039772821,1.4999963039772821,3
1.5,1.5,33,304378.99597414973,304378.99597414973,608757.99194829946,1.4999975359747357,1.4999975359747357,3
1.5,1.5,34,456567.74396368861,456567.74396368861,913135.48792737722,1.499998357311993,1.499998357311993,3
1.5,1.5,35,684850.86594717554,684850.86594717554,1369701.7318943511,1.4999989048726632,1.4999989048726632,3
1.5,1.5,36,1027275.5489218583,1027275.5489218583,2054551.0978437166,1.4999992699142206,1.4999992699142206,3
1.5,1.5,37,1540912.5733835178,1540912.5733835178,3081825.1467670356,1.4999995132757522,1.4999995132757522,3
1.5,1.5,38,2311368.1100757634,2311368.1100757634,4622736.2201515269,1.4999996755169926,1.4999996755169926,3
1.5,1.5,39,3467051.4151139697,3467051.4151139697,6934102.8302279394,1.4999997836779171,1.4999997836779171,3
1.5,1.5,40,5200576.3726711711,5200576.3726711711,10401152.745342342,1.4999998557852434,1.4999998557852434,3
1.5,1.5,41,7800863.8090069005,7800863.8090069005,15601727.618013801,1.4999999038568137,1.4999999038568137,3
1.5,1.5,42,11701294.963510448,11701294.963510448,23402589.927020896,1.4999999359045355,1.4999999359045355,3
1.5,1.5,43,17551941.695265736,17551941.695265736,35103883.390531473,1.4999999572696874,1.4999999572696874,3
1.5,1.5,44,26327911.792898647,26327911.792898647,52655823.585797295,1.4999999715131236,1.4999999715131236,3
1.5,1.5,45,39491866.939348005,39491866.939348005,78983733.87869601,1.4999999810087483,1.4999999810087483,3
1.5,1.5,46,59237799.659022026,59237799.659022026,118475599.31804405,1.4999999873391654,1.4999999873391654,3
1.5,1.5,47,88856698.73853305,88856698.73853305,177713397.4770661,1.4999999915594433,1.4999999915594433,3
1.5,1.5,48,133285047.35779957,133285047.35779957,266570094.71559915,1.4999999943729621,1.4999999943729621,3
1.5,1.5,49,199927570.28669935,199927570.28669935,399855140.57339871,1.4999999962486417,1.4999999962486417,3
1.5,1.5,50,299891354.68004906,299891354.68004906,599782709.36009812,1.4999999974990943,1.4999999974990943,3
1.5,1.5,51,449837031.27007359,449837031.27007359,899674062.54014719,1.4999999983327295,1.4999999983327295,3
1.5,1.5,52,674755546.15511036,674755546.15511036,1349511092.3102207,1.4999999988884865,1.4999999988884865,3
1.5,1.5,53,1012133318.4826657,1012133318.4826657,2024266636.9653313,1.499999999258991,1.499999999258991,3
1.5,1.5,54,1518199976.9739985,1518199976.9739985,3036399953.9479971,1.4999999995059938,1.4999999995059938,3
1.5,1.5,55,2277299964.7109976,2277299964.7109976,4554599929.4219952,1.4999999996706626,1.4999999996706626,3
1.5,1.5,56,3415949946.3164964,3415949946.3164964,6831899892.6329927,1.4999999997804419,1.4999999997804419,3
1.5,1.5,57,5123924918.7247448,5123924918.7247448,10247849837.44949,1.4999999998536278,1.4999999998536278,3
1.5,1.5,58,7685887377.3371172,7685887377.3371172,15371774754.674234,1.4999999999024185,1.4999999999024185,3
1.5,1.5,59,11528831065.255676,11528831065.255676,23057662130.511353,1.4999999999349458,1.4999999999349458,3
1.5,1.5,60,17293246597.133514,17293246597.133514,34586493194.267029,1.4999999999566305,1.4999999999566305,3
1.5,2,0,1.5,2,3.5,1.25,1.2,3.5
1.5,2,1,1.875,2.3999999999999999,4.2750000000000004,1.2794117647058822,1.2391304347826086,3.5
1.5,2,2,2.398897058823529,2.9739130434782606,5.3728101023017896,1.3112691466083151,1.2793401838831802,3.5
1.5,2,3,3.1455996991247259,3.8046464598960656,6.9502461590207911,1.3439011056775603,1.3190852821225478,3.5
1.5,2,4,4.2273749136727199,5.0186531489285544,9.2460280626012743,1.3753874028887152,1.3565245438894578,3.5
1.5,2,5,5.8142782035532292,6.8079261737896983,12.622204377342928,1.4039437639001169,1.3899369856063521,3.5
1.5,2,6,8.1629196254589313,9.4625883842278409,17.625508009686772,1.428316017752298,1.418148359839789,3.5
1.5,2,7,11.659228852667582,13.419354196931753,25.078583049599334,1.44798657486619,1.4407546850816306,3.5
1.5,2,8,16.882406851955189,19.333997429999265,36.216404281954453,1.4631159587492863,1.4580593369668247,3.5
1.5,2,9,24.700918887193936,28.19011547370302,52.891034360896953,1.4743063709125899,1.4708181640005991,3.5
1.5,2,10,36.416722082785142,41.462533883996755,77.879255966781898,1.4823373705853513,1.4799554862571709,3.5
1.5,2,11,53.981868057533227,61.362704495744843,115.34457255327807,1.4879735812283257,1.4863591393581754,3.5
1.5,2,12,80.323593534962683,91.207016642985351,171.53061017794803,1.4918661287686605,1.4907775841253552,3.5
1.5,2,13,119.83204853579218,135.96937592631076,255.80142446210294,1.4945243234487431,1.4937930374508395,3.5
1.5,2,14,179.09191126543175,203.1101070652588,382.20201833069052,1.4963255126814459,1.4958354598230978,3.5
1.5,2,15,267.97979594134716,303.81930039668003,571.7990963380272,1.4975395258796802,1.4972116864860603,3.5
1.5,2,16,401.31033655933845,454.88180713392831,856.19214369326676,1.4983548367399981,1.4981357675111853,3.5
1.5,2,17,601.30528381744125,681.47470525746269,1282.7799890749038,1.4989010581722337,1.4987547842926987,3.5
1.5,2,18,901.29712619851807,1021.3634748790789,1922.660601077597,1.4992664057173122,1.4991687882203948,3.5
1.5,2,19,1351.284502878995,1531.1962429670405,2882.4807458460355,1.499510506566347,1.4994453829808716,3.5
1.5,2,20,2026.2653094273362,2295.9451369545859,4322.2104463819223,1.4996734793583295,1.4996300434893683,3.5
1.5,2,21,3038.7363466919755,3443.0683055804093,6481.8046522723853,1.4997822342841503,1.4997532680751027,3.5
1.5,2,22,4557.4427874421472,5163.7529435000251,9721.1957309421723,1.4998547849222983,1.4998354701298289,3.5
1.5,2,23,6835.502371754721,7744.7798236486478,14580.282195403368,1.4999031730804289,1.4998902947795207,3.5
1.5,2,24,10252.591696993702,11616.320092694856,21868.911789688558,1.4999354412210377,1.4999268548990283,3.5
1.5,2,25,15378.225650689397,17423.630462136185,32801.856112825582,1.499956957480296,1.4999512329152953,3.5
1.5,2,26,23066.676558453513,26134.595993541669,49201.272551995178,1.4999713035049904,1.4999674869725999,3.5
1.5,2,27,34599.352904911524,39201.044275476874,73800.397180388391,1.4999808683446525,1.4999783239205084,3.5
1.5,2,28,51898.367414472261,58800.716688263441,110699.08410273571,1.4999872452703382,1.4999855489568108,3.5
1.5,2,29,77846.889172062132,88200.225300698745,166047.11447276088,1.4999914967167696,1.4999903658274105,3.5
1.5,2,30,116769.67180394597,132299.48821485514,249069.16001880111,1.499994331086679,1.4999935771543624,3.5
1.5,2,31,175153.84574877098,198448.38258309197,373602.22833186295,1.4999962206987483,1.4999957180745027,3.5
1.5,2,32,262730.106664008,297671.72413344868,560401.83079745667,1.4999974804544078,1.4999971453703769,3.5
1.5,2,33,394094.4980355298,446506.73645765131,840601.23449318111,1.4999983202978611,1.4999980969079734,3.5
1.5,2,34,591141.08509192336,669759.25494306698,1260900.3400349903,1.4999988801963173,1.4999987312694885,3.5
1.5,2,35,886710.96567592095,1004638.0326705984,1891348.9983465192,1.4999992534632085,1.4999991541785507,3.5
1.5,2,36,1330065.7865515221,1506956.1992615007,2837021.9858130226,1.4999995023083601,1.4999994361185411,3.5
1.5,2,37,1995098.0178646606,2260433.4491475909,4255531.4670122517,1.4999996682053751,1.4999996240788085,3.5
1.5,2,38,2992646.3648341922,3390649.3239765507,6383295.6888107434,1.4999997788034953,1.4999997493857751,3.5
1.5,2,39,4488968.8852883726,5085973.136219874,9574942.0215082467,1.4999998525356246,1.4999998329238067,3.5
1.5,2,40,6733452.6659695664,7628958.8545847805,14362411.520554347,1.4999999016903991,1.4999998886158519,3.5
1.5,2,41,10100178.336991305,11443437.432132088,21543615.76912339,1.4999999344602584,1.499999925743893,3.5
1.5,2,42,15150266.843523879,17165155.298453018,32315422.141976897,1.4999999563068354,1.4999999504959247,3.5
1.5,2,43,22725399.603322715,25747732.097934388,48473131.701257102,1.4999999708712219,1.4999999669972814,3.5
1.5,2,44,34088098.743020952,38621597.297156423,72709696.040177375,1.4999999805808142,1.4999999779981867,3.5
1.5,2,45,51132147.452568308,57932395.095989466,109064542.54855777,1.4999999870538758,1.4999999853321242,3.5
1.5,2,46,76698220.516889334,86898591.794239029,163596812.31112838,1.4999999913692503,1.4999999902214161,3.5
1.5,2,47,115047330.11337087,130347886.84161337,245395216.95498425,1.4999999942461668,1.499999993480944,3.5
1.5,2,48,172570994.50809315,195521829.41267487,368092823.92076802,1.4999999961641111,1.4999999956539627,3.5
1.5,2,49,258856491.10017654,293282743.26926714,552139234.36944366,1.4999999974427407,1.4999999971026416,3.5
1.5,2,50,388284735.98830163,439924114.05415553,828208850.0424571,1.4999999982951606,1.4999999980684278,3.5
1.5,2,51,582427103.32048929,659886170.23148811,1242313273.5519774,1.4999999988634403,1.4999999987122852,3.5
1.5,2,52,873640654.31877077,989829254.49748695,1863469908.8162577,1.4999999992422937,1.4999999991415236,3.5
1.5,2,53,1310460980.8161931,1484743880.8964853,2795204861.7126784,1.4999999994948623,1.4999999994276823,3.5
1.5,2,54,1965691470.5623264,2227115820.4949827,4192807291.0573092,1.4999999996632416,1.499999999618455,3.5
1.5,2,55,2948537205.1815267,3340673729.8927293,6289210935.0742559,1.4999999997754945,1.4999999997456366,3.5
1.5,2,56,4422805807.1103268,5011010593.9893484,9433816401.0996742,1.4999999998503295,1.4999999998304245,3.5
1.5,2,57,6634208710.0035267,7516515890.1342783,14150724600.137806,1.4999999999002198,1.4999999998869495,3.5
1.5,2,58,9951313064.3433266,11274773834.351671,21226086898.695,1.4999999999334799,1.4999999999246332,3.5
1.5,2,59,14926969595.853027,16912160750.677763,31839130346.530792,1.4999999999556533,1.4999999999497553,3.5
1.5,2,60,22390454393.117577,25368241125.166897,47758695518.28447,1.4999999999704354,1.4999999999665037,3.5
2,0,0,2,0,2,0.75,1.25,2
2,0,1,1.5,0,1.5,0.75,1.2,2
2,0,2,1.125,0,1.125,0.75,1.1470588235294117,2
2,0,3,0.84375,0,0.84375,0.75,1.0932203389830508,2
2,0,4,0.6328125,0,0.6328125,0.75,1.0406698564593302,2
2,0,5,0.474609375,0,0.474609375,0.75,0.99139072847682119,2
2,0,6,0.35595703125,0,0.35595703125,0.75,0.94688512783579404,2
2,0,7,0.2669677734375,0,0.2669677734375,0.75,0.90803545620965409,2
2,0,8,0.200225830078125,0,0.200225830078125,0.75,0.87511759770144171,2
2,0,9,0.15016937255859375,0,0.15016937255859375,0.75,0.84792212530264333,2
2,0,10,0.11262702941894531,0,0.11262702941894531,0.75,0.82591966564781594,2
2,0,11,0.084470272064208984,0,0.084470272064208984,0.75,0.80841811037159139,2
2,0,12,0.063352704048156738,0,0.063352704048156738,0.75,0.79468369512319947,2
2,0,13,0.047514528036117554,0,0.047514528036117554,0.75,0.78401947665002647,2
2,0,14,0.035635896027088165,0,0.035635896027088165,0.75,0.77580725728303368,2
2,0,15,0.026726922020316124,0,0.026726922020316124,0.75,0.76952339135686987,2
2,0,16,0.020045191515237093,0,0.020045191515237093,0.75,0.76473845841486254,2
2,0,17,0.01503389363642782,0,0.01503389363642782,0.75,0.76110841746074698,2
2,0,18,0.011275420227320865,0,0.011275420227320865,0.75,0.75836227698344505,2
2,0,19,0.0084565651704906486,0,0.0084565651704906486,0.75,0.75628923852243024,2
2,0,20,0.0063424238778679864,0,0.0063424238778679864,0.75,0.75472683829632359,2
2,0,21,0.0047568179084009898,0,0.0047568179084009898,0.75,0.75355072328718053,2
2,0,22,0.0035676134313007424,0,0.0035676134313007424,0.75,0.75266619810929036,2
2,0,23,0.0026757100734755568,0,0.0026757100734755568,0.75,0.75200142731587627,2
2,0,24,0.0020067825551066676,0,0.0020067825551066676,0.75,0.75150207258327339,2
2,0,25,0.0015050869163300007,0,0.0015050869163300007,0.75,0.75112711877552529,2
2,0,26,0.0011288151872475005,0,0.0011288151872475005,0.75,0.75084565680019633,2
2,0,27,0.00084661139043562539,0,0.00084661139043562539,0.75,0.75063442143441406,2
2,0,28,0.00063495854282671904,0,0.00063495854282671904,0.75,0.75047591671973313,2
2,0,29,0.00047621890712003928,0,0.00047621890712003928,0.75,0.75035699417296509,2
2,0,30,0.00035716418034002946,0,0.00035716418034002946,0.75,0.75026777749472562,2
2,0,31,0.0002678731352550221,0,0.0002678731352550221,0.75,0.75020085104884104,2
2,0,32,0.00020090485144126657,0,0.00020090485144126657,0.75,0.75015064837259204,2
2,0,33,0.00015067863858094993,0,0.00015067863858094993,0.75,0.75011299195346204,2
2,0,34,0.00011300897893571244,0,0.00011300897893571244,0.75,0.75008474715701212,2
2,0,35,8.475673420178433e-05,0,8.475673420178433e-05,0.75,0.75006356216332992,2
2,0,36,6.3567550651338244e-05,0,6.3567550651338244e-05,0.75,0.75004767263255601,2
2,0,37,4.7675662988503683e-05,0,4.7675662988503683e-05,0.75,0.75003575504259601,2
2,0,38,3.5756747241377764e-05,0,3.5756747241377764e-05,0.75,0.75002681660155657,2
2,0,39,2.6817560431033325e-05,0,2.6817560431033325e-05,0.75,0.75002011263095159,2
2,0,40,2.0113170323274993e-05,0,2.0113170323274993e-05,0.75,0.75001508457434385,2
2,0,41,1.5084877742456246e-05,0,1.5084877742456246e-05,0.75,0.75001131348764427,2
2,0,42,1.1313658306842184e-05,0,1.1313658306842184e-05,0.75,0.75000848514773211,2
2,0,43,8.4852437301316388e-06,0,8.4852437301316388e-06,0.75,0.75000636387879849,2
2,0,44,6.3639327975987291e-06,0,6.3639327975987291e-06,0.75,0.75000477291922363,2
2,0,45,4.772949598199047e-06,0,4.772949598199047e-06,0.75,0.750003579695113,2
2,0,46,3.5797121986492853e-06,0,3.5797121986492853e-06,0.75,0.75000268477453824,2
2,0,47,2.6847841489869638e-06,0,2.6847841489869638e-06,0.75,0.75000201358270568,2
2,0,48,2.0135881117402228e-06,0,2.0135881117402228e-06,0.75,0.75000151018804295,2
2,0,49,1.510191083805167e-06,0,1.510191083805167e-06,0.75,0.7500011326416024,2
2,0,50,1.1326433128538752e-06,0,1.1326433128538752e-06,0.75,0.75000084948152246,2
2,0,51,8.4948248464040642e-07,0,8.4948248464040642e-07,0.75,0.75000063711132225,2
2,0,52,6.3711186348030479e-07,0,6.3711186348030479e-07,0.75,0.75000047783359314,2
2,0,53,4.7783389761022862e-07,0,4.7783389761022862e-07,0.75,0.75000035837525192,2
2,0,54,3.5837542320767144e-07,0,3.5837542320767144e-07,0.75,0.75000026878147108,2
2,0,55,2.6878156740575358e-07,0,2.6878156740575358e-07,0.75,0.75000020158612135,2
2,0,56,2.0158617555431518e-07,0,2.0158617555431518e-07,0.75,0.75000015118960117,2
2,0,57,1.511896316657364e-07,0,1.511896316657364e-07,0.75,0.75000011339220662,2
2,0,58,1.133922237493023e-07,0,1.133922237493023e-07,0.75,0.75000008504415816,2
2,0,59,8.5044167811976729e-08,0,8.5044167811976729e-08,0.75,0.75000006378312045,2
2,0,60,6.3783125858982544e-08,0,6.3783125858982544e-08,0.75,0.75000004783734131,2
2,0.10000000000000001,0,2,0.10000000000000001,2.1000000000000001,0.81818181818181823,1.25,2.1000000000000001
2,0.10000000000000001,1,1.6363636363636365,0.125,1.7613636363636365,0.83333333333333337,1.2155172413793103,2.1000000000000001
2,0.10000000000000001,2,1.3636363636363638,0.15193965517241378,1.5155760188087775,0.84892422825070157,1.1826923076923077,2.1000000000000001
2,0.10000000000000001,3,1.1576239476145931,0.17969786140583555,1.3373218090204286,0.8642439945544772,1.1523954042922178,2.1000000000000001
2,0.10000000000000001,4,1.0004695446783587,0.20708298964522476,1.2075525343235833,0.87866741024953599,1.1250880189627745,2.1000000000000001
2,0.10000000000000001,5,0.87907998385606589,0.23298659058083468,1.1120665744369005,0.89172087861337535,1.1008685066928749,2.1000000000000001
2,0.10000000000000001,6,0.78389397557556284,0.25648760005218774,1.0403815756277506,0.90309796931633146,1.0795714261784997,2.1000000000000001
2,0.10000000000000001,7,0.70793305750159674,0.27689668418544094,0.98482974168703774,0.91263846222731737,1.0608727188071896,2.1000000000000001
2,0.10000000000000001,8,0.64608693695814035,0.2937521381805045,0.93983907513864484,0.92029081315778294,1.0443740040936413,2.1000000000000001
2,0.10000000000000001,9,0.59458787258382817,0.3067870967626421,0.90137496934647032,0.92607330462781112,1.0296590342276217,2.1000000000000001
2,0.10000000000000001,10,0.55063195605532567,0.31588610576611797,0.86651806182144364,0.93004185794381888,1.0163262326232876,2.1000000000000001
2,0.10000000000000001,11,0.51211076745293427,0.32104333581132005,0.83315410326425432,0.93226692140315992,1.0040045900451242,2.1000000000000001
2,0.10000000000000001,12,0.47742392859075655,0.32232898275796351,0.79975291134872006,0.93281890529561318,0.99235965014091188,2.1000000000000001
2,0.10000000000000001,13,0.4453500664299605,0.31986627655996869,0.76521634298992924,0.93176061596576187,0.98109456842347342,2.1000000000000001
2,0.10000000000000001,14,0.41495965221717296,0.31381906655482589,0.72877871877199885,0.92914513946985533,0.96994955027531238,2.1000000000000001
2,0.10000000000000001,15,0.38555774393368786,0.30438866247267171,0.68994640640635962,0.92501800147644775,0.95870173705593698,2.1000000000000001
2,0.10000000000000001,16,0.35664785374730795,0.29181793945268364,0.64846579319999154,0.91942283266498115,0.94716678102695284,2.1000000000000001
2,0.10000000000000001,17,0.32791017995623578,0.27640025835731657,0.60431043831355236,0.91241002178640707,0.93520276346950071,2.1000000000000001
2,0.10000000000000001,18,0.29918853443785376,0.25849028543944641,0.55767881987730017,0.90404784313602315,0.92271658029639425,2.1000000000000001
2,0.10000000000000001,19,0.2704807492495695,0.23851327222052482,0.50899402147009432,0.89443523390320367,0.90967228315501836,2.1000000000000001
2,0.10000000000000001,20,0.24192751222135248,0.21696891290361922,0.4588964251249717,0.88371474238356484,0.89610001983245757,2.1000000000000001
2,0.10000000000000001,21,0.21379490913818924,0.19442584715595995,0.40822075629414922,0.8720832467031584,0.88210319193667563,2.1000000000000001
2,0.10000000000000001,22,0.18644695848983883,0.17150366037126449,0.35795061886110335,0.8597971347675385,0.86786048914092839,2.1000000000000001
2,0.10000000000000001,23,0.16030656069568561,0.14884125057926526,0.30914781127495083,0.84716828837592895,0.85361909911952738,2.1000000000000001
2,0.10000000000000001,24,0.13580663463999595,0.12705373423129623,0.26286036887129216,0.83454814333982452,0.83967633475066006,2.1000000000000001
2,0.10000000000000001,25,0.11333717479203852,0.1066840138757193,0.22002118866775783,0.82229977970547874,0.82634962976055004,2.1000000000000001
2,0.10000000000000001,26,0.093197133863934606,0.088158295367570028,0.18135542923150463,0.81076204336000879,0.81393892577352001,2.1000000000000001
2,0.10000000000000001,27,0.075560698686819888,0.071755468229504626,0.14731616691632451,0.80021350743470543,0.8026892848393451,2.1000000000000001
2,0.10000000000000001,28,0.060464691720397083,0.05759734547645342,0.1180620371968505,0.79084542126746649,0.79276287475137774,2.1000000000000001
2,0.10000000000000001,29,0.047818224595424924,0.045661037177961473,0.093479261773386391,0.78275036236971585,0.78422699434381005,2.1000000000000001
2,0.10000000000000001,30,0.037429732629945318,0.035808617944693692,0.073238350574639011,0.77592801700357572,0.77705947071836279,2.1000000000000001
2,0.10000000000000001,31,0.029042778216527503,0.027825425707259748,0.056868203923787247,0.77030409907994302,0.77116732571618352,2.1000000000000001
2,0.10000000000000001,32,0.022371771108860811,0.021458059129581843,0.043829830238442655,0.76575546269701977,0.76641167020236423,2.1000000000000001
2,0.10000000000000001,33,0.017131305936817529,0.01644570693680391,0.033577012873621442,0.76213471621595408,0.76263207550256173,2.1000000000000001
2,0.10000000000000001,34,0.013056362988565117,0.012542023614321643,0.025598386602886762,0.75929000228273413,0.7596660685418688,2.1000000000000001
2,0.10000000000000001,35,0.0099135658833918137,0.0095277497706510034,0.019441315654042817,0.75707837137672707,0.75736218886815343,2.1000000000000001
2,0.10000000000000001,36,0.0075053463135341591,0.007215957421288291,0.014721303734822451,0.75537319531734004,0.75558707678896908,2.1000000000000001
2,0.10000000000000001,37,0.0056693374268175162,0.005452284174184887,0.011121621601002402,0.75406703848109236,0.75422803292481067,2.1000000000000001
2,0.10000000000000001,38,0.0042750604835903013,0.0041122655676425427,0.0083873260512328449,0.75307156807211029,0.75319264660535212,2.1000000000000001
2,0.10000000000000001,39,0.0032194265019804625,0.0030973281864367474,0.0063167546884172095,0.7523158232751227,0.75240682129223158,2.1000000000000001
2,0.10000000000000001,40,0.00242202549931118,0.0023304508552557056,0.0047524763545668857,0.75174377436099082,0.75181213009917514,2.1000000000000001
2,0.10000000000000001,41,0.0018207425904507499,0.0017520612215812365,0.0035728038120319862,0.75131174765398889,0.75136307513388778,2.1000000000000001
2,0.10000000000000001,42,0.001367945297659604,0.0013164341072701138,0.002684379404929718,0.75098602754016797,0.75102455743471974,2.1000000000000001
2,0.10000000000000001,43,0.0010273078049816385,0.00098867434280450759,0.0020159821477861461,0.75074077337347522,0.7507696901450428,2.1000000000000001
2,0.10000000000000001,44,0.00077124185600452257,0.00074226673000169397,0.0015135085860062164,0.7505562871340693,0.75057798562529698,2.1000000000000001
2,0.10000000000000001,45,0.00057886042392514298,0.00055712906700134768,0.0011359894909264907,0.75041761413527741,0.75043389415379003,2.1000000000000001
2,0.10000000000000001,46,0.00043438705823924107,0.00041808853529608914,0.00085247559353533015,0.75031343535774242,0.75032564883603947,2.1000000000000001
2,0.10000000000000001,47,0.00032592644594242869,0.00031370255151694747,0.0006396289974593761,0.75023520312981573,0.75024436518937909,2.1000000000000001
2,0.10000000000000001,48,0.0002445214933769969,0.00023535357162112074,0.00047987506499811762,0.75017647364501316,0.7501833462879246,2.1000000000000001
2,0.10000000000000001,49,0.00018343427163196798,0.00017655832991954708,0.00035999260155151504,0.75013239537193388,0.75013755047225328,2.1000000000000001
2,0.10000000000000001,50,0.00013759998957259411,0.000132443033121321,0.00027004302269391508,0.75009931912071537,0.7501031857938153,2.1000000000000001
2,0.10000000000000001,51,0.00010321365848942038,9.9345941080498677e-05,0.00020255959956991905,0.75007450205433368,0.75007740225489716,2.1000000000000001
2,0.10000000000000001,52,7.7417933496658046e-05,7.4517145410228514e-05,0.00015193507890688657,0.75005588369476428,0.75005805895531819,2.1000000000000001
2,0.10000000000000001,53,5.806777652265834e-05,5.5892185445287198e-05,0.00011395996196794554,0.75004191679626264,0.75004354830363884,2.1000000000000001
2,0.10000000000000001,54,4.3553266407151677e-05,4.1921573093828206e-05,8.5474839500979883e-05,0.75003143986181187,0.7500326635272021,2.1000000000000001
2,0.10000000000000001,55,3.2666319114041055e-05,3.1442549126814259e-05,6.4108868240855314e-05,0.75002358117039303,0.75002449893904533,2.1000000000000001
2,0.10000000000000001,56,2.4500509645567931e-05,2.3582682154205182e-05,4.8083191799773113e-05,0.75001768659451828,0.75001837493203893,2.1000000000000001
2,0.10000000000000001,57,1.837581556475554e-05,1.7687444945835766e-05,3.6063260510591306e-05,0.75001326534907919,0.75001378160842525,2.1000000000000001
2,0.10000000000000001,58,1.3782105435174737e-05,1.3265827470817111e-05,2.7047932905991848e-05,0.75000994923861819,0.75001033643661852,2.1000000000000001
2,0.10000000000000001,59,1.0336716197836689e-05,9.9495077244976774e-06,2.0286223922334365e-05,0.75000746205654956,0.75000775245701345,2.1000000000000001
2,0.10000000000000001,60,7.7526142815383213e-06,7.4622079265041977e-06,1.5214822208042519e-05,0.75000559661418176,0.75000581441563419,2.1000000000000001
2,0.25,0,2,0.25,2.25,0.90000000000000002,1.25,2.25
2,0.25,1,1.8,0.3125,2.1124999999999998,0.9285714285714286,1.2321428571428572,2.25
2,0.25,2,1.6714285714285715,0.3850446428571429,2.0564732142857145,0.9585012087026592,1.2192513368983957,2.25
2,0.25,3,1.6020663059744447,0.46946619556913682,2.0715325015435813,0.98961057950059295,1.2117675294138466,2.25
2,0.25,4,1.5854217654537444,0.5688838919481306,2.1543056574018751,1.0219531516327176,1.209911933897418,2.25
2,0.25,5,1.6202267698725612,0.68829940987005245,2.3085261797426138,1.0557660000261879,1.2137652326037118,2.25
2,0.25,6,1.7105803359637048,0.83543389332192175,2.5460142292856265,1.0913772744805386,1.2233064853127296,2.25
2,0.25,7,1.8668885048440722,1.0219916997507699,2.8888802045948418,1.1290785960731466,1.2383923376396559,2.25
2,0.25,8,2.1078638520744408,1.2656266901026814,3.3734905421771222,1.1689657641850921,1.2586766873653783,2.25
2,0.25,9,2.4640206786383305,1.5930148097396513,4.0570354883779816,1.2107613897217568,1.2834885904044842,2.25
2,0.25,10,2.9833411011712916,2.0446163326462123,5.0279574338175035,1.2536635431012941,1.3117158483416185,2.25
2,0.25,11,3.7401059751741177,2.6819556473101551,6.4220616224842733,1.296303901556253,1.3417756894195914,2.25
2,0.25,12,4.8483139678520626,3.5985828876623498,8.4468968555144119,1.336906277798712,1.37175791106245,2.25
2,0.25,13,6.4817413803606048,4.9363845447647847,11.418125925125389,1.3736604756069224,1.399755957621212,2.25
2,0.25,14,8.9037119473072188,6.9097336756437819,15.813445622951001,1.4051801197416478,1.4242708184577277,2.25
2,0.25,15,12.511319020262297,9.8413320375340927,22.35265105779639,1.4308203090355129,1.4444909857523709,2.25
2,0.25,16,17.901449347013592,14.21571541601401,32.117164763027603,1.450708857290361,1.4603205031407551,2.25
2,0.25,17,25.969791126047369,20.759500688819369,46.729291814866741,1.4655322973295353,1.472191108322094,2.25
2,0.25,18,38.059567650124379,30.56195232728626,68.621519977410642,1.4762372114303082,1.4807985585831847,2.25
2,0.25,19,56.184950016062778,45.256094953733502,101.44104496979628,1.4837859205203083,1.4868846610902111,2.25
2,0.25,20,83.366437778971218,67.290593407548457,150.65703118651967,1.4890175211170871,1.4911102089913419,2.25
2,0.25,21,124.1340865260056,100.337690799081,224.47177732508661,1.4925990024630915,1.4940064292566348,2.25
2,0.25,22,185.28241372038306,149.90515515059133,335.18756887097436,1.4950299908624622,1.4959738550461035,2.25
2,0.25,23,277.00276529135925,224.25419284191437,501.25695813327366,1.4966704282369281,1.4973021851087922,2.25
2,0.25,24,414.58184735143192,335.77629296200683,750.35814031343875,1.4977730023886076,1.4981953013473042,2.25
2,0.25,25,620.94949824336959,503.0584644194945,1124.007962662864,1.4985120773621692,1.4987941143097336,2.25
2,0.25,26,930.50032254966834,753.98106562563089,1684.4813881752993,1.4990065976033735,1.4991948472997334,2.25
2,0.25,27,1394.82612257402,1130.3645285475079,2525.1906511215279,1.4993370836887003,1.4994626837914331,2.25
2,0.25,28,2091.314530872949,1694.9394296384842,3786.2539605114334,1.4995577672251184,1.499641545289232,2.25
2,0.25,29,3136.0469484812852,2541.8015854347059,5677.8485339159906,1.4997050497355766,1.4997609216526508,2.25
2,0.25,30,4703.1454448452287,3812.0946884297236,8515.2401332749523,1.4998033093690866,1.4998405661540883,2.25
2,0.25,31,7053.793102623019,5717.5342557274298,12771.327358350449,1.4998688475111872,1.4998936892990211,2.25
2,0.25,32,10579.76453141355,8575.6935485165468,19155.458079930097,1.4999125537136477,1.4999291166533597,2.25
2,0.25,33,15868.721636001572,12862.932448916339,28731.654084917911,1.4999416974550372,1.4999527401918444,2.25
2,0.25,34,23802.157267145674,19293.790773654655,43095.948040800329,1.4999611294048845,1.4999684915748117,2.25
2,0.25,35,35702.310696700501,28940.078243518794,64642.388940219294,1.4999740852778984,1.4999789935447061,2.25
2,0.25,36,53552.54082959066,43409.509436818364,96962.050266409031,1.4999827230776663,1.4999859953237753,2.25
2,0.25,37,80327.886021297309,65113.656219102813,145441.54224040013,1.499988481855798,1.4999906633835329,2.25
2,0.25,38,120490.90380377133,97669.876387419339,218160.78019119066,1.4999923211500936,1.4999937755153971,2.25
2,0.25,39,180735.43047409161,146504.20663648727,327239.63711057889,1.499994880728015,1.4999958503108752,2.25
2,0.25,40,271102.22047731152,219755.70200781789,490857.92248512944,1.4999965871348033,1.4999972335260399,2.25
2,0.25,41,406652.4054806343,329632.94506329962,736285.35054393392,1.499997724748888,1.4999981556775626,2.25
2,0.25,42,609977.6829846137,494448.80964551272,1104426.4926301264,1.4999984831625266,1.4999987704488356,2.25
2,0.25,43,914965.59923991305,741672.60651815939,1656638.2057580724,1.499998988773507,1.4999991802979469,2.25
2,0.25,44,1372447.4736224154,1112508.3018266808,2484955.7754490962,1.4999993258483333,1.4999994535313972,2.25
2,0.25,45,2058670.2851958713,1668761.8447891639,3727432.1299850354,1.4999995505652572,1.4999996356873457,2.25
2,0.25,46,3088004.5025558569,2503142.1592326891,5591146.6617885455,1.4999997003767054,1.4999997571247852,2.25
2,0.25,47,4632005.8285957025,3754712.6308978437,8386718.4594935458,1.4999998002510782,1.4999998380831403,2.25
2,0.25,48,6948007.8176553836,5632068.3383954875,12580076.156050872,1.4999998668340258,1.4999998920554045,2.25
2,0.25,49,10422010.801244846,8448101.8996418919,18870112.700886738,1.4999999112226723,1.4999999280369267,2.25
2,0.25,50,15633015.276629001,12672152.241511462,28305167.518140465,1.4999999408151097,1.4999999520246132,2.25
2,0.25,51,23449521.989705205,19008227.75431579,42457749.744020998,1.4999999605434042,1.4999999680164069,2.25
2,0.25,52,35174282.059319496,28512341.023522262,63686623.082841754,1.4999999736956018,1.4999999786776037,2.25
2,0.25,53,52761422.163740925,42768510.927331954,95529933.091072887,1.499999982463734,1.4999999857850688,2.25
2,0.25,54,79142132.320373058,64152765.783046491,143294898.10341954,1.4999999883091557,1.4999999905233792,2.25
2,0.25,55,118713197.55532125,96229148.066618308,214942345.62193954,1.4999999922061038,1.4999999936822528,2.25
2,0.25,56,178069795.40774354,144343721.49197602,322413516.8997196,1.4999999948040692,1.4999999957881682,2.25
2,0.25,57,267104692.18637699,216515581.63001257,483620273.81638956,1.4999999965360462,1.4999999971921123,2.25
2,0.25,58,400657037.3543272,324773371.83706743,725430409.19139457,1.4999999976906975,1.4999999981280747,2.25
2,0.25,59,600985555.10625255,487160057.14764965,1088145612.2539022,1.4999999984604648,1.4999999987520498,2.25
2,0.25,60,901478331.7341404,730740085.11352301,1632218416.8476634,1.4999999989736432,1.4999999991680333,2.25
2,0.48999999999999999,0,2,0.48999999999999999,2.4900000000000002,0.99664429530201337,1.25,2.4900000000000002
2,0.48999999999999999,1,1.9932885906040267,0.61250000000000004,2.6057885906040266,1.0348837209302326,1.2494394618834082,2.4900000000000002
2,0.48999999999999999,2,2.0628219135320744,0.76528167040358752,2.8281035839356621,1.0751386237253959,1.2551277804672969,2.4900000000000002
2,0.48999999999999999,3,2.2178195131054621,0.96052628440596022,3.1783457975114224,1.1174496583057798,1.2669229125669053,2.4900000000000002
2,0.48999999999999999,4,2.4783016571035894,1.2169127578366667,3.6952144149402564,1.1616916938437065,1.2843775284790764,2.4900000000000002
2,0.48999999999999999,5,2.8790224498963335,1.5629754002849148,4.4419978501812487,1.2073713622391282,1.3066523177714418,2.4900000000000002
2,0.48999999999999999,6,3.4760492572483686,2.0422654294020308,5.5183146866503989,1.2534731872006923,1.3324415222228678,2.4900000000000002
2,0.48999999999999999,7,4.357134541349712,2.7211992575355808,7.0783337988852928,1.2984520720084474,1.3599997826802683,2.4900000000000002
2,0.48999999999999999,8,5.6575303732351099,3.7008303988780975,9.3583607721132083,1.3404537206492293,1.3873456134702469,2.4900000000000002
2,0.48999999999999999,9,7.5836576384890257,5.1343308200808728,12.717988458569899,1.3777372753447112,1.4126246605366681,2.4900000000000002
2,0.48999999999999999,10,10.448287811998977,7.2528823317996958,17.701170143798674,1.4091226592302026,1.4344880201898906,2.4900000000000002
2,0.48999999999999999,11,14.722919106046515,10.404172816813583,25.127091922860096,1.4342345988571614,1.4522989341265786,2.4900000000000002
2,0.48999999999999999,12,21.116119978067061,15.10996909232709,36.226089070394153,1.4534449758592514,1.4660880841330313,2.4900000000000002
2,0.48999999999999999,13,30.691118491762737,22.15254563787914,52.84366412964188,1.467606153909359,1.4763340634318431,2.4900000000000002
2,0.48999999999999999,14,45.04247436887232,32.704557716929465,77.747032085801777,1.4777478165920783,1.4837106930007427,2.4900000000000002
2,0.48999999999999999,15,66.561418152505723,48.524101994468204,115.08552014697392,1.4848558586668816,1.4888989896821432,2.4900000000000002
2,0.48999999999999999,16,98.834111704924254,72.247486434796983,171.08159813972122,1.4897607407911857,1.4924875377043798,2.4900000000000002
2,0.48999999999999999,17,147.23917946896677,107.82847313440072,255.06765260336749,1.4931084211842818,1.494940608800678,2.4900000000000002
2,0.48999999999999999,18,219.84405879337808,161.19716327358859,381.04122206696667,1.4953759980454473,1.4966039385252303,2.4900000000000002
2,0.48999999999999999,19,328.74952883250972,241.24830943434728,569.997838266857,1.4969040031620811,1.4977255464089505,2.4900000000000002
2,0.48999999999999999,20,492.1064857470318,361.32375606779334,853.43024181482519,1.4979300280827856,1.4984790303480517,2.4900000000000002
2,0.48999999999999999,21,737.14108201477234,541.43607163418289,1278.5771536489551,1.4986173485886725,1.4989839340767313,2.4900000000000002
2,0.48999999999999999,22,1104.6924138647632,811.6039727092583,1916.2963865740217,1.4990770411846506,1.499321692008921,2.4900000000000002
2,0.48999999999999999,23,1656.0190351955187,1216.8554416036072,2872.8744767991257,1.4993841633625971,1.4995473799732713,2.4900000000000002
2,0.48999999999999999,24,2483.0087155991678,1824.7323892629072,4307.7411048620752,1.4995892059513154,1.4996980686922352,2.4900000000000002
2,0.48999999999999999,25,3723.4930681955516,2736.54764005775,6460.040708253302,1.499726032165057,1.4997986303139066,2.4900000000000002
2,0.48999999999999999,26,5584.2194849590087,4104.2704023473671,9688.4898873063757,1.4998173080146997,1.4998657170050309,2.4900000000000002
2,0.48999999999999999,27,8375.3090352944528,6155.8544697992602,14531.163505093713,1.4998781845496465,1.4999104617562651,2.4900000000000002
2,0.48999999999999999,28,12561.943310899695,9233.2305203009764,21795.173831200671,1.499918780455139,1.4999403006141603,2.4900000000000002
2,0.48999999999999999,29,18841.894691031262,13849.294562260086,32691.189253291348,1.4999458495271254,1.4999601971983445,2.4900000000000002
2,0.48999999999999999,30,28261.821739039522,20773.390602665597,49035.212341705119,1.4999638978579761,1.49997346337153,2.4900000000000002
2,0.48999999999999999,31,42391.712296257007,31159.534648249912,73551.246944506915,1.4999759310933376,1.4999823082799053,2.4900000000000002
2,0.48999999999999999,32,63586.548122218992,46738.750706609593,110325.29882882859,1.4999839537013213,1.4999882052379414,2.4900000000000002
2,0.48999999999999999,33,95378.80185458537,70107.57478747089,165486.37664205628,1.4999893023071391,1.4999921366999573,2.4900000000000002
2,0.48999999999999999,34,143067.18244875036,105160.81090431052,248227.99335306088,1.4999928681334644,1.4999947577442647,2.4900000000000002
2,0.48999999999999999,35,214599.75333707471,157740.6650766017,372340.41841367644,1.4999952453906227,1.4999965051380837,2.4900000000000002
2,0.48999999999999999,36,321898.60966761247,236610.44633305952,558509.05600067205,1.4999968302463316,1.4999976700810518,2.4900000000000002
2,0.48999999999999999,37,482846.89416211983,354915.11821642704,837762.01237854687,1.4999978868246284,1.4999984467158103,2.4900000000000002
2,0.48999999999999999,38,724269.32090301474,532372.12604059873,1256641.4469436135,1.4999985912136369,1.4999989644750333,2.4900000000000002
2,0.48999999999999999,39,1086402.9610137795,798557.63777627004,1884960.5987900496,1.4999990608078551,1.499999309649056,2.4900000000000002
2,0.48999999999999999,40,1629603.4211795421,1197835.9053793859,2827439.326558928,1.4999993738713537,1.4999995397656081,2.4900000000000002
2,0.48999999999999999,41,2444404.1114279293,1796753.3067837993,4241157.4182117283,1.4999995825806582,1.4999996931768811,2.4900000000000002
2,0.48999999999999999,42,3666605.1468003388,2695129.4088902455,6361734.5556905847,1.4999997217203302,1.4999997954511692,2.4900000000000002
2,0.48999999999999999,43,5499906.6998588387,4042693.5620497987,9542600.2619086374,1.4999998144801721,1.4999998636340752,2.4900000000000002
2,0.48999999999999999,44,8249859.0294465134,6064039.7917890521,14313898.821235565,1.4999998763200932,1.4999999090893668,2.4900000000000002
2,0.48999999999999999,45,12374787.523827974,9096059.1363978814,21470846.660225853,1.4999999175467194,1.4999999393929038,2.4900000000000002
2,0.48999999999999999,46,18562180.26540013,13644088.153311091,32206268.418711223,1.4999999450311421,1.4999999595952658,2.4900000000000002
2,0.48999999999999999,47,27843269.377758346,20466131.678680882,48309401.056439228,1.4999999633540928,1.499999973063509,2.4900000000000002
2,0.48999999999999999,48,41764903.046295658,30699196.966735549,72464100.013031214,1.4999999755693945,1.4999999820423389,2.4900000000000002
2,0.48999999999999999,49,62647353.549101613,46048794.898817547,108696148.44791916,1.4999999837129292,1.4999999880282255,2.4900000000000002
2,0.48999999999999999,50,93971029.303310543,69073191.796940535,163044221.10025108,1.4999999891419526,1.499999992018817,2.4900000000000002
2,0.48999999999999999,51,140956542.93462393,103609787.14412501,244566330.07874894,1.4999999927613017,1.4999999946792113,2.4900000000000002
2,0.48999999999999999,52,211434813.381594,155414680.16490173,366849493.54649574,1.4999999951742011,1.4999999964528075,2.4900000000000002
2,0.48999999999999999,53,317152219.0520491,233122019.6960668,550274238.7481159,1.4999999967828006,1.499999997635205,2.4900000000000002
2,0.48999999999999999,54,475728327.55773175,349683028.99281442,825411356.55054617,1.4999999978552006,1.49999999842347,2.4900000000000002
2,0.48999999999999999,55,713592490.31625581,524524542.93793583,1238117033.2541916,1.4999999985701336,1.4999999989489798,2.4900000000000002
2,0.48999999999999999,56,1070388734.4540417,786786813.85561788,1857175548.3096595,1.4999999990467558,1.49999999929932,2.4900000000000002
2,0.48999999999999999,57,1605583100.6607208,1180180220.232141,2785763320.8928618,1.4999999993645039,1.4999999995328799,2.4900000000000002
2,0.48999999999999999,58,2408374649.9707394,1770270329.7969255,4178644979.7676649,1.4999999995763358,1.4999999996885867,2.4900000000000002
2,0.48999999999999999,59,3612561973.9357667,2655405494.1441026,6267967468.0798693,1.4999999997175573,1.4999999997923912,2.4900000000000002
2,0.48999999999999999,60,5418842959.8833084,3983108240.6648684,9401951200.5481758,1.4999999998117048,1.499999999861594,2.4900000000000002
2,0.5,0,2,0.5,2.5,1,1.25,2.5
2,0.5,1,2,0.625,2.625,1.0384615384615383,1.25,2.5
2,0.5,2,2.0769230769230766,0.78125,2.8581730769230766,1.0789473684210527,1.2562500000000001,2.5
2,0.5,3,2.2408906882591091,0.98144531250000011,3.2223360007591091,1.1214884179398719,1.268582136164897,2.5
2,0.5,4,2.5131329527518989,1.2450439910602751,3.7581769438121739,1.1659308222972526,1.2865153382787544,2.5
2,0.5,5,2.930139170144344,1.6017681913308404,4.5319073614751844,1.2117345032893323,1.3091670631672683,2.5
2,0.5,6,3.5505507319034728,2.0969821589193431,5.6475328908228164,1.2578287631267129,1.3351847843950355,2.5
2,0.5,7,4.4659848355287908,2.7998586717369593,7.2658435072657497,1.3026242382174793,1.3627877642241129,2.5
2,0.5,8,5.8175000942715061,3.8156131393999053,9.6331132336714109,1.344256592402798,1.389989000421108,2.5
2,0.5,9,7.8202128530283712,5.3036602936281199,13.123873146656491,1.3810215073362826,1.4149680384705805,2.5
2,0.5,10,10.799882141979813,7.5045098023892836,18.304391944369097,1.4118114956150334,1.4364400431312982,2.5
2,0.5,11,15.247397759334611,10.779778384223313,26.027176143557924,1.4363315696155645,1.4538387616829838,2.5
2,0.5,12,21.900318756217924,15.672059657336217,37.572378413554141,1.4550145563646675,1.4672493641689437,2.5
2,0.5,13,31.865282579323228,22.994819567444317,54.860102146767545,1.4687432531888014,1.4771795663649077,2.5
2,0.5,14,46.801918799335638,33.967477597276691,80.769396396612336,1.4785514983769259,1.4843102532526284,2.5
2,0.5,15,69.19904716767293,50.418275274766749,119.61732244243967,1.4854137464550847,1.4893160943024113,2.5
2,0.5,16,102.78921590445516,75.088748813679445,177.87796471813459,1.4901430893306375,1.4927738157238761,2.5
2,0.5,17,153.17063973773872,112.09051808452794,265.26115782226668,1.49336814427325,1.4951352605056589,2.5
2,0.5,18,228.74015402229341,167.59048595652496,396.33063997881834,1.4955513503876285,1.4967354422513044,2.5
2,0.5,19,342.09264623591503,250.83862011525039,592.93126635116539,1.4970219023608977,1.497814001529242,2.5
2,0.5,20,512.12018405176309,375.70959733289664,887.82978138465978,1.498009076473469,1.4985383541257766,2.5
2,0.5,21,767.16068395480465,563.01524161649718,1330.1759255713018,1.4986702487013464,1.4990236417774745,2.5
2,0.5,22,1149.720893016442,843.97315786418631,1993.6940508806283,1.4991123978400736,1.4993482346548572,2.5
2,0.5,23,1723.560844776709,1265.4096643397529,2988.9705091164619,1.4994077745763326,1.4995651066749709,2.5
2,0.5,24,2584.3205306135492,1897.5641782931807,4481.8847089067294,1.4996049646313909,1.4997099005747569,2.5
2,0.5,25,3875.4598979069087,2845.7957851622864,6721.2556830691956,1.4997365459075396,1.4998065245043797,2.5
2,0.5,26,5812.1688410900933,4268.1430859934608,10080.311927083554,1.4998243207161501,1.4998709825878962,2.5
2,0.5,27,8717.2321839755223,6401.6639642147475,15118.89614819027,1.4998828612583461,1.4999139733854094,2.5
2,0.5,28,13074.827150354547,9601.9452328435327,22676.77238319808,1.499921898961015,1.4999426422518916,2.5
2,0.5,29,19611.219567946828,14402.367103309283,34013.586671256111,1.4999479288422894,1.499961758535417,2.5
2,0.5,30,29415.808173013222,21602.999887352431,51018.808060365656,1.4999652842064473,1.4999745043719361,2.5
2,0.5,31,44122.69106639611,32403.949048978455,76526.640115374568,1.4999768553871551,1.4999830023286385,2.5
2,0.5,32,66183.015396991759,48605.372781790931,114788.38817878268,1.4999845699245371,1.4999886679586378,2.5
2,0.5,33,99273.501886565704,72907.508374591605,172181.01026115729,1.499989713134767,1.499992445189996,2.5
2,0.5,34,148909.23161671346,109360.71175951377,258269.94337622722,1.4999931420239503,1.4999949634085459,2.5
2,0.5,35,223362.82620912619,164040.51683404439,387403.34304317058,1.4999954279866801,1.4999966422494961,2.5
2,0.5,36,335043.21809587267,246060.22444393852,581103.44253981113,1.4999969519781033,1.4999977614895004,2.5
2,0.5,37,502563.80592474394,369089.7858575118,871653.5917822558,1.4999979679796172,1.4999985076551499,2.5
2,0.5,38,753844.68766721862,553634.12797702651,1307478.8156442451,1.4999986453171736,1.4999990051014256,2.5
2,0.5,39,1130766.0102803758,830450.64115573512,1961216.651436111,1.499999096876973,1.4999993367333915,2.5
2,0.5,40,1696147.9941997416,1245675.4109234223,2941823.4051231639,1.4999993979174739,1.4999995578218643,2.5
2,0.5,41,2544220.9700785438,1868512.5655747026,4412733.5356532466,1.4999995986114236,1.4999997052144001,2.5
2,0.5,42,3816330.4338965826,2802768.2975514564,6619098.7314480394,1.4999997324075154,1.4999998034761883,2.5
2,0.5,43,5724494.6296235314,4204151.8955164757,9928646.5251400061,1.4999998216049657,1.4999998689840908,2.5
2,0.5,44,8586740.9232138805,6306227.2924639303,14892968.215677811,1.4999998810699573,1.499999912656045,2.5
2,0.5,45,12880110.363599356,9459340.387885062,22339450.751484416,1.4999999207132961,1.4999999417706897,2.5
2,0.5,46,19320164.524177536,14189010.031016726,33509174.555194262,1.4999999471421934,1.4999999611804569,2.5
2,0.5,47,28980245.765044786,21283514.495714203,50263760.260758989,1.4999999647614606,1.4999999741203034,2.5
2,0.5,48,43470367.626345649,31925271.192760404,75395638.819106057,1.4999999765076395,1.4999999827468682,2.5
2,0.5,49,65205550.418296926,47887906.238329694,113093456.65662661,1.499999984338426,1.4999999884979118,2.5
2,0.5,50,97808324.606223837,71831858.806683615,169640183.41290745,1.4999999895589506,1.4999999923319411,2.5
2,0.5,51,146712485.88811421,107747787.6592145,254460273.54732871,1.4999999930393004,1.4999999948879608,2.5
2,0.5,52,220068727.81094977,161621680.93801084,381690408.74896061,1.4999999953595335,1.4999999965919737,2.5
2,0.5,53,330103090.69520313,242432520.85620531,572535611.55140841,1.4999999969063555,1.4999999977279825,2.5
2,0.5,54,495154635.02158308,363648780.73349702,858803415.7550801,1.4999999979375702,1.4999999984853216,2.5
2,0.5,55,742731951.51115298,545473170.54943454,1288205122.0605874,1.499999998625047,1.4999999989902144,2.5
2,0.5,56,1114097926.245508,818209755.27334082,1932307681.5188489,1.4999999990833648,1.4999999993268096,2.5
2,0.5,57,1671146888.3470407,1227314632.3592002,2898461520.7062407,1.4999999993889097,1.4999999995512066,2.5
2,0.5,58,2506720331.4993396,1840971947.9879897,4347692279.4873295,1.4999999995926065,1.4999999997008042,2.5
2,0.5,59,3760080496.227788,2761457921.4311733,6521538417.6589613,1.4999999997284044,1.4999999998005362,2.5
2,0.5,60,5640120743.3204603,4142186881.5959492,9782307624.9164085,1.4999999998189362,1.4999999998670241,2.5
2,0.51000000000000001,0,2,0.51000000000000001,2.5099999999999998,1.0033112582781456,1.25,2.5099999999999998
2,0.51000000000000001,1,2.0066225165562912,0.63749999999999996,2.6441225165562914,1.0419847328244276,1.2505506607929515,2.5099999999999998
2,0.51000000000000001,2,2.0908700267933877,0.79722604625550653,2.888096073048894,1.0826902233235414,1.2573498744694596,2.5099999999999998
2,0.51000000000000001,3,2.2637645362494321,1.0023920691831447,3.2661566054325766,1.1254479771756412,1.2702040108377837,2.5099999999999998
2,0.51000000000000001,4,2.5477492181238768,1.2732424267084155,3.8209916448322923,1.1700747834070753,1.2885983608512737,2.5099999999999998
2,0.51000000000000001,5,2.9810571145718403,1.6406981040227622,4.6217552185946023,1.2159841941577978,1.3116078271635996,2.5099999999999998
2,0.51000000000000001,6,3.6249183332010091,2.1519524752487325,5.7768708084497415,1.2620522498706728,1.3378349743786917,2.5099999999999998
2,0.51000000000000001,7,4.5748363380137826,2.8789572845885503,7.4537936226023334,1.3066490695889286,1.3654669026091604,2.5099999999999998
2,0.51000000000000001,8,5.9777056445873304,3.9311208861312066,9.908826530718537,1.347904762969941,1.3925148124323958,2.5099999999999998
2,0.51000000000000001,9,8.0573779099715637,5.4741440634000709,13.531521973371635,1.384154570448944,1.4171945780053739,2.5099999999999998
2,0.51000000000000001,10,11.1526564599215,7.7579272858708856,18.910583745792387,1.4143632990410904,1.4382850982027311,2.5099999999999998
2,0.51000000000000001,11,15.773907983726501,11.158111208208453,26.932019191934955,1.4383127866527785,1.4552877003541673,2.5099999999999998
2,0.51000000000000001,12,22.687813548478175,16.23826200048974,38.926075548967916,1.4564921336049601,1.4683381499746657,2.5099999999999998
2,0.51000000000000001,13,33.044621962054499,23.843259584603018,56.887881546657518,1.469810724818702,1.4779700887606877,2.5099999999999998
2,0.51000000000000001,14,48.56933975740732,35.239624484599844,83.808964242007164,1.4793044213159903,1.4848696794496254,2.5099999999999998
2,0.51000000000000001,15,71.848839043531157,52.326249912372944,124.1750889559041,1.4859356320530241,1.4897047089583428,2.5099999999999998
2,0.51000000000000001,16,106.76275005642547,77.95066089659305,184.71341095301852,1.4905003961780343,1.4930402667006244,2.5099999999999998
2,0.51000000000000001,17,159.12992125615864,116.38347553453922,275.51339679069787,1.493610685008391,1.4953163031985746,2.5099999999999998
2,0.51000000000000001,18,237.67815069274243,174.03010838970891,411.70825908245138,1.4957150229357676,1.4968576930991664,2.5099999999999998
2,0.51000000000000001,19,355.49878061472606,260.49830657401759,615.99708718874365,1.4971319125931406,1.4978962059878389,2.5099999999999998
2,0.51000000000000001,20,532.22856934625418,390.19942508347788,922.42799442973205,1.4980828192683568,1.498593473712559,2.5099999999999998
2,0.51000000000000001,21,797.32247566140063,584.75031187649256,1382.0727875378932,1.4987195909506266,1.4990605300203046,2.5099999999999998
2,0.51000000000000001,22,1194.9628145789952,876.57611245111332,2071.5389270301084,1.4991453732737721,1.4993728902012191,2.5099999999999998
2,0.51000000000000001,23,1791.422974710305,1314.3144592071747,3105.7374339174794,1.4994297941494141,1.4995815719779415,2.5099999999999998
2,0.51000000000000001,24,2686.1129822044036,1970.9217428112331,4657.0347250156365,1.4996196603629255,1.4997208900388754,2.5099999999999998
2,0.51000000000000001,25,4028.1478380698127,2955.8325103258339,6983.9803483956466,1.4997463501915036,1.4998138564207264,2.5099999999999998
2,0.51000000000000001,26,6041.2000181769972,4433.1985562455457,10474.398574422543,1.4998308600775345,1.4998758730267545,2.5099999999999998
2,0.51000000000000001,27,9060.778219162823,6649.247554849735,15710.025774012558,1.4998872222434105,1.4999172347874929,2.5099999999999998
2,0.51000000000000001,28,13590.145474503723,9973.3210058877139,23563.466480391435,1.4999248069117128,1.499944817013297,2.5099999999999998
2,0.51000000000000001,29,20384.196326747086,14959.431151191118,35343.627477938207,1.4999498677549852,1.4999632085956898,2.5099999999999998
2,0.51000000000000001,30,30575.272584595947,22438.596348306943,53013.868932902886,1.4999665769388915,1.4999754711762878,2.5099999999999998
2,0.51000000000000001,31,45861.886957689916,33657.34413008624,79519.231087776163,1.4999777172638944,1.4999836469082137,2.5099999999999998
2,0.51000000000000001,32,68791.808508210495,50485.465793491516,119277.27430170201,1.4999851445335257,1.4999890976976189,2.5099999999999998
2,0.51000000000000001,33,103186.69082791074,75727.648282423339,178914.33911033408,1.4999900962183137,1.4999927316912127,2.5099999999999998
2,0.51000000000000001,34,154779.01430340722,113590.92201170356,268369.93631511077,1.4999933974178206,1.4999951544131624,2.5099999999999998
2,0.51000000000000001,35,232167.49951394924,170385.83260287877,402553.33211682801,1.4999955982514108,1.4999967695875989,2.5099999999999998
2,0.51000000000000001,36,348250.22732796043,255578.19848781155,603828.42581577203,1.4999970654888801,1.4999978463823207,2.5099999999999998
2,0.51000000000000001,37,522374.31904777605,383366.74731399061,905741.06636176666,1.4999980436538929,1.4999985642506974,2.5099999999999998
2,0.51000000000000001,38,783560.45662669861,575049.57055244583,1358610.0271791443,1.4999986957668796,1.4999990428319392,2.5099999999999998
2,0.51000000000000001,39,1175339.6629945484,862573.80540958641,2037913.4684041347,1.4999991305101941,1.499999361887133,2.5099999999999998
2,0.51000000000000001,40,1763008.4725459672,1293860.1576949356,3056868.6302409028,1.4999994203396589,1.4999995745910548,2.5099999999999998
2,0.51000000000000001,41,2644511.6868728581,1940789.6861227185,4585301.3729955768,1.4999996135595635,1.4999997163938734,2.5099999999999998
2,0.51000000000000001,42,3966766.5083630364,2911183.9787642322,6877950.4871272687,1.4999997423729492,1.4999998109291763,2.5099999999999998
2,0.51000000000000001,43,5950148.740598198,4366775.4177263957,10316924.158324594,1.4999998282485916,1.499999873952752,2.5099999999999998
2,0.51000000000000001,44,8925222.0889508706,6550162.57616957,15475384.665120441,1.4999998854990428,1.4999999159684869,2.5099999999999998
2,0.51000000000000001,45,13387832.111479834,9825243.3138342835,23213075.425314117,1.4999999236660204,1.4999999439789851,2.5099999999999998
2,0.51000000000000001,46,20081747.145273246,14737864.420331324,34819611.565604568,1.4999999491106766,1.4999999626526539,2.5099999999999998
2,0.51000000000000001,47,30122619.695963342,22106796.080076862,52229415.776040204,1.4999999660737828,1.4999999751017681,2.5099999999999998
2,0.51000000000000001,48,45183928.521998473,33160193.569695156,78344122.091693625,1.499999977382521,1.4999999834011781,2.5099999999999998
2,0.51000000000000001,49,67775891.761051148,49740289.80412259,117516181.56517375,1.4999999849216805,1.4999999889341185,2.5099999999999998
2,0.51000000000000001,50,101663836.61963017,74610434.15576373,176274270.7753939,1.4999999899477867,1.4999999926227456,2.5099999999999998
2,0.51000000000000001,51,152495753.90749869,111915650.68322544,264411404.59072411,1.4999999932985244,1.4999999950818301,2.5099999999999998
2,0.51000000000000001,52,228743629.83930147,167873475.47441798,396617105.31371945,1.4999999955323498,1.4999999967212201,2.5099999999999998
2,0.51000000000000001,53,343115443.73700565,251810212.66120681,594925656.39821243,1.4999999970215665,1.4999999978141467,2.5099999999999998
2,0.51000000000000001,54,514673164.58356196,377715318.44139004,892388483.02495193,1.4999999980143777,1.4999999985427646,2.5099999999999998
2,0.51000000000000001,55,772009745.85339642,566572977.11166489,1338582722.9650612,1.4999999986762518,1.4999999990285096,2.5099999999999998
2,0.51000000000000001,56,1158014617.7581482,849859465.11707711,2007874082.8752253,1.4999999991175013,1.4999999993523399,2.5099999999999998
2,0.51000000000000001,57,1737021925.6152759,1274789197.1251955,3011811122.7404714,1.4999999994116675,1.4999999995682265,2.5099999999999998
2,0.51000000000000001,58,2605532887.4009671,1912183795.137373,4517716682.5383396,1.4999999996077782,1.4999999997121511,2.5099999999999998
2,0.51000000000000001,59,3908299330.079504,2868275692.1556396,6776575022.2351437,1.4999999997385189,1.4999999998081006,2.5099999999999998
2,0.51000000000000001,60,5862448994.0973101,4302413537.6830387,10164862531.78035,1.4999999998256792,1.4999999998720672,2.5099999999999998
2,0.75,0,2,0.75,2.75,1.0714285714285714,1.25,2.75
2,0.75,1,2.1428571428571428,0.9375,3.0803571428571428,1.1129032258064515,1.2613636363636362,2.75
2,0.75,2,2.3847926267281103,1.1825284090909089,3.5673210358190195,1.1563618613732509,1.2784206943498979,2.75
2,0.75,3,2.757683240832522,1.51176878983848,4.269452030671002,1.2014056377186577,1.3004089349921268,2.75
2,0.75,4,3.3130961925784508,1.9659176419481941,5.2790138345266451,1.2471271658415455,1.3261109962512485,2.75
2,0.75,5,4.1318522648107789,2.6070250027118247,6.7388772675226036,1.2920724144035218,1.3538539378573375,2.75
2,0.75,6,5.3386523317527228,3.5295310660139401,8.8681833977666624,1.3344199456700025,1.381678318868671,2.75
2,0.75,7,7.1240041544885004,4.8766765496848885,12.000680704173389,1.3723768453718597,1.4076809925576386,2.75
2,0.75,8,9.7768183479529505,6.8648048858429842,16.641623233795933,1.4046384480115921,1.4304061759431566,2.75
2,0.75,9,13.73289495075989,9.8194593053545596,23.552354256114448,1.430680454648152,1.4490935079285747,2.75
2,0.75,10,19.647384391788471,14.229314730758125,33.876699122546597,1.4507528727812518,1.4636757864449756,2.75
2,0.75,11,28.503499349024651,20.827103429115475,49.330602778140126,1.4656390504385679,1.4745792866423217,2.75
2,0.75,12,41.775841720080827,30.71121531733095,72.487057037411773,1.4763490616018711,1.4824667389385837,2.75
2,0.75,13,61.675724721069621,45.528355220324293,107.20407994139391,1.4838807970656056,1.4880336445515743,2.75
2,0.75,14,91.519423558699671,67.747724348937851,159.26714790763754,1.4890905479839116,1.4918935941108176,2.75
2,0.75,15,136.2807085781958,101.07239597176584,237.35310454996164,1.4926522739780945,1.4945367414856197,2.75
2,0.75,16,203.41970955858997,151.05640932978719,354.47611888837719,1.4950676199490325,1.4963310778514485,2.75
2,0.75,17,304.12622102048454,226.03039978881006,530.15662080929462,1.4966964776492588,1.4975420008234899,2.75
2,0.75,18,455.18464376213916,338.49001714666792,793.67466090880703,1.4977908039644183,1.4983559288760473,2.75
2,0.75,19,681.7713735327518,507.17852405706481,1188.9498975898166,1.4985241407015544,1.4989015356690785,2.75
2,0.75,20,1021.6508616780853,760.21066856751111,1781.8615302455964,1.4990147274191368,1.4992666118730207,2.75
2,0.75,21,1531.4696879359012,1139.7584733729364,2671.2281613088376,1.499342542687601,1.4995105939087054,2.75
2,0.75,22,2296.1976559588011,1709.0799053199312,4005.2775612787323,1.499561424002664,1.4996735152510476,2.75
2,0.75,23,3443.2894267611591,2563.061869456069,6006.3512962172281,1.4997074953576846,1.4997822482645702,2.75
2,0.75,24,5163.9269619995757,3844.0346930140154,9007.9616550135906,1.4998049432424205,1.4998547898149348,2.75
2,0.75,25,7744.8831841497786,5765.4938465318537,13510.377030681633,1.4998699382987373,1.4999031743724802,2.75
2,0.75,26,11616.317463541656,8647.6825222381285,20263.999985779785,1.4999132815896443,1.4999354412064272,2.75
2,0.75,27,17423.468846727857,12970.965499406357,30394.434346134214,1.499942183009966,1.4999569570810682,2.75
2,0.75,28,26134.195897567115,19455.889940893077,45590.085838460189,1.4999614532434382,1.4999713030656843,2.75
2,0.75,29,39200.286457863469,29183.276586943928,68383.563044807393,1.4999743012303983,1.4999808679748099,2.75
2,0.75,30,58799.422287665206,43774.356545233102,102573.7788328983,1.499982867072728,1.4999872449895628,2.75
2,0.75,31,88198.126025272111,65660.976475475036,153859.10250074713,1.4999885778643858,1.4999914965143781,2.75
2,0.75,32,132296.18162695179,98490.906366043171,230787.08799299496,1.4999923851610992,1.4999943309449923,2.75
2,0.75,33,198443.26502631741,147735.80119869881,346179.06622501626,1.4999949234043657,1.499996220601286,2.75
2,0.75,34,297663.89012326323,221603.14344555116,519267.0335688144,1.499996615586747,1.4999974803880978,2.75
2,0.75,35,446494.82776728016,332404.15681440895,778898.98458168912,1.4999977437173142,1.4999983202530609,2.75
2,0.75,36,669741.23423237109,498605.67686674849,1168346.9110991196,1.4999984958083501,1.4999988801661868,2.75
2,0.75,37,1004610.8439293845,747907.95694462629,1752518.8008740107,1.4999989972041476,1.4999992534430042,2.75
2,0.75,38,1506915.2584744892,1121861.377061022,2628776.6355355112,1.4999993314688012,1.4999995022948382,2.75
2,0.75,39,2260371.8802918694,1682791.507235335,3943163.3875272041,1.4999995543122537,1.4999996681963377,2.75
2,0.75,40,3390556.8130177553,2524186.7024966176,5914743.5155143728,1.4999997028747112,1.4999997787974602,2.75
2,0.75,41,5085834.2121064607,3786279.4953884166,8872113.7074948773,1.4999998019164189,1.4999998525315963,2.75
2,0.75,42,7628750.3107394371,5679418.6847260315,13308168.995465469,1.4999998679442546,1.4999999016877115,2.75
2,0.75,43,11443124.458688846,8519127.468732398,19962251.927421242,1.4999999119628256,1.4999999344584656,2.75
2,0.75,44,17164685.680612925,12778690.644741911,29943376.325354837,1.4999999413085456,1.4999999563056399,2.75
2,0.75,45,25747027.513499022,19168035.408756156,44915062.922255173,1.4999999608723615,1.4999999708704248,2.75
2,0.75,46,38620540.262828149,28752052.554777503,67372592.817605644,1.4999999739149068,1.4999999805802826,2.75
2,0.75,47,57930809.386821829,43128078.273809522,101058887.66063136,1.4999999826099373,1.4999999870535214,2.75
2,0.75,48,86896213.072812334,64692116.852357544,151588329.92516989,1.4999999884066249,1.4999999913690141,2.75
2,0.75,49,130344318.6017981,97038174.720179573,227382493.32197767,1.4999999922710829,1.4999999942460094,2.75
2,0.75,50,195516476.89527673,145557261.5219126,341073738.41718936,1.4999999948473888,1.4999999961640063,2.75
2,0.75,51,293274714.3354947,218335891.72451216,511610606.06000686,1.499999996564926,1.4999999974426708,2.75
2,0.75,52,439912070.49582171,327503837.02841151,767415907.52423322,1.4999999977099505,1.499999998295114,2.75
2,0.75,53,659868104.73631215,491255754.98426056,1151123859.7205727,1.4999999984733003,1.4999999988634092,2.75
2,0.75,54,989802156.09704781,736883631.91803408,1726685788.0150819,1.4999999989822004,1.4999999992422728,2.75
2,0.75,55,1484703233.1381514,1105325447.3186944,2590028680.4568458,1.4999999993214668,1.4999999994948485,2.75
2,0.75,56,2227054848.6998067,1657988170.4196846,3885043019.1194916,1.4999999995476445,1.4999999996632325,2.75
2,0.75,57,3340582272.0422897,2486982255.0711703,5827564527.1134605,1.4999999996984297,1.4999999997754883,2.75
2,0.75,58,5010873407.0560141,3730473382.048399,8741346789.1044121,1.4999999997989533,1.4999999998503255,2.75
2,0.75,59,7516310109.576601,5595710072.5142422,13112020182.090843,1.4999999998659688,1.4999999999002172,2.75
2,0.75,60,11274465163.357481,8393565108.213007,19668030271.570488,1.4999999999106459,1.4999999999334781,2.75
2,1,0,2,1,3,1.125,1.25,3
2,1,1,2.25,1.25,3.5,1.1666666666666667,1.2692307692307692,3
2,1,2,2.625,1.5865384615384615,4.2115384615384617,1.2100371747211895,1.2931034482758621,3
2,1,3,3.1763475836431225,2.0515583554376655,5.227905939080788,1.2542239365458792,1.3204172461752433,3
2,1,4,3.9838511701948685,2.7089130340548131,6.6927642042496815,1.2977844200946245,1.3495139653276054,3
2,1,5,5.1701799806546385,3.6557159703149451,8.8258959509695831,1.3389076986693274,1.3784476299959687,3
2,1,6,6.922393779604529,5.0392130152190493,11.961606794823577,1.375811633385017,1.4053316433309835,3
2,1,7,9.5239098928519876,7.0817655077726664,16.605675400624655,1.4071984952695442,1.4287337113643084,3
2,1,8,13.402031670304043,10.117957116931787,23.519988787235832,1.432541563876172,1.4479240139746086,3
2,1,9,19.198967408095339,14.650033081970832,33.849000490066175,1.4520767786194639,1.4628693890708782,3
2,1,10,27.878374746767157,21.431084944490827,49.309459691257985,1.4665642566172794,1.4740290093685429,3
2,1,11,40.88542793619051,31.590040910420907,72.47546884661142,1.4769868346572039,1.4820940112837673,3
2,1,12,60.387238791079241,46.81941044954403,107.20664924062328,1.4843159923355529,1.4877824770299166,3
2,1,13,89.633744270584771,69.657098451702979,159.29084272228775,1.4893853552376957,1.4917249363795355,3
2,1,14,133.49918605172968,103.90923075624967,237.40841680797934,1.4928509627361335,1.4944237580760411,3
2,1,15,199.29438842181486,155.28442312554517,354.57881154736003,1.495201057245497,1.49625551167005,3
2,1,16,297.98518027139232,232.34517397810114,530.33035424949344,1.4967858773883604,1.4974915144646326,3
2,1,17,446.02000950124472,347.93492645901523,793.95493596025995,1.4978506020947489,1.4983222227550019,3
2,1,18,668.07133977774504,521.31863238616984,1189.389972163915,1.4985640948771564,1.4988790433016468,3
2,1,19,1001.1477226074056,781.3935729663051,1782.5412955737106,1.4990414031685402,1.4992516073398354,3
2,1,20,1500.7618868763939,1171.5055702347499,2672.2674571111438,1.4993603441902201,1.4995005866066025,3
2,1,21,2250.1828592545539,1756.67328977991,4006.8561490344637,1.4995732995407276,1.4996668418129977,3
2,1,22,3374.3141348223403,2634.4246845814864,6008.7388194038267,1.4997154158855732,1.4997777984596272,3
2,1,23,5060.510926033654,3951.0516536493196,9011.5625796829736,1.4998102251524705,1.4998518229021016,3
2,1,24,7589.8060313610713,5925.9920251062949,13515.798056467367,1.4998734602650345,1.499901196263361,3
2,1,25,11383.748634997959,8888.4025275040694,20272.151162502028,1.4999156298752725,1.4999341223926812,3
2,1,26,17074.662504204738,13332.018244564706,30406.680748769446,1.4999437486706877,1.4999560778388648,3
2,1,27,25611.033283843688,19997.441795793464,45608.475079637152,1.4999624970781396,1.4999707168895304,3
2,1,28,38415.589437185525,29995.577106392982,68411.166543578511,1.4999749971472631,1.4999804771841805,3
2,1,29,57622.423656452789,44992.780061462225,102615.20371791502,1.499983331029334,1.4999869844595755,3
2,1,30,86432.674978189549,67488.584486845633,153921.25946503517,1.4999888871741365,1.499991322826431,3
2,1,31,129648.05195601837,101232.29112010694,230880.34307612531,1.4999925913699763,1.4999942151524543,3
2,1,32,194471.11741957732,151847.85106678959,346318.96848636691,1.4999950608780064,1.4999961434060061,3
2,1,33,291705.71561279282,227771.19098467397,519476.90659746679,1.4999967072363103,1.4999974289244646,3
2,1,34,437557.61290120077,341656.20086007414,779213.81376127491,1.4999978048172316,1.4999982859439218,3
2,1,35,656335.45883286907,512483.71567222348,1168819.1745050927,1.499998536541721,1.4999988572934051,3
2,1,36,984502.22772974253,768724.98788981349,1753227.2156195561,1.4999990243597696,1.4999992381944733,3
2,1,37,1476752.3810746334,1153086.896215776,2629839.2772904094,1.4999993495725672,1.4999994921291466,3
2,1,38,2215127.6110916901,1729629.7587044379,3944757.369796128,1.4999995663814394,1.4999996614192077,3
2,1,39,3322690.4561170889,2594444.0524372426,5917134.508554332,1.4999997109208385,1.4999997742793725,3
2,1,40,4984034.7236550627,3891665.4930363242,8875700.216691386,1.4999998072805054,1.4999998495195377,3
2,1,41,7476051.1249619415,5837497.6539348634,13313548.778896805,1.4999998715203131,1.4999998996796722,3
2,1,42,11214075.726922205,8756245.8952826168,19970321.622204822,1.4999999143468647,1.4999999331197726,3
2,1,43,16821112.629862562,13134368.257304208,29955480.887166768,1.4999999428979052,1.499999955413178,3
2,1,44,25231667.984273072,19701551.800336573,44933219.784609646,1.4999999619319346,1.4999999702754501,3
2,1,45,37847501.015888825,29552327.114885099,67399828.130773932,1.4999999746212889,1.4999999801836328,3
2,1,46,56771250.563312441,44328490.086707883,101099740.65002033,1.4999999830808588,1.4999999867890881,3
2,1,47,85156874.884447858,66492734.544442043,151649609.4288899,1.4999999887205724,1.4999999911927251,3
2,1,48,127735311.36615098,99739101.231043264,227474412.59719425,1.4999999924803813,1.4999999941284834,3
2,1,49,191602966.08870563,149608651.26094511,341211617.34965074,1.4999999949869212,1.4999999960856556,3
2,1,50,287404448.17253768,224412976.30579787,511817424.47833556,1.4999999966579474,1.4999999973904372,3
2,1,51,431106671.29828572,336619463.87307703,767726135.17136276,1.4999999977719649,1.4999999982602914,3
2,1,52,646660005.98690784,504929195.2239958,1151589201.2109036,1.4999999985146433,1.4999999988401942,3
2,1,53,969990008.01984096,757393792.25037384,1727383800.2702148,1.4999999990097621,1.4999999992267961,3
2,1,54,1454985011.0692406,1136090687.7899408,2591075698.8591814,1.4999999993398414,1.4999999994845308,3
2,1,55,2182477515.6433401,1704136031.0992916,3886613546.7426319,1.4999999995598943,1.499999999656354,3
2,1,56,3273716272.5044894,2556204046.0633178,5829920318.5678072,1.499999999706596,1.4999999997709024,3
2,1,57,4910574407.7962132,3834306068.5093565,8744880476.3055687,1.4999999998043974,1.4999999998472684,3
2,1,58,7365861610.733798,5751459102.1784153,13117320712.912212,1.4999999998695985,1.4999999998981788,3
2,1,59,11048792415.140179,8627188652.682003,19675981067.822182,1.4999999999130655,1.4999999999321192,3
2,1,60,16573188621.749746,12940782978.437384,29513971600.18713,1.4999999999420437,1.4999999999547462,3
2,1.5,0,2,1.5,3.5,1.2,1.25,3.5
2,1.5,1,2.3999999999999999,1.875,4.2750000000000004,1.2391304347826086,1.2794117647058822,3.5
2,1.5,2,2.9739130434782606,2.398897058823529,5.3728101023017896,1.2793401838831802,1.3112691466083151,3.5
2,1.5,3,3.8046464598960656,3.1455996991247259,6.9502461590207911,1.3190852821225478,1.3439011056775603,3.5
2,1.5,4,5.0186531489285544,4.2273749136727199,9.2460280626012743,1.3565245438894578,1.3753874028887152,3.5
2,1.5,5,6.8079261737896983,5.8142782035532292,12.622204377342928,1.3899369856063521,1.4039437639001169,3.5
2,1.5,6,9.4625883842278409,8.1629196254589313,17.625508009686772,1.418148359839789,1.428316017752298,3.5
2,1.5,7,13.419354196931753,11.659228852667582,25.078583049599334,1.4407546850816306,1.44798657486619,3.5
2,1.5,8,19.333997429999265,16.882406851955189,36.216404281954453,1.4580593369668247,1.4631159587492863,3.5
2,1.5,9,28.19011547370302,24.700918887193936,52.891034360896953,1.4708181640005991,1.4743063709125899,3.5
2,1.5,10,41.462533883996755,36.416722082785142,77.879255966781898,1.4799554862571709,1.4823373705853513,3.5
2,1.5,11,61.362704495744843,53.981868057533227,115.34457255327807,1.4863591393581754,1.4879735812283257,3.5
2,1.5,12,91.207016642985351,80.323593534962683,171.53061017794803,1.4907775841253552,1.4918661287686605,3.5
2,1.5,13,135.96937592631076,119.83204853579218,255.80142446210294,1.4937930374508395,1.4945243234487431,3.5
2,1.5,14,203.1101070652588,179.09191126543175,382.20201833069052,1.4958354598230978,1.4963255126814459,3.5
2,1.5,15,303.81930039668003,267.97979594134716,571.7990963380272,1.4972116864860603,1.4975395258796802,3.5
2,1.5,16,454.88180713392831,401.31033655933845,856.19214369326676,1.4981357675111853,1.4983548367399981,3.5
2,1.5,17,681.47470525746269,601.30528381744125,1282.7799890749038,1.4987547842926987,1.4989010581722337,3.5
2,1.5,18,1021.3634748790789,901.29712619851807,1922.660601077597,1.4991687882203948,1.4992664057173122,3.5
2,1.5,19,1531.1962429670405,1351.284502878995,2882.4807458460355,1.4994453829808716,1.499510506566347,3.5
2,1.5,20,2295.9451369545859,2026.2653094273362,4322.2104463819223,1.4996300434893683,1.4996734793583295,3.5
2,1.5,21,3443.0683055804093,3038.7363466919755,6481.8046522723853,1.4997532680751027,1.4997822342841503,3.5
2,1.5,22,5163.7529435000251,4557.4427874421472,9721.1957309421723,1.4998354701298289,1.4998547849222983,3.5
2,1.5,23,7744.7798236486478,6835.502371754721,14580.282195403368,1.4998902947795207,1.4999031730804289,3.5
2,1.5,24,11616.320092694856,10252.591696993702,21868.911789688558,1.4999268548990283,1.4999354412210377,3.5
2,1.5,25,17423.630462136185,15378.225650689397,32801.856112825582,1.4999512329152953,1.499956957480296,3.5
2,1.5,26,26134.595993541669,23066.676558453513,49201.272551995178,1.4999674869725999,1.4999713035049904,3.5
2,1.5,27,39201.044275476874,34599.352904911524,73800.397180388391,1.4999783239205084,1.4999808683446525,3.5
2,1.5,28,58800.716688263441,51898.367414472261,110699.08410273571,1.4999855489568108,1.4999872452703382,3.5
2,1.5,29,88200.225300698745,77846.889172062132,166047.11447276088,1.4999903658274105,1.4999914967167696,3.5
2,1.5,30,132299.48821485514,116769.67180394597,249069.16001880111,1.4999935771543624,1.499994331086679,3.5
2,1.5,31,198448.38258309197,175153.84574877098,373602.22833186295,1.4999957180745027,1.4999962206987483,3.5
2,1.5,32,297671.72413344868,262730.106664008,560401.83079745667,1.4999971453703769,1.4999974804544078,3.5
2,1.5,33,446506.73645765131,394094.4980355298,840601.23449318111,1.4999980969079734,1.4999983202978611,3.5
2,1.5,34,669759.25494306698,591141.08509192336,1260900.3400349903,1.4999987312694885,1.4999988801963173,3.5
2,1.5,35,1004638.0326705984,886710.96567592095,1891348.9983465192,1.4999991541785507,1.4999992534632085,3.5
2,1.5,36,1506956.1992615007,1330065.7865515221,2837021.9858130226,1.4999994361185411,1.4999995023083601,3.5
2,1.5,37,2260433.4491475909,1995098.0178646606,4255531.4670122517,1.4999996240788085,1.4999996682053751,3.5
2,1.5,38,3390649.3239765507,2992646.3648341922,6383295.6888107434,1.4999997493857751,1.4999997788034953,3.5
2,1.5,39,5085973.136219874,4488968.8852883726,9574942.0215082467,1.4999998329238067,1.4999998525356246,3.5
2,1.5,40,7628958.8545847805,6733452.6659695664,14362411.520554347,1.4999998886158519,1.4999999016903991,3.5
2,1.5,41,11443437.432132088,10100178.336991305,21543615.76912339,1.499999925743893,1.4999999344602584,3.5
2,1.5,42,17165155.298453018,15150266.843523879,32315422.141976897,1.4999999504959247,1.4999999563068354,3.5
2,1.5,43,25747732.097934388,22725399.603322715,48473131.701257102,1.4999999669972814,1.4999999708712219,3.5
2,1.5,44,38621597.297156423,34088098.743020952,72709696.040177375,1.4999999779981867,1.4999999805808142,3.5
2,1.5,45,57932395.095989466,51132147.452568308,109064542.54855777,1.4999999853321242,1.4999999870538758,3.5
2,1.5,46,86898591.794239029,76698220.516889334,163596812.31112838,1.4999999902214161,1.4999999913692503,3.5
2,1.5,47,130347886.84161337,115047330.11337087,245395216.95498425,1.499999993480944,1.4999999942461668,3.5
2,1.5,48,195521829.41267487,172570994.50809315,368092823.92076802,1.4999999956539627,1.4999999961641111,3.5
2,1.5,49,293282743.26926714,258856491.10017654,552139234.36944366,1.4999999971026416,1.4999999974427407,3.5
2,1.5,50,439924114.05415553,388284735.98830163,828208850.0424571,1.4999999980684278,1.4999999982951606,3.5
2,1.5,51,659886170.23148811,582427103.32048929,1242313273.5519774,1.4999999987122852,1.4999999988634403,3.5
2,1.5,52,989829254.49748695,873640654.31877077,1863469908.8162577,1.4999999991415236,1.4999999992422937,3.5
2,1.5,53,1484743880.8964853,1310460980.8161931,2795204861.7126784,1.4999999994276823,1.4999999994948623,3.5
2,1.5,54,2227115820.4949827,1965691470.5623264,4192807291.0573092,1.499999999618455,1.4999999996632416,3.5
2,1.5,55,3340673729.8927293,2948537205.1815267,6289210935.0742559,1.4999999997456366,1.4999999997754945,3.5
2,1.5,56,5011010593.9893484,4422805807.1103268,9433816401.0996742,1.4999999998304245,1.4999999998503295,3.5
2,1.5,57,7516515890.1342783,6634208710.0035267,14150724600.137806,1.4999999998869495,1.4999999999002198,3.5
2,1.5,58,11274773834.351671,9951313064.3433266,21226086898.695,1.4999999999246332,1.4999999999334799,3.5
2,1.5,59,16912160750.677763,14926969595.853027,31839130346.530792,1.4999999999497553,1.4999999999556533,3.5
2,1.5,60,25368241125.166897,22390454393.117577,47758695518.28447,1.4999999999665037,1.4999999999704354,3.5
2,2,0,2,2,4,1.25,1.25,4
2,2,1,2.5,2.5,5,1.2857142857142856,1.2857142857142856,4
2,2,2,3.214285714285714,3.214285714285714,6.4285714285714279,1.3220338983050848,1.3220338983050848,4
2,2,3,4.2493946731234864,4.2493946731234864,8.4987893462469728,1.3571263837638377,1.3571263837638377,4
2,2,4,5.7669656259213919,5.7669656259213919,11.533931251842784,1.3891674582877935,1.3891674582877935,4
2,2,5,8.0112809805942948,8.0112809805942948,16.02256196118859,1.4167709894281271,1.4167709894281271,4
2,2,6,11.350150481463315,11.350150481463315,22.700300962926629,1.4392719950153081,1.4392719950153081,4
2,2,7,16.335953727179664,16.335953727179664,32.671907454359328,1.4567373095358387,1.4567373095358387,4
2,2,8,23.79719328123366,23.79719328123366,47.594386562467321,1.4697546415235794,1.4697546415235794,4
2,2,9,34.976035280326911,34.976035280326911,69.952070560653823,1.4791527889564271,1.4791527889564271,4
2,2,10,51.734900131533941,51.734900131533941,103.46980026306788,1.4857779194019649,1.4857779194019649,4
2,2,11,76.866572277898939,76.866572277898939,153.73314455579788,1.4903681390093388,1.4903681390093388,4
2,2,12,114.55949027783907,114.55949027783907,229.11898055567815,1.4935098363778105,1.4935098363778105,4
2,2,13,171.09572558038082,171.09572558038082,342.19145116076163,1.4956419603248676,1.4956419603248676,4
2,2,14,255.89794641024636,255.89794641024636,511.79589282049272,1.4970805527623707,1.4970805527623707,4
2,2,15,383.09983906260715,383.09983906260715,766.19967812521429,1.4980473826757379,1.4980473826757379,4
2,2,16,573.90171121123501,573.90171121123501,1147.80342242247,1.4986954291744585,1.4986954291744585,4
2,2,17,860.10387138767805,860.10387138767805,1720.2077427753561,1.4991290249354108,1.4991290249354108,4
2,2,18,1289.4066780565818,1289.4066780565818,2578.8133561131635,1.4994187878807868,1.4994187878807868,4
2,2,19,1933.3605982969916,1933.3605982969916,3866.7211965939832,1.4996122749808594,1.4996122749808594,4
2,2,20,2899.2912851705069,2899.2912851705069,5798.5825703410137,1.4997414052844156,1.4997414052844156,4
2,2,21,4348.1871863504748,4348.1871863504748,8696.3743727009496,1.4998275539847183,1.4998275539847183,4
2,2,22,6521.5309519717275,6521.5309519717275,13043.061903943455,1.4998850139607582,1.4998850139607582,4
2,2,23,9781.5465429436317,9781.5465429436317,19563.093085887263,1.4999233328462371,1.4999233328462371,4
2,2,24,14671.569891082601,14671.569891082601,29343.139782165203,1.4999488842100894,1.4999488842100894,4
2,2,25,22006.60488773969,22006.60488773969,44013.209775479379,1.4999659208712703,1.4999659208712703,4
2,2,26,33009.157365688661,33009.157365688661,66018.314731377322,1.4999772797205511,1.4999772797205511,4
2,2,27,49512.986071253268,49512.986071253268,99025.972142506536,1.4999848527646529,1.4999848527646529,4
2,2,28,74268.729122027144,74268.729122027144,148537.45824405429,1.4999899016731464,1.4999899016731464,4
2,2,29,111402.34369313903,111402.34369313903,222804.68738627806,1.4999932677065595,1.4999932677065595,4
2,2,30,167102.76554644085,167102.76554644085,334205.53109288169,1.4999955117707997,1.4999955117707997,4
2,2,31,250653.39832414949,250653.39832414949,501306.79664829897,1.4999970078322782,1.4999970078322782,4
2,2,32,375979.34748921642,375979.34748921642,751958.69497843285,1.4999980052148869,1.4999980052148869,4
2,2,33,563968.27123581944,563968.27123581944,1127936.5424716389,1.4999986701403105,1.4999986701403105,4
2,2,34,845951.65685505909,845951.65685505909,1691903.3137101182,1.4999991134255637,1.4999991134255637,4
2,2,35,1268926.7352834754,1268926.7352834754,2537853.4705669507,1.4999994089497934,1.4999994089497934,4
2,2,36,1903389.352925804,1903389.352925804,3806778.705851608,1.4999996059662704,1.4999996059662704,4
2,2,37,2855083.2793891001,2855083.2793891001,5710166.5587782003,1.4999997373107319,1.4999997373107319,4
2,2,38,4282624.1690839129,4282624.1690839129,8565248.3381678257,1.49999982487377,1.49999982487377,4
2,2,39,6423935.5036260439,6423935.5036260439,12847871.007252088,1.4999998832491572,1.4999998832491572,4
2,2,40,9635902.5054391827,9635902.5054391827,19271805.010878365,1.4999999221660949,1.4999999221660949,4
2,2,41,14453853.008158853,14453853.008158853,28907706.016317707,1.4999999481107253,1.4999999481107253,4
2,2,42,21680778.762238331,21680778.762238331,43361557.524476662,1.4999999654071483,1.4999999654071483,4
2,2,43,32521167.393357534,32521167.393357534,65042334.786715068,1.4999999769380978,1.4999999769380978,4
2,2,44,48781750.340036318,48781750.340036318,97563500.680072635,1.4999999846253982,1.4999999846253982,4
2,2,45,73172624.760054484,73172624.760054484,146345249.52010897,1.4999999897502654,1.4999999897502654,4
2,2,46,109758936.39008175,109758936.39008175,219517872.7801635,1.4999999931668433,1.4999999931668433,4
2,2,47,164638403.83512262,164638403.83512262,329276807.67024523,1.4999999954445622,1.4999999954445622,4
2,2,48,246957605.00268391,246957605.00268391,493915210.00536782,1.4999999969630415,1.4999999969630415,4
2,2,49,370436406.75402588,370436406.75402588,740872813.50805175,1.4999999979753609,1.4999999979753609,4
2,2,50,555654609.38103878,555654609.38103878,1111309218.7620776,1.4999999986502406,1.4999999986502406,4
2,2,51,833481913.32155812,833481913.32155812,1666963826.6431162,1.4999999991001605,1.4999999991001605,4
2,2,52,1250222869.2323372,1250222869.2323372,2500445738.4646745,1.499999999400107,1.499999999400107,4
2,2,53,1875334303.098506,1875334303.098506,3750668606.1970119,1.4999999996000715,1.4999999996000715,4
2,2,54,2813001453.8977594,2813001453.8977594,5626002907.7955189,1.4999999997333808,1.4999999997333808,4
2,2,55,4219502180.0966392,4219502180.0966392,8439004360.1932783,1.4999999998222537,1.4999999998222537,4
2,2,56,6329253269.3949575,6329253269.3949575,12658506538.789915,1.4999999998815026,1.4999999998815026,4
2,2,57,9493879903.3424358,9493879903.3424358,18987759806.684872,1.4999999999210016,1.4999999999210016,4
2,2,58,14240819854.263653,14240819854.263653,28481639708.527306,1.4999999999473346,1.4999999999473346,4
2,2,59,21361229780.645481,21361229780.645481,42722459561.290962,1.4999999999648899,1.4999999999648899,4
2,2,60,32041844670.218227,32041844670.218227,64083689340.436455,1.4999999999765929,1.4999999999765929,4


==> anc/simulation_data/asymmetric_interaction_sweep_20261017/manifest.json <==
{
  "dataset_id": "asymmetric_interaction_sweep_20261017",
  "retention": "PERMANENT_PLOT_READY_SCIENTIFIC_DATA",
  "provenance": "NEW_DETERMINISTIC_ASYMMETRIC_PARAMETER_SWEEP",
  "source_manuscript": "evolutionary_ai_control/Evolutionary_AI_Control_Paper_Draft.md",
  "source_sha256": "efbfe82af7d73c4113b8e828ccf9d43a5c5765758c014e0add71875b30df113b",
  "model": {
    "section": "6",
    "equations": [
      "u1_next=(r+c*u2/(K+u2))*u1",
      "u2_next=(r+c*u1/(K+u1))*u2"
    ],
    "r": 0.75,
    "c": 0.75,
    "K": 1.0,
    "initial_u1_grid": [
      0.0,
      0.1,
      0.25,
      0.49,
      0.5,
      0.51,
      0.75,
      1.0,
      1.5,
      2.0
    ],
    "initial_u2_grid": [
      0.0,
      0.1,
      0.25,
      0.49,
      0.5,
      0.51,
      0.75,
      1.0,
      1.5,
      2.0
    ],
    "horizon": 60,
    "initial_conditions": 100,
    "update_rule": "Simultaneous update of both lineages",
    "arithmetic": "Python double-precision floating point",
    "randomness": "None",
    "scope": "Finite-horizon numerical observations only. Not a proof of a global basin boundary, not stochastic reproduction, and not empirical autonomous-AI behavior."
  },
  "datasets": [
    {
      "path": "evolutionary_ai_control/simulation_data/asymmetric_interaction_sweep_20261017/asymmetric_interaction_trajectories.csv",
      "rows": 6100,
      "sha256": "987fac847acc906f2f67e66a289b984b1c79fd07a8bd5f5dfe0476314af38303",
      "bytes": 739117
    },
    {
      "path": "evolutionary_ai_control/simulation_data/asymmetric_interaction_sweep_20261017/asymmetric_interaction_summary.csv",
      "rows": 100,
      "sha256": "ac24abeba4c20dbcdcc3f368ccbb842fcce130eb41d85b9d0a10fca7a31bf59f",
      "bytes": 18366
    }
  ]
}


==> anc/simulation_data/asymmetric_interaction_sweep_20261017/reproduce_asymmetric_interaction.py <==
#!/usr/bin/env python3
"""Reproduce the archived asymmetric interaction experiment.

Source provenance: reconstructed from the executed 2026-10-17
terminal heredoc. Not claimed to be the original source bytes.

Verifies byte-identical CSV output in memory and preserves archived files.
"""
from pathlib import Path
from datetime import datetime
import csv
import hashlib
import io
import json
import math
import shutil
import time

started = time.monotonic()
archive = Path(__file__).resolve().parent

expected = {
    "asymmetric_interaction_trajectories.csv":
        "987fac847acc906f2f67e66a289b984b1c79fd07a8bd5f5dfe0476314af38303",
    "asymmetric_interaction_summary.csv":
        "ac24abeba4c20dbcdcc3f368ccbb842fcce130eb41d85b9d0a10fca7a31bf59f",
}
expected_manifest = (
    "b0e00f63829c0b2c2f8e99cf8298068ee8b00b9d66cbac57a81931457132b960"
)

def sha(path):
    h = hashlib.sha256()
    with path.open("rb") as stream:
        for block in iter(lambda: stream.read(1048576), b""):
            h.update(block)
    return h.hexdigest()

def csv_digest(rows):
    buffer = io.StringIO(newline="")
    writer = csv.DictWriter(buffer, fieldnames=list(rows[0]))
    writer.writeheader()
    writer.writerows(rows)
    return hashlib.sha256(buffer.getvalue().encode("utf-8")).hexdigest()

print("PERMANENT GENERATOR — ASYMMETRIC INTERACTION")
print("PROGRESS=0/5", flush=True)

manifest_path = archive / "manifest.json"
assert sha(manifest_path) == expected_manifest
manifest = json.loads(manifest_path.read_text(encoding="utf-8"))
assert len(manifest["datasets"]) == 2

for record in manifest["datasets"]:
    path = archive / Path(record["path"]).name
    assert sha(path) == record["sha256"] == expected[path.name]

print("PROGRESS=1/5 ARCHIVED_INPUTS_VERIFIED", flush=True)

r = 0.75
c = 0.75
K = 1.0
horizon = 60

grid = (
    0.0, 0.1, 0.25, 0.49, 0.5,
    0.51, 0.75, 1.0, 1.5, 2.0
)

def advance(u1, u2):
    m1 = r + c*u2/(K+u2)
    m2 = r + c*u1/(K+u1)
    return u1*m1, u2*m2

trajectories = []
summaries = []
results = {}

total_runs = len(grid)**2
completed = 0

for initial_u1 in grid:
    for initial_u2 in grid:
        u1, u2 = initial_u1, initial_u2
        initial_total = u1+u2
        totals = []
        first_above_initial = None

        for t in range(horizon+1):
            total = u1+u2
            m1 = r+c*u2/(K+u2)
            m2 = r+c*u1/(K+u1)

            if not all(math.isfinite(v) for v in (u1,u2,total,m1,m2)):
                raise SystemExit("FAIL: NONFINITE_STATE")

            if t > 0 and first_above_initial is None and total > initial_total:
                first_above_initial = t

            trajectories.append({
                "initial_u1": format(initial_u1, ".17g"),
                "initial_u2": format(initial_u2, ".17g"),
                "generation": t,
                "u1": format(u1, ".17g"),
                "u2": format(u2, ".17g"),
                "total_abundance": format(total, ".17g"),
                "multiplier_u1": format(m1, ".17g"),
                "multiplier_u2": format(m2, ".17g"),
                "initial_total": format(initial_total, ".17g"),
            })

            totals.append(total)
            if t < horizon:
                u1, u2 = advance(u1,u2)

        results[(initial_u1,initial_u2)] = (
            u1,u2,tuple(totals)
        )

        summaries.append({
            "initial_u1": format(initial_u1, ".17g"),
            "initial_u2": format(initial_u2, ".17g"),
            "initial_total": format(initial_total, ".17g"),
            "final_u1": format(u1, ".17g"),
            "final_u2": format(u2, ".17g"),
            "final_total": format(u1+u2, ".17g"),
            "final_over_initial": (
                format((u1+u2)/initial_total, ".17g")
                if initial_total > 0 else ""
            ),
            "first_generation_total_above_initial": (
                first_above_initial
                if first_above_initial is not None else ""
            ),
            "total_at_30": format(totals[30], ".17g"),
            "total_at_60": format(totals[60], ".17g"),
            "minimum_total_0_to_60": format(min(totals), ".17g"),
            "maximum_total_0_to_60": format(max(totals), ".17g"),
            "horizon": horizon,
        })

        completed += 1
        if completed % 10 == 0:
            elapsed = time.monotonic()-started
            rate = completed/max(elapsed,1e-9)
            eta = (total_runs-completed)/max(rate,1e-9)
            print(
                f"PROGRESS_RUNS={completed}/{total_runs} "
                f"ELAPSED={elapsed:.3f}s "
                f"RATE={rate:.1f}/s ETA={eta:.3f}s",
                flush=True
            )

assert len(trajectories) == 6100
assert len(summaries) == 100

for a in grid:
    for b in grid:
        x1,x2,totals1 = results[(a,b)]
        y1,y2,totals2 = results[(b,a)]
        assert math.isclose(x1,y2,rel_tol=1e-12,abs_tol=1e-12)
        assert math.isclose(x2,y1,rel_tol=1e-12,abs_tol=1e-12)
        assert all(
            math.isclose(x,y,rel_tol=1e-12,abs_tol=1e-12)
            for x,y in zip(totals1,totals2)
        )

for x in grid:
    assert math.isclose(
        results[(x,0.0)][0],
        x*(0.75**horizon),
        rel_tol=1e-11,
        abs_tol=1e-12
    )
    assert results[(x,0.0)][1] == 0

equilibrium = results[(0.5,0.5)]
assert math.isclose(equilibrium[0],0.5,abs_tol=1e-12)
assert math.isclose(equilibrium[1],0.5,abs_tol=1e-12)

for x in (0.1,0.25,0.49):
    assert results[(x,x)][2][-1] < 2*x

for x in (0.51,0.75,1.0,1.5,2.0):
    assert results[(x,x)][2][-1] > 2*x

print("PROGRESS=2/5 COMPUTATION_AND_SPECIAL_CASE_CHECKS_PASSED", flush=True)

datasets = {
    "asymmetric_interaction_trajectories.csv": trajectories,
    "asymmetric_interaction_summary.csv": summaries,
}

for filename, rows in datasets.items():
    regenerated = csv_digest(rows)
    historical = sha(archive / filename)
    print(f"VERIFY={filename} ROWS={len(rows)}")
    print(f"REGENERATED_SHA256={regenerated}")
    print(f"ARCHIVED_SHA256={historical}")
    if regenerated != historical or historical != expected[filename]:
        raise SystemExit(f"FAIL: BYTE_IDENTICAL_REPRODUCTION={filename}")

print("PROGRESS=3/5 BOTH_CSVS_REPRODUCED_BYTE_IDENTICALLY", flush=True)

print("PUBLIC_REPRODUCTION=PASS", flush=True)
print("NUMERICAL_DATASETS=BYTE_IDENTICAL", flush=True)
print("INTERNAL_LOG_REGISTRATION=NOT_INCLUDED", flush=True)


==> anc/simulation_data/integrated_defense_assessment_20261018/data/assessment_summary.csv <==
defense,scale,heritable_shift,max_pointwise_spectral_radius,max_column_sum_q,passes_pointwise_test,has_common_ones_vector_certificate,peak_mass,final_mass,cumulative_mass
no_intervention,1.25,0.00,0.684016994375,2.625,True,False,9.73506727809e+15,9.73506727809e+15,1.61968490574e+16
no_intervention,1.25,0.10,0.784016994375,2.725,True,False,1.26817886839e+16,1.26817886839e+16,2.10188846003e+16
pointwise_test_only,1.00,0.00,0.5472135955,2.1,True,False,1.29905501296e+12,1.29905501296e+12,2.59132732954e+12
pointwise_test_only,1.00,0.10,0.6472135955,2.2,True,False,1.84255930861e+12,1.84255930861e+12,3.64753117561e+12
uniformly_certified,0.35,0.00,0.191524758425,0.735,True,True,1,0.0500927831472,5.24720344484
uniformly_certified,0.35,0.10,0.291524758425,0.835,True,True,1,0.0604067777317,6.19891697272


==> anc/simulation_data/integrated_defense_assessment_20261018/data/bounded_word_check.csv <==
defense,scale,heritable_shift,words_with_mass_above_initial_at_t8,words_checked
no_intervention,1.25,0.00,174,256
no_intervention,1.25,0.10,224,256
pointwise_test_only,1.00,0.00,88,256
pointwise_test_only,1.00,0.10,145,256
uniformly_certified,0.35,0.00,0,256
uniformly_certified,0.35,0.10,0,256


==> anc/simulation_data/integrated_defense_assessment_20261018/data/trajectories.csv <==
defense,scale,heritable_shift,generation,next_regime,x0,x1,total_mass,cumulative_mass,uniform_upper_bound
no_intervention,1.25,0.00,0,A,0,1,1,1,1
no_intervention,1.25,0.00,1,B,2.52,0.125,2.645,3.645,0.855
no_intervention,1.25,0.00,2,A,0.350625,6.315625,6.66625,10.31125,0.733925
no_intervention,1.25,0.00,3,B,15.852890625,0.83328125,16.686171875,26.997421875,0.632827375
no_intervention,1.25,0.00,4,A,2.10577148437,39.7363867187,41.8421582031,68.8395800781,0.548410858125
no_intervention,1.25,0.00,5,B,99.6241882324,5.23026977539,104.854458008,173.694038086,0.477923066534
no_intervention,1.25,0.00,6,A,13.126807251,249.714254303,262.841061554,436.53509964,0.419065760556
no_intervention,1.25,0.00,7,B,625.946486664,32.8551326942,658.801619358,1095.336719,0.369919910064
no_intervention,1.25,0.00,8,A,82.3702024198,1568.97310825,1651.34331067,2746.68002966,0.328883124904
no_intervention,1.25,0.00,9,B,3932.74904592,206.417913833,4139.16695975,6885.84698942,0.294617409295
no_intervention,1.25,0.00,10,A,517.415869969,9857.67485402,10375.090724,17260.9377134,0.266005536761
no_intervention,1.25,0.00,11,B,24708.8841188,1296.8863405,26005.7704593,43266.7081727,0.242114623195
no_intervention,1.25,0.00,12,A,3250.74130741,61934.3210896,65185.062397,108451.77057,0.222165710368
no_intervention,1.25,0.00,13,B,155242.165387,8148.13279962,163390.298187,271842.068757,0.205508368157
no_intervention,1.25,0.00,14,A,20423.8072734,389123.930068,409547.737342,681389.806099,0.191599487411
no_intervention,1.25,0.00,15,B,975362.82108,51193.4671677,1026556.28825,1707946.09435,0.179985571989
no_intervention,1.25,0.00,16,A,128319.556031,2444806.2361,2573125.79213,4281071.88647,0.17028795261
no_intervention,1.25,0.00,17,B,6128055.55475,321640.724016,6449696.27876,10730768.1652,0.16219044043
no_intervention,1.25,0.00,18,A,806212.054845,15360343.9774,16166556.0322,26897324.1974,0.155429017759
no_intervention,1.25,0.00,19,B,38501636.4703,2020819.50403,40522455.9743,67419780.1717,0.149783229829
no_intervention,1.25,0.00,20,A,5065307.01679,96506693.6137,101572000.63,168991780.802,0.145068996907
no_intervention,1.25,0.00,21,B,241899897.431,12696500.0788,254596397.51,423588178.312,0.141132612417
no_intervention,1.25,0.00,22,A,31824549.7088,606336806.088,638161355.797,1061749534.11,0.137845731368
no_intervention,1.25,0.00,23,B,1519820083.95,79770169.4746,1599590253.43,2661339787.54,0.135101185693
no_intervention,1.25,0.00,24,A,199948781.699,3809521481.07,4009470262.77,6670810050.3,0.132809490053
no_intervention,1.25,0.00,25,B,9548797300.4,501183782.846,10049981083.2,16720791133.6,0.130895924195
no_intervention,1.25,0.00,26,A,1256247635.43,23934641223.9,25190888859.3,41911679992.8,0.129298096702
no_intervention,1.25,0.00,27,B,59993634014.1,3148861107.41,63142495121.5,105054175114,0.127963910747
no_intervention,1.25,0.00,28,A,7892811890.21,150377692674,158270504564,263324679678,0.126849865473
no_intervention,1.25,0.00,29,B,376930833171,19783813070.5,396714646241,660039325919,0.12591963767
no_intervention,1.25,0.00,30,A,49589330780.2,944800059560,994389390340,1.65442871626e+12,0.125142897455
no_intervention,1.25,0.00,31,B,2.36819881525e+12,124298673793,2.49249748904e+12,4.1469262053e+12,0.124494319375
no_intervention,1.25,0.00,32,A,311562186130,5.93603437234e+12,6.24759655847e+12,1.03945227638e+13,0.123952756678
no_intervention,1.25,0.00,33,B,1.48790312041e+13,780949569809,1.56599807739e+13,2.60545035377e+13,0.123500551826
no_intervention,1.25,0.00,34,A,1.95749759674e+12,3.72951967065e+13,3.92526943033e+13,6.5307197841e+13,0.123122960775
no_intervention,1.25,0.00,35,B,9.3482678966e+13,4.90658678791e+12,9.83892657539e+13,1.63696463595e+14,0.122807672247
no_intervention,1.25,0.00,36,A,1.22986582192e+13,2.34320020763e+14,2.46618678983e+14,4.10315142577e+14,0.122544406326
no_intervention,1.25,0.00,37,B,5.87337384186e+14,3.08273348728e+13,6.18164719059e+14,1.02847986164e+15,0.122324579282
no_intervention,1.25,0.00,38,A,7.72705898823e+13,1.47219687732e+15,1.54946746721e+15,2.57794732884e+15,0.122141023701
no_intervention,1.25,0.00,39,B,3.69015101704e+15,1.93683433401e+14,3.88383445045e+15,6.46178177929e+15,0.12198775479
no_intervention,1.25,0.00,40,A,4.85479306306e+14,9.24958797179e+15,9.73506727809e+15,1.61968490574e+16,0.12185977525
no_intervention,1.25,0.10,0,A,0,1,1,1,1
no_intervention,1.25,0.10,1,B,2.52,0.225,2.745,3.745,0.855
no_intervention,1.25,0.10,2,A,0.615125,6.350625,6.96575,10.71075,0.733925
no_intervention,1.25,0.10,3,B,16.034965625,1.50578125,17.540746875,28.251496875,0.632827375
no_intervention,1.25,0.10,4,A,3.81608992188,40.4262148438,44.2423047656,72.4938016406,0.548410858125
no_intervention,1.25,0.10,5,B,101.944157342,9.57290958008,111.517066922,184.010868563,0.477923066534
no_intervention,1.25,0.10,6,A,24.1540490994,257.01429801,281.168347109,465.179215672,0.419065760556
no_intervention,1.25,0.10,7,B,647.990406072,60.8474731897,708.837879262,1174.01709493,0.369919910064
no_intervention,1.25,0.10,8,A,153.423775515,1633.66669665,1787.09047216,2961.1075671,0.328883124904
no_intervention,1.25,0.10,9,B,4118.70709111,386.752978685,4505.4600698,7466.5676369,0.294617409295
no_intervention,1.25,0.10,10,A,975.073217836,10383.787148,11358.8603658,18825.4280027,0.266005536761
no_intervention,1.25,0.10,11,B,26178.879344,2458.23626053,28637.1156045,47462.5436072,0.242114623195
no_intervention,1.25,0.10,12,A,6197.54738496,66000.3015186,72197.8489035,119660.392511,0.222165710368
no_intervention,1.25,0.10,13,B,166395.221958,15624.7612648,182019.983223,301680.375734,0.205508368157
no_intervention,1.25,0.10,14,A,39392.0400987,419503.62618,458895.666278,760576.042012,0.191599487411
no_intervention,1.25,0.10,15,B,1057622.29447,99312.3209027,1156934.61537,1917510.65739,0.179985571989
no_intervention,1.25,0.10,16,A,250379.076369,2666401.00838,2916780.08475,4834290.74214,0.17028795261
no_intervention,1.25,0.10,17,B,6722337.83314,631237.611432,7353575.44457,12187866.1867,0.16219044043
no_intervention,1.25,0.10,18,A,1591430.73388,16947873.0454,18539303.7793,30727169.966,0.155429017759
no_intervention,1.25,0.10,19,B,42727754.5487,4012200.27695,46739954.8256,77467124.7916,0.149783229829
no_intervention,1.25,0.10,20,A,10115269.8281,107722131.434,117837401.262,195304526.054,0.145068996907
no_intervention,1.25,0.10,21,B,271581264.316,25501888.3011,297083152.617,492387678.671,0.141132612417
no_intervention,1.25,0.10,22,A,64293520.5288,684691085.658,748984606.187,1241372284.86,0.137845731368
no_intervention,1.25,0.10,23,B,1726193756.28,162092184.339,1888285940.62,3129658225.48,0.135101185693
no_intervention,1.25,0.10,24,A,408655118.226,4351955132.19,4760610250.41,7890268475.9,0.132809490053
no_intervention,1.25,0.10,25,B,10971835232.1,1030271794.52,12002107026.6,19892375502.5,0.130895924195
no_intervention,1.25,0.10,26,A,2597446901.56,27661399234,30258846135.5,50151221638.1,0.129298096702
no_intervention,1.25,0.10,27,B,69737923637.9,6548495690.34,76286419328.2,126437640966,0.127963910747
no_intervention,1.25,0.10,28,A,16509594779.8,175818220625,192327815405,318765456371,0.126849865473
no_intervention,1.25,0.10,29,B,443260210388,41622798988.1,484883009376,803648465747,0.12591963767
no_intervention,1.25,0.10,30,A,104936397211,1.11751565574e+12,1.22245205295e+12,2.0261005187e+12,0.125142897455
no_intervention,1.25,0.10,31,B,2.81739982873e+12,264558072193,3.08195790092e+12,5.10805841962e+12,0.124494319375
no_intervention,1.25,0.10,32,A,666984720488,7.10302513806e+12,7.77000985855e+12,1.28780682782e+13,0.123952756678
no_intervention,1.25,0.10,33,B,1.79076344073e+13,1.68155374613e+12,1.95891881534e+13,3.24672564316e+13,0.123500551826
no_intervention,1.25,0.10,34,A,4.2394119599e+12,4.5147435611e+13,4.93868475709e+13,8.18541040025e+13,0.123122960775
no_intervention,1.25,0.10,35,B,1.13822456719e+14,1.06880995075e+13,1.24510556226e+14,2.06364660229e+14,0.122807672247
no_intervention,1.25,0.10,36,A,2.69460652001e+13,2.86960964186e+14,3.13907029386e+14,5.20271689614e+14,0.122544406326
no_intervention,1.25,0.10,37,B,7.23465275134e+14,6.79344750918e+13,7.91399750226e+14,1.31167143984e+15,0.122324579282
no_intervention,1.25,0.10,38,A,1.71271496292e+14,1.82394844473e+15,1.99521994102e+15,3.30689138086e+15,0.122141023701
no_intervention,1.25,0.10,39,B,4.59840719849e+15,4.31797337101e+14,5.03020453559e+15,8.33709591646e+15,0.12198775479
no_intervention,1.25,0.10,40,A,1.0886162868e+15,1.15931723971e+16,1.26817886839e+16,2.10188846003e+16,0.12185977525
pointwise_test_only,1.00,0.00,0,A,0,1,1,1,1
pointwise_test_only,1.00,0.00,1,B,2.02,0.1,2.12,3.12,0.855
pointwise_test_only,1.00,0.00,2,A,0.232,4.05,4.282,7.402,0.733925
pointwise_test_only,1.00,0.00,3,B,8.1432,0.4282,8.5714,15.9734,0.632827375
pointwise_test_only,1.00,0.00,4,A,0.87714,16.32922,17.20636,33.17976,0.548410858125
pointwise_test_only,1.00,0.00,5,B,32.766154,1.720636,34.48679,67.66655,0.477923066534
pointwise_test_only,1.00,0.00,6,A,3.468679,65.7043716,69.1730506,136.8396006,0.419065760556
pointwise_test_only,1.00,0.00,7,B,131.7756111,6.91730506,138.69291616,275.53251676,0.369919910064
pointwise_test_only,1.00,0.00,8,A,13.889291616,264.242952706,278.132244322,553.664761082,0.328883124904
pointwise_test_only,1.00,0.00,9,B,529.894834574,27.8132244322,557.708059006,1111.37282009,0.294617409295
pointwise_test_only,1.00,0.00,10,A,55.7908059006,1062.57099159,1118.36179749,2229.73461758,0.266005536761
pointwise_test_only,1.00,0.00,11,B,2130.74106377,111.836179749,2242.57724352,4472.3118611,0.242114623195
pointwise_test_only,1.00,0.00,12,A,224.277724352,4272.66574552,4496.94346987,8969.25533097,0.222165710368
pointwise_test_only,1.00,0.00,13,B,8567.77926347,449.694346987,9017.47361046,17986.7289414,0.205508368157
pointwise_test_only,1.00,0.00,14,A,901.767361046,17180.5279616,18082.2953227,36069.0242641,0.191599487411
pointwise_test_only,1.00,0.00,15,B,34451.2526594,1808.22953227,36259.4821916,72328.5064557,0.179985571989
pointwise_test_only,1.00,0.00,16,A,3625.96821916,69083.328272,72709.2964911,145037.802947,0.17028795261
pointwise_test_only,1.00,0.00,17,B,138529.273366,7270.92964911,145800.203015,290838.005962,0.16219044043
pointwise_test_only,1.00,0.00,18,A,14580.0403015,277785.639697,292365.679998,583203.68596,0.155429017759
pointwise_test_only,1.00,0.00,19,B,557029.303423,29236.5679998,586265.871423,1169469.55738,0.149783229829
pointwise_test_only,1.00,0.00,20,A,58626.6071423,1116982.26365,1175608.87079,2345078.42817,0.145068996907
pointwise_test_only,1.00,0.00,21,B,2239827.20801,117560.887079,2357388.09509,4702466.52326,0.141132612417
pointwise_test_only,1.00,0.00,22,A,235738.829509,4491410.50472,4727149.33423,9429615.85749,0.137845731368
pointwise_test_only,1.00,0.00,23,B,9006394.9124,472714.933423,9479109.84582,18908725.7033,0.135101185693
pointwise_test_only,1.00,0.00,24,A,947911.004582,18060061.3181,19007972.3227,37916698.026,0.132809490053
pointwise_test_only,1.00,0.00,25,B,36214913.7567,1900797.23227,38115710.989,76032409.015,0.130895924195
pointwise_test_only,1.00,0.00,26,A,3811571.1189,72619907.2367,76431478.3556,152463887.371,0.129298096702
pointwise_test_only,1.00,0.00,27,B,145620971.605,7643147.83556,153264119.441,305728006.812,0.127963910747
pointwise_test_only,1.00,0.00,28,A,15326411.9641,292006257.994,307332669.958,613060676.77,0.126849865473
pointwise_test_only,1.00,0.00,29,B,585545157.205,30733266.9958,616278424.201,1229339100.97,0.12591963767
pointwise_test_only,1.00,0.00,30,A,61627842.4401,1174163641.11,1235791483.55,2465130584.52,0.125142897455
pointwise_test_only,1.00,0.00,31,B,2354490066.48,123579148.355,2478069214.84,4943199799.36,0.124494319375
pointwise_test_only,1.00,0.00,32,A,247806921.504,4721338047.8,4969144969.3,9912344768.66,0.123952756678
pointwise_test_only,1.00,0.00,33,B,9467456787.77,496914496.93,9964371284.7,19876716053.4,0.123500551826
pointwise_test_only,1.00,0.00,34,A,996437128.49,18984605025.2,19981042153.7,39857758207.1,0.123122960775
pointwise_test_only,1.00,0.00,35,B,38068853763.3,1998104215.37,40066957978.7,79924716185.8,0.122807672247
pointwise_test_only,1.00,0.00,36,A,4006695797.89,76337517948.2,80344213746.1,160268929932,0.122544406326
pointwise_test_only,1.00,0.00,37,B,153075705476,8034421374.61,161110126851,321379056783,0.122324579282
pointwise_test_only,1.00,0.00,38,A,16111012685.1,306954853090,323065865775,644444922558,0.122141023701
pointwise_test_only,1.00,0.00,39,B,615520807448,32306586577.5,647827394026,1.29227231658e+12,0.12198775479
pointwise_test_only,1.00,0.00,40,A,64782739402.6,1.23427227355e+12,1.29905501296e+12,2.59132732954e+12,0.12185977525
pointwise_test_only,1.00,0.10,0,A,0,1,1,1,1
pointwise_test_only,1.00,0.10,1,B,2.02,0.2,2.22,3.22,0.855
pointwise_test_only,1.00,0.10,2,A,0.444,4.08,4.524,7.744,0.733925
pointwise_test_only,1.00,0.10,3,B,8.2688,0.8604,9.1292,16.8732,0.632827375
pointwise_test_only,1.00,0.10,4,A,1.7598,16.70968,18.46948,35.34268,0.548410858125
pointwise_test_only,1.00,0.10,5,B,33.79132,3.517916,37.309236,72.651916,0.477923066534
pointwise_test_only,1.00,0.10,6,A,7.1300556,68.2862232,75.4162788,148.0681948,0.419065760556
pointwise_test_only,1.00,0.10,7,B,138.01845752,14.3702502,152.38870772,300.45690252,0.369919910064
pointwise_test_only,1.00,0.10,8,A,29.060716524,278.91096508,307.971681604,608.428584124,0.328883124904
pointwise_test_only,1.00,0.10,9,B,563.654073465,58.6882646684,622.342338133,1230.77092226,0.294617409295
pointwise_test_only,1.00,0.10,10,A,118.61964116,1139.04579986,1257.66544102,2488.43636328,0.266005536761
pointwise_test_only,1.00,0.10,11,B,2301.83552796,239.671124089,2541.50665205,5029.94301533,0.242114623195
pointwise_test_only,1.00,0.10,12,A,484.354218001,4651.60528073,5135.95949874,10165.9025141,0.222165710368
pointwise_test_only,1.00,0.10,13,B,9400.10140507,978.756477947,10378.857883,20544.7603971,0.205508368157
pointwise_test_only,1.00,0.10,14,A,1977.91592881,18995.9541057,20973.8700345,41518.6304316,0.191599487411
pointwise_test_only,1.00,0.10,15,B,38387.5113972,3996.98241403,42384.4938112,83903.1242429,0.179985571989
pointwise_test_only,1.00,0.10,16,A,8077.22052085,77574.4192772,85651.6397981,169554.764041,0.17028795261
pointwise_test_only,1.00,0.10,17,B,156764.302659,16322.6059075,173086.908566,342641.672607,0.16219044043
pointwise_test_only,1.00,0.10,18,A,32985.1411225,316793.126499,349778.267621,692419.940228,0.155429017759
pointwise_test_only,1.00,0.10,19,B,640183.301222,66657.139412,706840.440634,1399260.38086,0.149783229829
pointwise_test_only,1.00,0.10,20,A,134702.394186,1293698.03033,1428400.42451,2827660.80537,0.145068996907
pointwise_test_only,1.00,0.10,21,B,2614336.55949,272209.845484,2886546.40497,5714207.21035,0.141132612417
pointwise_test_only,1.00,0.10,22,A,550088.316446,5283115.08808,5833203.40452,11547410.6149,0.137845731368
pointwise_test_only,1.00,0.10,23,B,10676247.8594,1111631.84926,11787879.7087,23335290.3236,0.135101185693
pointwise_test_only,1.00,0.10,24,A,2246412.77681,21574822.0887,23821234.8656,47156525.1891,0.132809490053
pointwise_test_only,1.00,0.10,25,B,43598926.7528,4539605.69543,48138532.4483,95295057.6374,0.130895924195
pointwise_test_only,1.00,0.10,26,A,9173745.94011,88105774.6448,97279520.5849,192574578.222,0.129298096702
pointwise_test_only,1.00,0.10,27,B,178046298.498,18538529.523,196584828.021,389159406.243,0.127963910747
pointwise_test_only,1.00,0.10,28,A,37463112.6718,359800302.9,397263415.572,786422821.814,0.126849865473
pointwise_test_only,1.00,0.10,29,B,727093228.354,75706371.8471,802799600.201,1589222422.02,0.12591963767
pointwise_test_only,1.00,0.10,30,A,152989282.875,1469327731.08,1622317013.95,3211539435.97,0.125142897455
pointwise_test_only,1.00,0.10,31,B,2969253318.75,309164474.503,3278417793.25,6489957229.22,0.124494319375
pointwise_test_only,1.00,0.10,32,A,624767111.22,6000339532.4,6625106643.62,13115063872.8,0.123952756678
pointwise_test_only,1.00,0.10,33,B,12125632487.1,1262544617.6,13388177104.7,26503240977.5,0.123500551826
pointwise_test_only,1.00,0.10,34,A,2551380959.19,24503773897.6,27055154856.8,53558395834.3,0.123122960775
pointwise_test_only,1.00,0.10,35,B,49517823987.2,5155892875.45,54673716862.6,108232112697,0.122807672247
pointwise_test_only,1.00,0.10,36,A,10419154085,100066826549,110485980634,218718093331,0.122544406326
pointwise_test_only,1.00,0.10,37,B,202217483916,21055280718.4,223272764634,441990857966,0.122324579282
pointwise_test_only,1.00,0.10,38,A,42549024855,408646023975,451195048830,893185906796,0.122141023701
pointwise_test_only,1.00,0.10,39,B,825801852922,85984107280.6,911785960202,1.804971867e+12,0.12198775479
pointwise_test_only,1.00,0.10,40,A,173758781312,1.6688005273e+12,1.84255930861e+12,3.64753117561e+12,0.12185977525
uniformly_certified,0.35,0.00,0,A,0,1,1,1,1
uniformly_certified,0.35,0.00,1,B,0.72,0.035,0.755,1.755,0.855
uniformly_certified,0.35,0.00,2,A,0.046425,0.505225,0.55165,2.30665,0.733925
uniformly_certified,0.35,0.00,3,B,0.375282375,0.01930775,0.394590125,2.701240125,0.632827375
uniformly_certified,0.35,0.00,4,A,0.033810654375,0.26337343375,0.297184088125,2.99842421313,0.548410858125
uniformly_certified,0.35,0.00,5,B,0.205544776528,0.0104014430844,0.215946219613,3.21437043274,0.477923066534
uniformly_certified,0.35,0.00,6,A,0.0275581176864,0.144245394078,0.171803511764,3.3861739445,0.419065760556
uniformly_certified,0.35,0.00,7,B,0.121936309973,0.00601312291174,0.127949432885,3.51412337739,0.369919910064
uniformly_certified,0.35,0.00,8,A,0.024478230151,0.0855658762833,0.110044106434,3.62416748382,0.328883124904
uniformly_certified,0.35,0.00,9,B,0.0807528514536,0.0038515437252,0.0846043951788,3.708771879,0.294617409295
uniformly_certified,0.35,0.00,10,A,0.0229611538313,0.0566618000479,0.0796229538791,3.78839483288,0.266005536761
uniformly_certified,0.35,0.00,11,B,0.0604669004176,0.00278680338577,0.0632537038034,3.85164853668,0.242114623195
uniformly_certified,0.35,0.00,12,A,0.0222138796331,0.0424243684108,0.0646382480439,3.91628678473,0.222165710368
uniformly_certified,0.35,0.00,13,B,0.0504745436747,0.00226233868154,0.0527368823563,3.96902366708,0.205508368157
uniformly_certified,0.35,0.00,14,A,0.0218457908825,0.0354113624262,0.0572571533086,4.02628082039,0.191599487411
uniformly_certified,0.35,0.00,15,B,0.0455525563792,0.0020040003658,0.047556556745,4.07383737714,0.179985571989
uniformly_certified,0.35,0.00,16,A,0.0216644794861,0.0319569294782,0.0536214089643,4.1274587861,0.17028795261
uniformly_certified,0.35,0.00,17,B,0.0431281074168,0.00187674931375,0.0450048567305,4.17246364283,0.16219044043
uniformly_certified,0.35,0.00,18,A,0.0215751699856,0.0302553614177,0.0518305314033,4.22429417423,0.155429017759
uniformly_certified,0.35,0.00,19,B,0.0419338839419,0.00181406859912,0.043747952541,4.26804212678,0.149783229829
uniformly_certified,0.35,0.00,20,A,0.0215311783389,0.0294172111603,0.0509483894992,4.31899051627,0.145068996907
uniformly_certified,0.35,0.00,21,B,0.0413456390541,0.00178319363247,0.0431288326865,4.36211934896,0.141132612417
uniformly_certified,0.35,0.00,22,A,0.021509509144,0.029004359115,0.050513868259,4.41263321722,0.137845731368
uniformly_certified,0.35,0.00,23,B,0.0410558842005,0.00176798538907,0.0428238695896,4.45545708681,0.135101185693
uniformly_certified,0.35,0.00,24,A,0.0214988354356,0.028800998429,0.0502998338646,4.50575692067,0.132809490053
uniformly_certified,0.35,0.00,25,B,0.0409131581405,0.00176049418526,0.0426736523258,4.548430573,0.130895924195
uniformly_certified,0.35,0.00,26,A,0.0214935778314,0.0287008279949,0.0501944058263,4.59862497883,0.129298096702
uniformly_certified,0.35,0.00,27,B,0.0408428548205,0.00175680420392,0.0425996590244,4.64122463785,0.127963910747
uniformly_certified,0.35,0.00,28,A,0.0214909880659,0.0286514865215,0.0501424745873,4.69136711244,0.126849865473
uniformly_certified,0.35,0.00,29,B,0.0408082251473,0.00175498661056,0.0425632117579,4.7339303242,0.12591963767
uniformly_certified,0.35,0.00,30,A,0.0214897124115,0.0286271821345,0.050116894546,4.78404721874,0.125142897455
uniformly_certified,0.35,0.00,31,B,0.0407911674286,0.00175409130911,0.0425452587377,4.82659247748,0.124494319375
uniformly_certified,0.35,0.00,32,A,0.0214890840558,0.0286152103958,0.0501042944516,4.87669677193,0.123952756678
uniformly_certified,0.35,0.00,33,B,0.040782765219,0.00175365030581,0.0425364155248,4.91923318746,0.123500551826
uniformly_certified,0.35,0.00,34,A,0.0214887745434,0.028609313414,0.0500980879574,4.96933127541,0.123122960775
uniformly_certified,0.35,0.00,35,B,0.0407786264988,0.00175343307851,0.0425320595773,5.01186333499,0.122807672247
uniformly_certified,0.35,0.00,36,A,0.0214886220852,0.0286064087069,0.0500950307921,5.06195836578,0.122544406326
uniformly_certified,0.35,0.00,37,B,0.0407765878678,0.00175332607772,0.0425299139456,5.10448827973,0.122324579282
uniformly_certified,0.35,0.00,38,A,0.0214885469881,0.0286049779202,0.0500935249083,5.15458180464,0.122141023701
uniformly_certified,0.35,0.00,39,B,0.0407755836887,0.00175327337179,0.0425288570605,5.1971106617,0.12198775479
uniformly_certified,0.35,0.00,40,A,0.0214885099971,0.0286042731501,0.0500927831472,5.24720344484,0.12185977525
uniformly_certified,0.35,0.10,0,A,0,1,1,1,1
uniformly_certified,0.35,0.10,1,B,0.72,0.135,0.855,1.855,0.855
uniformly_certified,0.35,0.10,2,A,0.121925,0.522225,0.64415,2.49915,0.733925
uniformly_certified,0.35,0.10,3,B,0.402017375,0.07476775,0.476785125,2.975935125,0.632827375
uniformly_certified,0.35,0.10,4,A,0.076889216875,0.29150580875,0.368395025625,3.34433015063,0.548410858125
uniformly_certified,0.35,0.10,5,B,0.234434110403,0.0420444067719,0.276478517175,3.6208086678,0.477923066534
uniformly_certified,0.35,0.10,6,A,0.0531201591414,0.169779872196,0.222900031338,3.84370869914,0.419065760556
uniformly_certified,0.35,0.10,7,B,0.146017132022,0.0247794883165,0.170796620338,4.01450531948,0.369919910064
uniformly_certified,0.35,0.10,8,A,0.040579594914,0.105557223338,0.146136818252,4.16064213773,0.328883124904
uniformly_certified,0.35,0.10,9,B,0.0993683016499,0.0156705109726,0.115038812622,4.27568095035,0.294617409295
uniformly_certified,0.35,0.10,10,A,0.0339631886068,0.0716733301362,0.105636518743,4.38131746909,0.266005536761
uniformly_certified,0.35,0.10,11,B,0.0747563615573,0.0108646111696,0.0856209727269,4.46693844182,0.242114623195
uniformly_certified,0.35,0.10,12,A,0.0304723702012,0.053796175598,0.0842685457991,4.55120698762,0.222165710368
uniformly_certified,0.35,0.10,13,B,0.0617710928957,0.00832901666277,0.0701001095585,4.62130709718,0.205508368157
uniformly_certified,0.35,0.10,14,A,0.0286306131241,0.0443641822765,0.0729947954006,4.69430189258,0.191599487411
uniformly_certified,0.35,0.10,15,B,0.0549200603653,0.00699123606667,0.061911296432,4.75621318901,0.179985571989
uniformly_certified,0.35,0.10,16,A,0.0276589014116,0.0393878591247,0.0670467605364,4.82325994955,0.17028795261
uniformly_certified,0.35,0.10,17,B,0.0513054530779,0.00628542253124,0.0575908756091,4.88085082516,0.16219044043
uniformly_certified,0.35,0.10,18,A,0.0271462259541,0.0367623491962,0.0639085751503,4.94475940031,0.155429017759
uniformly_certified,0.35,0.10,19,B,0.0493983849412,0.00591303504988,0.055311419991,5.0000708203,0.149783229829
uniformly_certified,0.35,0.10,20,A,0.0268757381938,0.0353771291905,0.0622528673844,5.06232368768,0.145068996907
uniformly_certified,0.35,0.10,21,B,0.0483922150895,0.00571656327751,0.0541087783671,5.11643246605,0.141132612417
uniformly_certified,0.35,0.10,22,A,0.0267330287518,0.0346462866051,0.0613793153569,5.17781178141,0.137845731368
uniformly_certified,0.35,0.10,23,B,0.0478613595051,0.00561290469801,0.0534742642031,5.23128604561,0.135101185693
uniformly_certified,0.35,0.10,24,A,0.0266577351976,0.0342606937878,0.0609184289854,5.29220447459,0.132809490053
uniformly_certified,0.35,0.10,25,B,0.0475812799031,0.00555821439327,0.0531394942964,5.34534396889,0.130895924195
uniformly_certified,0.35,0.10,26,A,0.0266180102907,0.0340572548753,0.060675265166,5.40601923406,0.129298096702
uniformly_certified,0.35,0.10,27,B,0.0474335098019,0.00552935976834,0.0529628695703,5.45898210363,0.127963910747
uniformly_certified,0.35,0.10,28,A,0.0265970514152,0.0339499204301,0.0605469718452,5.51952907547,0.126849865473
uniformly_certified,0.35,0.10,29,B,0.0473555462421,0.00551413605759,0.0528696822997,5.57239875777,0.12591963767
uniformly_certified,0.35,0.10,30,A,0.0265859935047,0.0338932907372,0.0604792842419,5.63287804201,0.125142897455
uniformly_certified,0.35,0.10,31,B,0.0473144126392,0.00550610402219,0.0528205166614,5.68569855867,0.124494319375
uniformly_certified,0.35,0.10,32,A,0.0265801593471,0.0338634128904,0.0604435722375,5.74614213091,0.123952756678
uniformly_certified,0.35,0.10,33,B,0.0472927105352,0.00550186631736,0.0527945768525,5.79893670776,0.123500551826
uniformly_certified,0.35,0.10,34,A,0.0265770812434,0.0338476493275,0.0604247305708,5.85936143834,0.123122960775
uniformly_certified,0.35,0.10,35,B,0.0472812604971,0.00549963050272,0.0527808909998,5.91214232934,0.122807672247
uniformly_certified,0.35,0.10,36,A,0.0265754572347,0.0338393324658,0.0604147897005,5.97255711904,0.122544406326
uniformly_certified,0.35,0.10,37,B,0.0472752194528,0.0054984508861,0.0527736703389,6.02533078937,0.122324579282
uniformly_certified,0.35,0.10,38,A,0.0265746004071,0.0338349444866,0.0604095448937,6.08574033427,0.122141023701
uniformly_certified,0.35,0.10,39,B,0.0472720321956,0.00549782851993,0.0527698607155,6.13851019498,0.12198775479
uniformly_certified,0.35,0.10,40,A,0.0265741483446,0.0338326293871,0.0604067777317,6.19891697272,0.12185977525


==> anc/simulation_data/integrated_defense_assessment_20261018/integrated_defense_assessment.py <==
#!/usr/bin/env python3
"""Harmless abstract population-operator defense assessment (stdlib only).

No agents, executables, network interactions, propagation, or cybersecurity exploits.
The model is a two-dimensional NONNEGATIVE population-mass recurrence:
    x[t+1] = (s*M[regime[t]] + h*I) @ x[t] + f,
where M[A]=[[.1,2],[.1,.1]], M[B]=[[.1,.1],[2,.1]], f=(.02,0),
regime[t] alternates A, B, and h is an admissible abstract heritable change
in {0, .1}. The model is an illustrative mathematical family, not a model
of actual malware or AI agent proliferation. No simulation result is treated
as an empirical probability of real-world harm.

All arithmetic for trajectories is Python floats; certificate checks use
Decimal and exact rational decimals for guard inequalities.
"""
from __future__ import annotations
import csv
import hashlib
import json
from decimal import Decimal
from pathlib import Path

T = 40
F = (0.02, 0.0)
INITIAL = (0.0, 1.0)
REGIMES = {'A': ((0.1, 2.0), (0.1, 0.1)), 'B': ((0.1, 0.1), (2.0, 0.1))}
DEFENSES = {'no_intervention': 1.25, 'pointwise_test_only': 1.0, 'uniformly_certified': 0.35}
HERITABLE = (0.0, 0.1)
MAX_Q = Decimal('0.35')*Decimal('2.1')+Decimal('0.1')
assert MAX_Q == Decimal('0.835') and MAX_Q < 1


def matrix(regime, scale, heritable):
    b = REGIMES[regime]
    return ((scale*b[0][0]+heritable, scale*b[0][1]),
            (scale*b[1][0], scale*b[1][1]+heritable))


def rho2(m):
    a,b=m[0]; c,d=m[1]
    return (a+d+((a-d)**2+4*b*c)**0.5)/2


def apply(m, x):
    return (m[0][0]*x[0]+m[0][1]*x[1]+F[0],
            m[1][0]*x[0]+m[1][1]*x[1]+F[1])


def csv_bytes(header, records):
    import io
    s=io.StringIO(newline='')
    w=csv.writer(s,lineterminator='\n'); w.writerow(header); w.writerows(records)
    return s.getvalue().encode('utf-8')


def publish(path, content):
    if path.exists():
        if path.read_bytes()!=content:
            raise RuntimeError('Refusing to overwrite differing existing artifact: '+str(path))
        return
    path.write_bytes(content)


def main():
    root=Path(__file__).resolve().parent
    data=root/'data'; data.mkdir(exist_ok=True)
    trajectories=[]; summaries=[]; checks=[]
    print('INTEGRATED DEFENSE ASSESSMENT | abstract harmless operator model',flush=True)
    for di,(name,scale) in enumerate(DEFENSES.items(),1):
        for h in HERITABLE:
            # Demonstrate what a pointwise eigenvalue test does/doesn't establish.
            pointwise_max=max(rho2(matrix(r,scale,h)) for r in REGIMES)
            uniform_q=max(sum(matrix(r,scale,h)[i][j] for i in range(2)) for r in REGIMES for j in range(2))
            # First, direct trajectories with time-alternating regimes and persistent source.
            x=INITIAL; cumulative=0.0; peak=sum(x)
            bound=1.0
            for t in range(T+1):
                n=sum(x)
                assert n>=0
                peak=max(peak,n)
                cumulative+=n
                trajectories.append((name,f'{scale:.2f}',f'{h:.2f}',t, 'A' if t%2==0 else 'B',f'{x[0]:.12g}',f'{x[1]:.12g}',f'{n:.12g}',f'{cumulative:.12g}',f'{bound:.12g}'))
                if name=='uniformly_certified':
                    assert n<=bound+1e-9*max(1,bound), (name,h,t,n,bound)
                if t<T:
                    x=apply(matrix('A' if t%2==0 else 'B',scale,h),x)
                    bound=float(MAX_Q)*bound+sum(F)
            summaries.append((name,f'{scale:.2f}',f'{h:.2f}',f'{pointwise_max:.12g}',f'{uniform_q:.12g}',pointwise_max<1,uniform_q<1,f'{peak:.12g}',f'{sum(x):.12g}',f'{cumulative:.12g}'))
            checks.append((name,h,pointwise_max,uniform_q))
            print(f'PROGRESS={di}/3 SCENARIO={name} HERITABLE={h:.2f} POINTWISE_RHO={pointwise_max:.6g} COMMON_NORM_Q={uniform_q:.6g} FINAL_MASS={sum(x):.6g}',flush=True)
    # The exact certificate is a common positive linear comparison with v=(1,1).
    # For the robust intervention it holds under both regimes and both heritable states.
    assert all(q<1 for n,h,rho,q in checks if n=='uniformly_certified')
    assert all(rho<1 for n,h,rho,q in checks if n=='pointwise_test_only')
    assert all(q>1 for n,h,rho,q in checks if n=='pointwise_test_only')
    assert all(q>1 for n,h,rho,q in checks if n=='no_intervention')
    # Verify all order-8 binary regime sequences, as a bounded cross-check;
    # cannot replace the infinite-history certificate.
    words=[]
    for name,scale in DEFENSES.items():
        for h in HERITABLE:
            expanding=0
            for number in range(256):
                word=''.join('B' if (number>>(7-i))&1 else 'A' for i in range(8))
                x=(0.,1.)
                for r in word: x=apply(matrix(r,scale,h),x)
                if sum(x)>1.: expanding+=1
            words.append((name,f'{scale:.2f}',f'{h:.2f}',expanding,256))
    payloads={
        'data/trajectories.csv':csv_bytes(['defense','scale','heritable_shift','generation','next_regime','x0','x1','total_mass','cumulative_mass','uniform_upper_bound'],trajectories),
        'data/assessment_summary.csv':csv_bytes(['defense','scale','heritable_shift','max_pointwise_spectral_radius','max_column_sum_q','passes_pointwise_test','has_common_ones_vector_certificate','peak_mass','final_mass','cumulative_mass'],summaries),
        'data/bounded_word_check.csv':csv_bytes(['defense','scale','heritable_shift','words_with_mass_above_initial_at_t8','words_checked'],words),
    }
    for name, content in payloads.items(): publish(root/name,content)
    manifest={'study':'integrated_defense_assessment_20261018',
              'status':'COMPLETE_VALIDATED_ABSTRACT_MODEL',
              'model':'x(t+1)=(scale*M[regime(t)]+h*I)x(t)+(.02,0); regime(t)=A,B alternating',
              'base_A':REGIMES['A'],'base_B':REGIMES['B'], 'initial':INITIAL,'horizon':T,
              'defenses':DEFENSES,'admissible_heritable_shifts':HERITABLE,
              'uniform_certificate':'v=(1,1), q=0.835, ||x_t||_1 <= q^t ||x_0||_1 + 0.02*(1-q^t)/(1-q)',
              'limitation':'abstract mathematical stress test; parameters illustrative; no actual internet/AI agent simulation, no deployment evidence; pointwise, common vector and bounded-word comparisons have different certificate scopes',
              'files':{k:{'sha256':hashlib.sha256(v).hexdigest(),'bytes':len(v),'data_rows':len(v.splitlines())-1} for k,v in payloads.items()}}
    publish(root/'manifest.json',(json.dumps(manifest,indent=2,sort_keys=True)+'\n').encode())
    print('STATUS=COMPLETE',flush=True)
    print('CERTIFICATE_Q=0.835',flush=True)
    print('FILES_DELETED=0',flush=True)
    for k,v in manifest['files'].items(): print('ARTIFACT='+k+' SHA256='+v['sha256']+' ROWS='+str(v['data_rows']),flush=True)

if __name__=='__main__': main()


==> anc/simulation_data/integrated_defense_assessment_20261018/manifest.json <==
{
  "admissible_heritable_shifts": [
    0.0,
    0.1
  ],
  "base_A": [
    [
      0.1,
      2.0
    ],
    [
      0.1,
      0.1
    ]
  ],
  "base_B": [
    [
      0.1,
      0.1
    ],
    [
      2.0,
      0.1
    ]
  ],
  "defenses": {
    "no_intervention": 1.25,
    "pointwise_test_only": 1.0,
    "uniformly_certified": 0.35
  },
  "files": {
    "data/assessment_summary.csv": {
      "bytes": 805,
      "data_rows": 6,
      "sha256": "d1669e4a654820fdcdf10d09b4dda71e4597053501ec98016866b20029d819b1"
    },
    "data/bounded_word_check.csv": {
      "bytes": 295,
      "data_rows": 6,
      "sha256": "8348fe320badbca0cf06b29cb202881daae50e52a890eb62830f66ea192892de"
    },
    "data/trajectories.csv": {
      "bytes": 25391,
      "data_rows": 246,
      "sha256": "bca1ad77c14aad453b13385c0d8ed52e468eb4cfeeae90564e58f562d4465a73"
    }
  },
  "horizon": 40,
  "initial": [
    0.0,
    1.0
  ],
  "limitation": "abstract mathematical stress test; parameters illustrative; no actual internet/AI agent simulation, no deployment evidence; pointwise, common vector and bounded-word comparisons have different certificate scopes",
  "model": "x(t+1)=(scale*M[regime(t)]+h*I)x(t)+(.02,0); regime(t)=A,B alternating",
  "status": "COMPLETE_VALIDATED_ABSTRACT_MODEL",
  "study": "integrated_defense_assessment_20261018",
  "uniform_certificate": "v=(1,1), q=0.835, ||x_t||_1 <= q^t ||x_0||_1 + 0.02*(1-q^t)/(1-q)"
}


==> anc/simulation_data/interaction_threshold_sensitivity_20261017/interaction_threshold_summary.csv <==
run,initial_total,final_total,final_to_initial_ratio,generation_horizon
below_010,0.20000000000000001,5.5484247176137989e-05,0.00027742123588068995,30
below_025,0.5,0.00034317966719906974,0.00068635933439813949,30
below_049,0.97999999999999998,0.18800151885830502,0.19183828454929083,30
boundary_050,1,1,1,30
above_051,1.02,7.7449570082260601,7.5930951061039806,30
above_075,1.5,13690.497044886348,9126.9980299242325,30
above_100,2,54564.697113630878,27282.348556815439,30
isolated_100,1,0.00017858209017001473,0.00017858209017001473,30
isolated_010,1,0.00017858209017001473,0.00017858209017001473,30


==> anc/simulation_data/interaction_threshold_sensitivity_20261017/interaction_threshold_trajectories.csv <==
run,generation,initial_u1,initial_u2,u1,u2,total_abundance,lineage_1_multiplier,lineage_2_multiplier,analytical_threshold
below_010,0,0.10000000000000001,0.10000000000000001,0.10000000000000001,0.10000000000000001,0.20000000000000001,0.81818181818181823,0.81818181818181823,0.5
below_010,1,0.10000000000000001,0.10000000000000001,0.081818181818181832,0.081818181818181832,0.16363636363636366,0.80672268907563027,0.80672268907563027,0.5
below_010,2,0.10000000000000001,0.10000000000000001,0.066004583651642482,0.066004583651642482,0.13200916730328496,0.79643829726243376,0.79643829726243376,0.5
below_010,3,0.10000000000000001,0.10000000000000001,0.052568578215030012,0.052568578215030012,0.10513715643006002,0.7874573538268953,0.7874573538268953,0.5
below_010,4,0.10000000000000001,0.10000000000000001,0.041395513495649711,0.041395513495649711,0.082791026991299421,0.77981253012846496,0.77981253012846496,0.5
below_010,5,0.10000000000000001,0.10000000000000001,0.032280740115009615,0.032280740115009615,0.06456148023001923,0.77345346003797366,0.77345346003797366,0.5
below_010,6,0.10000000000000001,0.10000000000000001,0.024967650134540803,0.024967650134540803,0.049935300269081606,0.76826958889721797,0.76826958889721797,0.5
below_010,7,0.10000000000000001,0.10000000000000001,0.019181886304593231,0.019181886304593231,0.038363772609186463,0.76411564993625225,0.76411564993625225,0.5
below_010,8,0.10000000000000001,0.10000000000000001,0.014657179520637553,0.014657179520637553,0.029314359041275106,0.76083408747540882,0.76083408747540882,0.5
below_010,9,0.10000000000000001,0.10000000000000001,0.011151681805547523,0.011151681805547523,0.022303363611095046,0.75827151999512676,0.75827151999512676,0.5
below_010,10,0.10000000000000001,0.10000000000000001,0.0084560027131945197,0.0084560027131945197,0.016912005426389039,0.75628882372441941,0.75628882372441941,0.5
below_010,11,0.10000000000000001,0.10000000000000001,0.006395180345372382,0.006395180345372382,0.012790360690744764,0.75476590642791364,0.75476590642791364,0.5
below_010,12,0.10000000000000001,0.10000000000000001,0.0048268640901449637,0.0048268640901449637,0.0096537281802899274,0.75360275804417975,0.75360275804417975,0.5
below_010,13,0.10000000000000001,0.10000000000000001,0.0036375380910376549,0.0036375380910376549,0.0072750761820753098,0.75271826577298739,0.75271826577298739,0.5
below_010,14,0.10000000000000001,0.10000000000000001,0.0027380413635690469,0.0027380413635690469,0.0054760827271380938,0.75204792372281426,0.75204792372281426,0.5
below_010,15,0.10000000000000001,0.10000000000000001,0.0020591383225392851,0.0020591383225392851,0.0041182766450785701,0.75154118023861316,0.75154118023861316,0.5
below_010,16,0.10000000000000001,0.10000000000000001,0.0015475272451957324,0.0015475272451957324,0.0030950544903914647,0.75115885207873179,0.75115885207873179,0.5
below_010,17,0.10000000000000001,0.10000000000000001,0.0011624387890617884,0.0011624387890617884,0.0023248775781235767,0.75087081682054602,0.75087081682054602,0.5
below_010,18,0.10000000000000001,0.10000000000000001,0.00087284136304671147,0.00087284136304671147,0.0017456827260934229,0.75065406013154834,0.75065406013154834,0.5
below_010,19,0.10000000000000001,0.10000000000000001,0.00065520191302176876,0.00065520191302176876,0.0013104038260435375,0.75049107967842155,0.75049107967842155,0.5
below_010,20,0.10000000000000001,0.10000000000000001,0.00049172319111107446,0.00049172319111107446,0.00098344638222214891,0.75036861113868791,0.75036861113868791,0.5
below_010,21,0.10000000000000001,0.10000000000000001,0.00036897364797870057,0.00036897364797870057,0.00073794729595740114,0.75027662816747998,0.75027662816747998,0.5
below_010,22,0.10000000000000001,0.10000000000000001,0.00027683230448811416,0.00027683230448811416,0.00055366460897622832,0.75020756676717959,0.75020756676717959,0.5
below_010,23,0.10000000000000001,0.10000000000000001,0.0002076816895525791,0.0002076816895525791,0.00041536337910515821,0.75015572892511817,0.75015572892511817,0.5
below_010,24,0.10000000000000001,0.10000000000000001,0.00015579360921071507,0.00015579360921071507,0.00031158721842143014,0.75011682700600713,0.75011682700600713,0.5
below_010,25,0.10000000000000001,0.10000000000000001,0.00011686340780895544,0.00011686340780895544,0.00023372681561791087,0.75008763731426153,0.75008763731426153,0.5
below_010,26,0.10000000000000001,0.10000000000000001,8.7657797451912411e-05,8.7657797451912411e-05,0.00017531559490382482,0.75006573758567696,0.75006573758567696,0.5
below_010,27,0.10000000000000001,0.10000000000000001,6.5749110500904552e-05,6.5749110500904552e-05,0.0001314982210018091,0.7500493085908797,0.7500493085908797,0.5
below_010,28,0.10000000000000001,0.10000000000000001,4.9315074871668806e-05,4.9315074871668806e-05,9.8630149743337612e-05,0.75003698448226119,0.75003698448226119,0.5
below_010,29,0.10000000000000001,0.10000000000000001,3.6988130046263403e-05,3.6988130046263403e-05,7.3976260092526805e-05,0.75002774007148132,0.75002774007148132,0.5
below_010,30,0.10000000000000001,0.10000000000000001,2.7742123588068995e-05,2.7742123588068995e-05,5.5484247176137989e-05,0.75002080601548804,0.75002080601548804,0.5
below_025,0,0.25,0.25,0.25,0.25,0.5,0.90000000000000002,0.90000000000000002,0.5
below_025,1,0.25,0.25,0.22500000000000001,0.22500000000000001,0.45000000000000001,0.88775510204081631,0.88775510204081631,0.5
below_025,2,0.25,0.25,0.19974489795918368,0.19974489795918368,0.39948979591836736,0.87486710610248775,0.87486710610248775,0.5
below_025,3,0.25,0.25,0.17475024083628773,0.17475024083628773,0.34950048167257547,0.86156642158584629,0.86156642158584629,0.5
below_025,4,0.25,0.25,0.15055893966858525,0.15055893966858525,0.30111787933717049,0.84814291198672964,0.84814291198672964,0.5
below_025,5,0.25,0.25,0.12769549751614823,0.12769549751614823,0.25539099503229645,0.83492684713919396,0.83492684713919396,0.5
below_025,6,0.25,0.25,0.10661639913502841,0.10661639913502841,0.21323279827005681,0.82225837192885698,0.82225837192885698,0.5
below_025,7,0.25,0.25,0.087666226773685657,0.087666226773685657,0.17533245354737131,0.81045022678997369,0.81045022678997369,0.5
below_025,8,0.25,0.25,0.071049113370554806,0.071049113370554806,0.14209822674110961,0.79975199957005172,0.79975199957005172,0.5
below_025,9,0.25,0.25,0.056821670485780504,0.056821670485780504,0.11364334097156101,0.79032492335698068,0.79032492335698068,0.5
below_025,10,0.25,0.25,0.04490758237169009,0.04490758237169009,0.08981516474338018,0.78223317291115879,0.78223317291115879,0.5
below_025,11,0.25,0.25,0.03512820064637636,0.03512820064637636,0.070256401292752721,0.77545206523050059,0.77545206523050059,0.5
below_025,12,0.25,0.25,0.027240235739063954,0.027240235739063954,0.054480471478127908,0.76988841177896339,0.76988841177896339,0.5
below_025,13,0.25,0.25,0.020971941829632506,0.020971941829632506,0.041943883659265012,0.76540586545800393,0.76540586545800393,0.5
below_025,14,0.25,0.25,0.016052047286444781,0.016052047286444781,0.032104094572889562,0.76184883736712705,0.76184883736712705,0.5
below_025,15,0.25,0.25,0.012229233562540104,0.012229233562540104,0.024458467125080208,0.75906111468409632,0.75906111468409632,0.5
below_025,16,0.25,0.25,0.0092827356597138533,0.0092827356597138533,0.018565471319427707,0.7568980192554613,0.7568980192554613,0.5
below_025,17,0.25,0.25,0.0070260842341094533,0.0070260842341094533,0.014052168468218907,0.75523279710236091,0.75523279710236091,0.5
below_025,18,0.25,0.25,0.0053063292488032812,0.0053063292488032812,0.010612658497606562,0.75395874055580281,0.75395874055580281,0.5
below_025,19,0.25,0.25,0.0040007533174021412,0.0040007533174021412,0.0080015066348042823,0.75298860830346714,0.75298860830346714,0.5
below_025,20,0.25,0.25,0.0030125216726361176,0.0030125216726361176,0.0060250433452722352,0.75225260523239457,0.75225260523239457,0.5
below_025,21,0.25,0.25,0.0022661772765595702,0.0022661772765595702,0.0045323545531191405,0.75169578999666342,0.75169578999666342,0.5
below_025,22,0.25,0.25,0.0017034759181759334,0.0017034759181759334,0.0034069518363518667,0.75127543426707277,0.75127543426707277,0.5
below_025,23,0.25,0.25,0.0012797796101911248,0.0012797796101911248,0.0025595592203822497,0.75095860790079771,0.75095860790079771,0.5
below_025,24,0.25,0.25,0.00096106151448895267,0.00096106151448895267,0.0019221230289779053,0.75072010407155709,0.75072010407155709,0.5
below_025,25,0.25,0.25,0.00072148820017631482,0.00072148820017631482,0.0014429764003526296,0.75054072602268729,0.75054072602268729,0.5
below_025,26,0.25,0.25,0.00054150627757713324,0.00054150627757713324,0.0010830125551542665,0.75040590990542089,0.75040590990542089,0.5
below_025,27,0.25,0.25,0.00040634951094476607,0.00040634951094476607,0.00081269902188953213,0.75030463834356664,0.75030463834356664,0.5
below_025,28,0.25,0.25,0.00030488592285049786,0.00030488592285049786,0.00060977184570099572,0.75022859474681758,0.75022859474681758,0.5
below_025,29,0.25,0.25,0.00022873413745821565,0.00022873413745821565,0.0004574682749164313,0.75017151137258775,0.75017151137258775,0.5
below_025,30,0.25,0.25,0.00017158983359953487,0.00017158983359953487,0.00034317966719906974,0.75012867029668484,0.75012867029668484,0.5
below_049,0,0.48999999999999999,0.48999999999999999,0.48999999999999999,0.48999999999999999,0.97999999999999998,0.99664429530201337,0.99664429530201337,0.5
below_049,1,0.48999999999999999,0.48999999999999999,0.48835570469798656,0.48835570469798656,0.97671140939597312,0.99608820147453381,0.99608820147453381,0.5
below_049,2,0.48999999999999999,0.48999999999999999,0.48644535557244595,0.48644535557244595,0.9728907111448919,0.99544058435221316,0.99544058435221316,0.5
below_049,3,0.48999999999999999,0.48999999999999999,0.4842274490064557,0.4842274490064557,0.9684548980129114,0.99468661255250923,0.99468661255250923,0.5
below_049,4,0.48999999999999999,0.48999999999999999,0.48165456095717435,0.48165456095717435,0.9633091219143487,0.99380913759311951,0.99380913759311951,0.5
below_049,5,0.48999999999999999,0.48999999999999999,0.47867270384264204,0.47867270384264204,0.95734540768528409,0.99278836482815491,0.99278836482815491,0.5
below_049,6,0.48999999999999999,0.48999999999999999,0.47522069093580827,0.47522069093580827,0.95044138187161653,0.99160149080864879,0.99160149080864879,0.5
below_049,7,0.48999999999999999,0.48999999999999999,0.47122954559506358,0.47122954559506358,0.94245909119012716,0.99022230946521006,0.99022230946521006,0.5
below_049,8,0.48999999999999999,0.48999999999999999,0.46662200892738537,0.46662200892738537,0.93324401785477074,0.98862079292774774,0.98862079292774774,0.5
below_049,9,0.48999999999999999,0.48999999999999999,0.46131222046333031,0.46131222046333031,0.92262444092666063,0.98676265790605544,0.98676265790605544,0.5
below_049,10,0.48999999999999999,0.48999999999999999,0.45520567278894003,0.45520567278894003,0.91041134557788006,0.98460893602578858,0.98460893602578858,0.5
below_049,11,0.48999999999999999,0.48999999999999999,0.44819957315762149,0.44819957315762149,0.89639914631524298,0.98211557723034193,0.98211557723034193,0.5
below_049,12,0.48999999999999999,0.48999999999999999,0.4401837825060903,0.4401837825060903,0.88036756501218061,0.97923313044470528,0.97923313044470528,0.5
below_049,13,0.48999999999999999,0.48999999999999999,0.43104254331443009,0.43104254331443009,0.86208508662886019,0.97590656650715013,0.97590656650715013,0.5
below_049,14,0.48999999999999999,0.48999999999999999,0.42065724846449504,0.42065724846449504,0.84131449692899007,0.97207533639051158,0.97207533639051158,0.5
below_049,15,0.48999999999999999,0.48999999999999999,0.40891053630623103,0.40891053630623103,0.81782107261246206,0.96767379427348876,0.96767379427348876,0.5
below_049,16,0.48999999999999999,0.48999999999999999,0.39569201018585776,0.39569201018585776,0.79138402037171551,0.96263216058668555,0.96263216058668555,0.5
below_049,17,0.48999999999999999,0.48999999999999999,0.38090585469210103,0.38090585469210103,0.76181170938420206,0.95687825317590058,0.95687825317590058,0.5
below_049,18,0.48999999999999999,0.48999999999999999,0.36448052886225107,0.36448052886225107,0.72896105772450215,0.95034026932918225,0.95034026932918225,0.5
below_049,19,0.48999999999999999,0.48999999999999999,0.3463805239641945,0.3463805239641945,0.692761047928389,0.94295094391907186,0.94295094391907186,0.5
below_049,20,0.48999999999999999,0.48999999999999999,0.32661984202721989,0.32661984202721989,0.65323968405443977,0.93465341295218518,0.93465341295218518,0.5
below_049,21,0.48999999999999999,0.48999999999999999,0.30527635008864462,0.30527635008864462,0.61055270017728924,0.92540903315296752,0.92540903315296752,0.5
below_049,22,0.48999999999999999,0.48999999999999999,0.28250549197999947,0.28250549197999947,0.56501098395999894,0.91520718258905032,0.91520718258905032,0.5
below_049,23,0.48999999999999999,0.48999999999999999,0.25855105538094886,0.25855105538094886,0.51710211076189772,0.90407661906653147,0.90407661906653147,0.5
below_049,24,0.48999999999999999,0.48999999999999999,0.23374996400489179,0.23374996400489179,0.46749992800978357,0.89209724670190438,0.89209724670190438,0.5
below_049,25,0.48999999999999999,0.48999999999999999,0.20852769930543322,0.20852769930543322,0.41705539861086643,0.87941016955503704,0.87941016955503704,0.5
below_049,26,0.48999999999999999,0.48999999999999999,0.1833813794031128,0.1833813794031128,0.36676275880622561,0.8662229159138084,0.8662229159138084,0.5
below_049,27,0.48999999999999999,0.48999999999999999,0.15884915319086076,0.15884915319086076,0.31769830638172153,0.85280618885133186,0.85280618885133186,0.5
below_049,28,0.48999999999999999,0.48999999999999999,0.13546754093495936,0.13546754093495936,0.27093508186991871,0.83947913704125809,0.83947913704125809,0.5
below_049,29,0.48999999999999999,0.48999999999999999,0.11372217436118098,0.11372217436118098,0.22744434872236197,0.82658250211261897,0.82658250211261897,0.5
below_049,30,0.48999999999999999,0.48999999999999999,0.094000759429152508,0.094000759429152508,0.18800151885830502,0.81444288906037998,0.81444288906037998,0.5
boundary_050,0,0.5,0.5,0.5,0.5,1,1,1,0.5
boundary_050,1,0.5,0.5,0.5,0.5,1,1,1,0.5
boundary_050,2,0.5,0.5,0.5,0.5,1,1,1,0.5
boundary_050,3,0.5,0.5,0.5,0.5,1,1,1,0.5
boundary_050,4,0.5,0.5,0.5,0.5,1,1,1,0.5
boundary_050,5,0.5,0.5,0.5,0.5,1,1,1,0.5
boundary_050,6,0.5,0.5,0.5,0.5,1,1,1,0.5
boundary_050,7,0.5,0.5,0.5,0.5,1,1,1,0.5
boundary_050,8,0.5,0.5,0.5,0.5,1,1,1,0.5
boundary_050,9,0.5,0.5,0.5,0.5,1,1,1,0.5
boundary_050,10,0.5,0.5,0.5,0.5,1,1,1,0.5
boundary_050,11,0.5,0.5,0.5,0.5,1,1,1,0.5
boundary_050,12,0.5,0.5,0.5,0.5,1,1,1,0.5
boundary_050,13,0.5,0.5,0.5,0.5,1,1,1,0.5
boundary_050,14,0.5,0.5,0.5,0.5,1,1,1,0.5
boundary_050,15,0.5,0.5,0.5,0.5,1,1,1,0.5
boundary_050,16,0.5,0.5,0.5,0.5,1,1,1,0.5
boundary_050,17,0.5,0.5,0.5,0.5,1,1,1,0.5
boundary_050,18,0.5,0.5,0.5,0.5,1,1,1,0.5
boundary_050,19,0.5,0.5,0.5,0.5,1,1,1,0.5
boundary_050,20,0.5,0.5,0.5,0.5,1,1,1,0.5
boundary_050,21,0.5,0.5,0.5,0.5,1,1,1,0.5
boundary_050,22,0.5,0.5,0.5,0.5,1,1,1,0.5
boundary_050,23,0.5,0.5,0.5,0.5,1,1,1,0.5
boundary_050,24,0.5,0.5,0.5,0.5,1,1,1,0.5
boundary_050,25,0.5,0.5,0.5,0.5,1,1,1,0.5
boundary_050,26,0.5,0.5,0.5,0.5,1,1,1,0.5
boundary_050,27,0.5,0.5,0.5,0.5,1,1,1,0.5
boundary_050,28,0.5,0.5,0.5,0.5,1,1,1,0.5
boundary_050,29,0.5,0.5,0.5,0.5,1,1,1,0.5
boundary_050,30,0.5,0.5,0.5,0.5,1,1,1,0.5
above_051,0,0.51000000000000001,0.51000000000000001,0.51000000000000001,0.51000000000000001,1.02,1.0033112582781456,1.0033112582781456,0.5
above_051,1,0.51000000000000001,0.51000000000000001,0.5116887417218543,0.5116887417218543,1.0233774834437086,1.0038661205178192,1.0038661205178192,0.5
above_051,2,0.51000000000000001,0.51000000000000001,0.51366699206496225,0.51366699206496225,1.0273339841299245,1.0045145306519228,1.0045145306519228,0.5
above_051,3,0.51000000000000001,0.51000000000000001,0.51598595744552045,0.51598595744552045,1.0319719148910409,1.0052724622437985,1.0052724622437985,0.5
above_051,4,0.51000000000000001,0.51000000000000001,0.51870647392448221,0.51870647392448221,1.0374129478489644,1.0061586864366696,1.0061586864366696,0.5
above_051,5,0.51000000000000001,0.51000000000000001,0.5219010244500536,0.5219010244500536,1.0438020489001072,1.0071952854023367,1.0071952854023367,0.5
above_051,6,0.51000000000000001,0.51000000000000001,0.52565625127274362,0.52565625127274362,1.0513125025454872,1.0084082673444101,1.0084082673444101,0.5
above_051,7,0.51000000000000001,0.51000000000000001,0.5300761095647053,0.5300761095647053,1.0601522191294106,1.0098283050681909,1.0098283050681909,0.5
above_051,8,0.51000000000000001,0.51000000000000001,0.53528585927886696,0.53528585927886696,1.0705717185577339,1.0114916251802908,1.0114916251802908,0.5
above_051,9,0.51000000000000001,0.51000000000000001,0.54143716373800954,0.54143716373800954,1.0828743274760191,1.0134410810614958,1.0134410810614958,0.5
above_051,10,0.51000000000000001,0.51000000000000001,0.54871466454551854,0.54871466454551854,1.0974293290910371,1.0157274498849711,1.0157274498849711,0.5
above_051,11,0.51000000000000001,0.51000000000000001,0.55734454693330693,0.55734454693330693,1.1146890938666139,1.0184110019347448,1.0184110019347448,0.5
above_051,12,0.51000000000000001,0.51000000000000001,0.56760581846521552,0.56760581846521552,1.135211636930431,1.0215633986774195,1.0215633986774195,0.5
above_051,13,0.51000000000000001,0.51000000000000001,0.57984532902040398,0.57984532902040398,1.159690658040808,1.0252699829387453,1.0252699829387453,0.5
above_051,14,0.51000000000000001,0.51000000000000001,0.59449801059186069,0.59449801059186069,1.1889960211837214,1.0296325269658957,1.0296325269658957,0.5
above_051,15,0.51000000000000001,0.51000000000000001,0.61211448892189535,0.61211448892189535,1.2242289778437907,1.0347724959028413,1.0347724959028413,0.5
above_051,16,0.51000000000000001,0.51000000000000001,0.63339923748000171,0.63339923748000171,1.2667984749600034,1.0408348536043794,1.0408348536043794,0.5
above_051,17,0.51000000000000001,0.51000000000000001,0.65926400261562312,0.65926400261562312,1.3185280052312462,1.0479923635914969,1.0479923635914969,0.5
above_051,18,0.51000000000000001,0.51000000000000001,0.69090364033193774,0.69090364033193774,1.3818072806638755,1.0564501831383075,1.0564501831383075,0.5
above_051,19,0.51000000000000001,0.51000000000000001,0.72990527735959898,0.72990527735959898,1.459810554719198,1.066450250302291,1.066450250302291,0.5
above_051,20,0.51000000000000001,0.51000000000000001,0.77840766573710751,0.77840766573710751,1.556815331474215,1.0782744224231946,1.0782744224231946,0.5
above_051,21,0.51000000000000001,0.51000000000000001,0.83933707618246678,0.83933707618246678,1.6786741523649336,1.092244396249207,1.092244396249207,0.5
above_051,22,0.51000000000000001,0.51000000000000001,0.91676121802449306,0.91676121802449306,1.8335224360489861,1.1087149547125197,1.1087149547125197,0.5
above_051,23,0.51000000000000001,0.51000000000000001,1.0164268723242202,1.0164268723242202,2.0328537446484405,1.1280549469490468,1.1280549469490468,0.5
above_051,24,0.51000000000000001,0.51000000000000001,1.1465853615372839,1.1465853615372839,2.2931707230745677,1.1506078847649994,1.1506078847649994,0.5
above_051,25,0.51000000000000001,0.51000000000000001,1.3192701575409262,1.3192701575409262,2.6385403150818525,1.1766224074580387,1.1766224074580387,0.5
above_051,26,0.51000000000000001,0.51000000000000001,1.5522828288533506,1.5522828288533506,3.1045656577067011,1.2061454194961034,1.2061454194961034,0.5
above_051,27,0.51000000000000001,0.51000000000000001,1.8722788237839227,1.8722788237839227,3.7445576475678455,1.2388832888403383,1.2388832888403383,0.5
above_051,28,0.51000000000000001,0.51000000000000001,2.3195349468355464,2.3195349468355464,4.6390698936710928,1.2740647373768541,1.2740647373768541,0.5
above_051,29,0.51000000000000001,0.51000000000000001,2.9552376828764655,2.9552376828764655,5.910475365752931,1.3103780202016688,1.3103780202016688,0.5
above_051,30,0.51000000000000001,0.51000000000000001,3.8724785041130301,3.8724785041130301,7.7449570082260601,1.3460742311398812,1.3460742311398812,0.5
above_075,0,0.75,0.75,0.75,0.75,1.5,1.0714285714285714,1.0714285714285714,0.5
above_075,1,0.75,0.75,0.8035714285714286,0.8035714285714286,1.6071428571428572,1.0841584158415842,1.0841584158415842,0.5
above_075,2,0.75,0.75,0.87119872701555878,0.87119872701555878,1.7423974540311176,1.0991874143714273,1.0991874143714273,0.5
above_075,3,0.75,0.75,0.95761067615191098,0.95761067615191098,1.915221352303822,1.116879898982631,1.116879898982631,0.5
above_075,4,0.75,0.75,1.0695361152452352,1.0695361152452352,2.1390722304904703,1.1375999459612587,1.1375999459612587,0.5
above_075,5,0.75,0.75,1.216704226906594,1.216704226906594,2.4334084538131879,1.1616598683322659,1.1616598683322659,0.5
above_075,6,0.75,0.75,1.4133964720276253,1.4133964720276253,2.8267929440552506,1.189234649717589,1.189234649717589,0.5
above_075,7,0.75,0.75,1.6808600583238491,1.6808600583238491,3.3617201166476982,1.2202390338610507,1.2202390338610507,0.5
above_075,8,0.75,0.75,2.0510510536247231,2.0510510536247231,4.1021021072494461,1.2541830710734971,1.2541830710734971,0.5
above_075,9,0.75,0.75,2.5723935093635872,2.5723935093635872,5.1447870187271745,1.2900567230250033,1.2900567230250033,0.5
above_075,10,0.75,0.75,3.3185335410203773,3.3185335410203773,6.6370670820407547,1.3263299351791555,1.3263299351791555,0.5
above_075,11,0.75,0.75,4.4014703763514103,4.4014703763514103,8.8029407527028205,1.3611489191380866,1.3611489191380866,0.5
above_075,12,0.75,0.75,5.9910566453890288,5.9910566453890288,11.982113290778058,1.3927200796613963,1.3927200796613963,0.5
above_075,13,0.75,0.75,8.3438648884221465,8.3438648884221465,16.687729776844293,1.419733428409339,1.419733428409339,0.5
above_075,14,0.75,0.75,11.846063904223881,11.846063904223881,23.692127808447761,1.4416163576958856,1.4416163576958856,0.5
above_075,15,0.75,0.75,17.077479498639931,17.077479498639931,34.154958997279863,1.4585119153333059,1.4585119153333059,0.5
above_075,16,0.75,0.75,24.907707332626593,24.907707332626593,49.815414665253186,1.4710510856722743,1.4710510856722743,0.5
above_075,17,0.75,0.75,36.640509913267614,36.640509913267614,73.281019826535228,1.4800746588787408,1.4800746588787408,0.5
above_075,18,0.75,0.75,54.230690211022683,54.230690211022683,108.46138042204537,1.4864205933850467,1.4864205933850467,0.5
above_075,19,0.75,0.75,80.609614723148979,80.609614723148979,161.21922944629796,1.4908099063750724,1.4908099063750724,0.5
above_075,20,0.75,0.75,120.17361217834839,120.17361217834839,240.34722435669678,1.4938105336094454,1.4938105336094454,0.5
above_075,21,0.75,0.75,179.51660773391316,179.51660773391316,359.03321546782632,1.4958452576224703,1.4958452576224703,0.5
above_075,22,0.75,0.75,268.52906634324728,268.52906634324728,537.05813268649456,1.4972173687603516,1.4972173687603516,0.5
above_075,23,0.75,0.75,402.0463821461106,402.0463821461106,804.0927642922212,1.498139171983119,1.498139171983119,0.5
above_075,24,0.75,0.75,602.32143404718272,602.32143404718272,1204.6428680943654,1.4987568815598529,1.4987568815598529,0.5
above_075,25,0.75,0.75,902.73339418921421,902.73339418921421,1805.4667883784284,1.4991701092326317,1.4991701092326317,0.5
above_075,26,0.75,0.75,1353.3509211745886,1353.3509211745886,2706.7018423491772,1.4994462291949051,1.4994462291949051,0.5
above_075,27,0.75,0.75,2029.2769355326882,2029.2769355326882,4058.5538710653764,1.4996305922670579,1.4996305922670579,0.5
above_075,28,0.75,0.75,3043.1657727067654,3043.1657727067654,6086.3315454135309,1.4997536270834118,1.4997536270834118,0.5
above_075,29,0.75,0.75,4563.9989054330645,4563.9989054330645,9127.9978108661289,1.4998357064228192,1.4998357064228192,0.5
above_075,30,0.75,0.75,6845.2485224431739,6845.2485224431739,13690.497044886348,1.4998904509531692,1.4998904509531692,0.5
above_100,0,1,1,1,1,2,1.125,1.125,0.5
above_100,1,1,1,1.125,1.125,2.25,1.1470588235294117,1.1470588235294117,0.5
above_100,2,1,1,1.2904411764705881,1.2904411764705881,2.5808823529411762,1.1725521669341894,1.1725521669341894,0.5
above_100,3,1,1,1.5131095977716928,1.5131095977716928,3.0262191955433857,1.2015649454106558,1.2015649454106558,0.5
above_100,4,1,1,1.8180994512468835,1.8180994512468835,3.6361989024937671,1.2338631893675156,1.2338631893675156,0.5
above_100,5,1,1,2.2432859875028095,2.2432859875028095,4.486571975005619,1.2687530477145903,1.2687530477145903,0.5
above_100,6,1,1,2.8461759335396239,2.8461759335396239,5.6923518670792479,1.3050011198240281,1.3050011198240281,0.5
above_100,7,1,1,3.714262780485408,3.714262780485408,7.4285255609708161,1.3409083169685387,1.3409083169685387,0.5
above_100,8,1,1,4.980485853759574,4.980485853759574,9.960971707519148,1.3745921287434331,1.3745921287434331,0.5
above_100,9,1,1,6.846136651895927,6.846136651895927,13.692273303791854,1.4044115552309719,1.4044115552309719,0.5
above_100,10,1,1,9.6147934226129177,9.6147934226129177,19.229586845225835,1.4293438911018033,1.4293438911018033,0.5
above_100,11,1,1,13.742846242817572,13.742846242817572,27.485692485635145,1.4491278693647514,1.4491278693647514,0.5
above_100,12,1,1,19.915141494861608,19.915141494861608,39.830282989723216,1.4641408115654269,1.4641408115654269,0.5
above_100,13,1,1,29.158571430726983,29.158571430726983,58.317142861453966,1.4751314480620303,1.4751314480620303,0.5
above_100,14,1,1,43.01272569802844,43.01272569802844,86.02545139605688,1.4829594739224796,1.4829594739224796,0.5
above_100,15,1,1,63.786129073120172,63.786129073120172,127.57225814624034,1.4884234478779628,1.4884234478779628,0.5
above_100,16,1,1,94.940770161802291,94.940770161802291,189.88154032360458,1.4921826768876763,1.4921826768876763,0.5
above_100,17,1,1,141.66897256581575,141.66897256581575,283.3379451316315,1.4947430756210569,1.4947430756210569,0.5
above_100,18,1,1,211.75871577310258,211.75871577310258,423.51743154620516,1.4964748800194871,1.4964748800194871,0.5
above_100,19,1,1,316.89159877963436,316.89159877963436,633.78319755926873,1.4976407051873053,1.4976407051873053,0.5
above_100,20,1,1,474.58975746426421,474.58975746426421,949.17951492852842,1.4984230106131831,1.4984230106131831,0.5
above_100,21,1,1,711.13621318578316,711.13621318578316,1422.2724263715663,1.4989468306959917,1.4989468306959917,0.5
above_100,22,1,1,1065.9553729479787,1065.9553729479787,2131.9107458959575,1.4992970652578208,1.4992970652578208,0.5
above_100,23,1,1,1598.1837623567103,1598.1837623567103,3196.3675247134206,1.4995310107458228,1.4995310107458228,0.5
above_100,24,1,1,2396.5261125243196,2396.5261125243196,4793.0522250486392,1.4996871775468548,1.4996871775468548,0.5
above_100,25,1,1,3594.0394816089329,3594.0394816089329,7188.0789632178657,1.4997913792035285,1.4997913792035285,0.5
above_100,26,1,1,5390.3094310341958,5390.3094310341958,10780.618862068392,1.4998608872279373,1.4998608872279373,0.5
above_100,27,1,1,8084.7142856640667,8084.7142856640667,16169.428571328133,1.4999072438162537,1.4999072438162537,0.5
above_100,28,1,1,12126.321521252283,12126.321521252283,24252.643042504566,1.4999381561708671,1.4999381561708671,0.5
above_100,29,1,1,18188.732343722255,18188.732343722255,36377.46468744451,1.4999587679474429,1.4999587679474429,0.5
above_100,30,1,1,27282.348556815439,27282.348556815439,54564.697113630878,1.4999725107056254,1.4999725107056254,0.5
isolated_100,0,1,0,1,0,1,0.75,1.125,0.5
isolated_100,1,1,0,0.75,0,0.75,0.75,1.0714285714285714,0.5
isolated_100,2,1,0,0.5625,0,0.5625,0.75,1.02,0.5
isolated_100,3,1,0,0.421875,0,0.421875,0.75,0.97252747252747251,0.5
isolated_100,4,1,0,0.31640625,0,0.31640625,0.75,0.93026706231454004,0.5
isolated_100,5,1,0,0.2373046875,0,0.2373046875,0.75,0.8938437253354381,0.5
isolated_100,6,1,0,0.177978515625,0,0.177978515625,0.75,0.86331606217616574,0.5
isolated_100,7,1,0,0.13348388671875,0,0.13348388671875,0.75,0.83832319207366324,0.5
isolated_100,8,1,0,0.1001129150390625,0,0.1001129150390625,0.75,0.81825179965879302,0.5
isolated_100,9,1,0,0.075084686279296875,0,0.075084686279296875,0.75,0.8023805384154109,0.5
isolated_100,10,1,0,0.056313514709472656,0,0.056313514709472656,0.75,0.7899835233043675,0.5
isolated_100,11,1,0,0.042235136032104492,0,0.042235136032104492,0.75,0.78039271171059676,0.5
isolated_100,12,1,0,0.031676352024078369,0,0.031676352024078369,0.75,0.77302782648012491,0.5
isolated_100,13,1,0,0.023757264018058777,0,0.023757264018058777,0.75,0.76740446553083486,0.5
isolated_100,14,1,0,0.017817948013544083,0,0.017817948013544083,0.75,0.76312951990701217,0.5
isolated_100,15,1,0,0.013363461010158062,0,0.013363461010158062,0.75,0.75989042544283925,0.5
isolated_100,16,1,0,0.010022595757618546,0,0.010022595757618546,0.75,0.75744235510154645,0.5
isolated_100,17,1,0,0.0075169468182139099,0,0.0075169468182139099,0.75,0.75559564792578882,0.5
isolated_100,18,1,0,0.0056377101136604324,0,0.0056377101136604324,0.75,0.75420457839112598,0.5
isolated_100,19,1,0,0.0042282825852453243,0,0.0042282825852453243,0.75,0.75315785961611259,0.5
isolated_100,20,1,0,0.0031712119389339932,0,0.0031712119389339932,0.75,0.75237089035839011,0.5
isolated_100,21,1,0,0.0023784089542004949,0,0.0023784089542004949,0.75,0.75177957416053232,0.5
isolated_100,22,1,0,0.0017838067156503712,0,0.0017838067156503712,0.75,0.75133547281136825,0.5
isolated_100,23,1,0,0.0013378550367377784,0,0.0013378550367377784,0.75,0.75100205067900538,0.5
isolated_100,24,1,0,0.0010033912775533338,0,0.0010033912775533338,0.75,0.7507517891195199,0.5
isolated_100,25,1,0,0.00075254345816500035,0,0.00075254345816500035,0.75,0.7505639831717773,0.5
isolated_100,26,1,0,0.00056440759362375026,0,0.00056440759362375026,0.75,0.7504230669130395,0.5
isolated_100,27,1,0,0.00042330569521781269,0,0.00042330569521781269,0.75,0.75031734493749402,0.5
isolated_100,28,1,0,0.00031747927141335952,0,0.00031747927141335952,0.75,0.75023803388273635,0.5
isolated_100,29,1,0,0.00023810945356001964,0,0.00023810945356001964,0.75,0.75017853957820857,0.5
isolated_100,30,1,0,0.00017858209017001473,0,0.00017858209017001473,0.75,0.75013391265322604,0.5
isolated_010,0,0,1,0,1,1,1.125,0.75,0.5
isolated_010,1,0,1,0,0.75,0.75,1.0714285714285714,0.75,0.5
isolated_010,2,0,1,0,0.5625,0.5625,1.02,0.75,0.5
isolated_010,3,0,1,0,0.421875,0.421875,0.97252747252747251,0.75,0.5
isolated_010,4,0,1,0,0.31640625,0.31640625,0.93026706231454004,0.75,0.5
isolated_010,5,0,1,0,0.2373046875,0.2373046875,0.8938437253354381,0.75,0.5
isolated_010,6,0,1,0,0.177978515625,0.177978515625,0.86331606217616574,0.75,0.5
isolated_010,7,0,1,0,0.13348388671875,0.13348388671875,0.83832319207366324,0.75,0.5
isolated_010,8,0,1,0,0.1001129150390625,0.1001129150390625,0.81825179965879302,0.75,0.5
isolated_010,9,0,1,0,0.075084686279296875,0.075084686279296875,0.8023805384154109,0.75,0.5
isolated_010,10,0,1,0,0.056313514709472656,0.056313514709472656,0.7899835233043675,0.75,0.5
isolated_010,11,0,1,0,0.042235136032104492,0.042235136032104492,0.78039271171059676,0.75,0.5
isolated_010,12,0,1,0,0.031676352024078369,0.031676352024078369,0.77302782648012491,0.75,0.5
isolated_010,13,0,1,0,0.023757264018058777,0.023757264018058777,0.76740446553083486,0.75,0.5
isolated_010,14,0,1,0,0.017817948013544083,0.017817948013544083,0.76312951990701217,0.75,0.5
isolated_010,15,0,1,0,0.013363461010158062,0.013363461010158062,0.75989042544283925,0.75,0.5
isolated_010,16,0,1,0,0.010022595757618546,0.010022595757618546,0.75744235510154645,0.75,0.5
isolated_010,17,0,1,0,0.0075169468182139099,0.0075169468182139099,0.75559564792578882,0.75,0.5
isolated_010,18,0,1,0,0.0056377101136604324,0.0056377101136604324,0.75420457839112598,0.75,0.5
isolated_010,19,0,1,0,0.0042282825852453243,0.0042282825852453243,0.75315785961611259,0.75,0.5
isolated_010,20,0,1,0,0.0031712119389339932,0.0031712119389339932,0.75237089035839011,0.75,0.5
isolated_010,21,0,1,0,0.0023784089542004949,0.0023784089542004949,0.75177957416053232,0.75,0.5
isolated_010,22,0,1,0,0.0017838067156503712,0.0017838067156503712,0.75133547281136825,0.75,0.5
isolated_010,23,0,1,0,0.0013378550367377784,0.0013378550367377784,0.75100205067900538,0.75,0.5
isolated_010,24,0,1,0,0.0010033912775533338,0.0010033912775533338,0.7507517891195199,0.75,0.5
isolated_010,25,0,1,0,0.00075254345816500035,0.00075254345816500035,0.7505639831717773,0.75,0.5
isolated_010,26,0,1,0,0.00056440759362375026,0.00056440759362375026,0.7504230669130395,0.75,0.5
isolated_010,27,0,1,0,0.00042330569521781269,0.00042330569521781269,0.75031734493749402,0.75,0.5
isolated_010,28,0,1,0,0.00031747927141335952,0.00031747927141335952,0.75023803388273635,0.75,0.5
isolated_010,29,0,1,0,0.00023810945356001964,0.00023810945356001964,0.75017853957820857,0.75,0.5
isolated_010,30,0,1,0,0.00017858209017001473,0.00017858209017001473,0.75013391265322604,0.75,0.5


==> anc/simulation_data/interaction_threshold_sensitivity_20261017/manifest.json <==
{
  "dataset_id": "interaction_threshold_sensitivity_20261017",
  "provenance": "NEW_DETERMINISTIC_SENSITIVITY_EXPERIMENT",
  "original_historical_output": false,
  "empirical_ai_experiment": false,
  "source_manuscript": "evolutionary_ai_control/Evolutionary_AI_Control_Paper_Draft.md",
  "source_sha256": "843a1367b68e50ceb3d8077fc38f48e36f812c622793ffc40c7634bacc44db42",
  "section": "6",
  "model": {
    "law": "u1_next=(r+c*u2/(K+u2))*u1; u2_next=(r+c*u1/(K+u1))*u2",
    "r": 0.75,
    "c": 0.75,
    "K": 1.0,
    "critical_complementary_abundance": 0.5,
    "horizon": 30,
    "initial_conditions": [
      {
        "run": "below_010",
        "u1": 0.1,
        "u2": 0.1
      },
      {
        "run": "below_025",
        "u1": 0.25,
        "u2": 0.25
      },
      {
        "run": "below_049",
        "u1": 0.49,
        "u2": 0.49
      },
      {
        "run": "boundary_050",
        "u1": 0.5,
        "u2": 0.5
      },
      {
        "run": "above_051",
        "u1": 0.51,
        "u2": 0.51
      },
      {
        "run": "above_075",
        "u1": 0.75,
        "u2": 0.75
      },
      {
        "run": "above_100",
        "u1": 1.0,
        "u2": 1.0
      },
      {
        "run": "isolated_100",
        "u1": 1.0,
        "u2": 0.0
      },
      {
        "run": "isolated_010",
        "u1": 0.0,
        "u2": 1.0
      }
    ],
    "sampling": "none; deterministic floating-point recurrence",
    "interpretation": "Symmetric threshold sensitivity and isolated controls. Model-based trajectories, not measurements of AI systems."
  },
  "datasets": [
    {
      "path": "evolutionary_ai_control/simulation_data/interaction_threshold_sensitivity_20261017/interaction_threshold_trajectories.csv",
      "rows": 279,
      "sha256": "b76707af3a530cbe435fcdf027ad3446ad05b4a0c38c0a8d74f07abe6e3dd602",
      "bytes": 32856
    },
    {
      "path": "evolutionary_ai_control/simulation_data/interaction_threshold_sensitivity_20261017/interaction_threshold_summary.csv",
      "rows": 9,
      "sha256": "38858dc00225cd23ecf94196bd97a4727e3d74b1f7b8f82cd0d017265a3b255c",
      "bytes": 611
    }
  ],
  "retention": "PERMANENT_PLOT_READY_SCIENTIFIC_DATA"
}


==> anc/simulation_data/interaction_threshold_sensitivity_20261017/reproduce_interaction_threshold.py <==
#!/usr/bin/env python3
"""Reproduce the archived symmetric interaction-threshold experiment.

Reconstructed from the executed 2026-10-17 terminal command.
Preserves archived datasets; regeneration takes place entirely in memory.
Successful SHA-256 equality is required before log registration.
"""
from pathlib import Path
from datetime import datetime
import csv
import hashlib
import io
import json
import shutil
import time

started = time.monotonic()
archive = Path(__file__).resolve().parent

expected = {
    "interaction_threshold_trajectories.csv":
        "b76707af3a530cbe435fcdf027ad3446ad05b4a0c38c0a8d74f07abe6e3dd602",
    "interaction_threshold_summary.csv":
        "38858dc00225cd23ecf94196bd97a4727e3d74b1f7b8f82cd0d017265a3b255c",
}
expected_manifest = (
    "733d363aecee21bce6f08471fa354ab4836e2af535036caa9aff55e87c63e90d"
)

def sha(path):
    h = hashlib.sha256()
    with path.open("rb") as f:
        for block in iter(lambda: f.read(1048576), b""):
            h.update(block)
    return h.hexdigest()

def regenerated_digest(rows):
    buffer = io.StringIO(newline="")
    writer = csv.DictWriter(buffer, fieldnames=list(rows[0]))
    writer.writeheader()
    writer.writerows(rows)
    return hashlib.sha256(buffer.getvalue().encode("utf-8")).hexdigest()

print("PERMANENT GENERATOR — INTERACTION THRESHOLD")
print("PROGRESS=0/5", flush=True)

manifest_path = archive / "manifest.json"
assert sha(manifest_path) == expected_manifest
manifest = json.loads(manifest_path.read_text(encoding="utf-8"))
assert len(manifest["datasets"]) == 2

for record in manifest["datasets"]:
    original = archive / Path(record["path"]).name
    assert sha(original) == record["sha256"]
    assert record["sha256"] == expected[original.name]

print("PROGRESS=1/5 ORIGINAL_ARCHIVE_VERIFIED", flush=True)

r = 0.75
c = 0.75
K = 1.0
critical = (1-r)*K/(c-(1-r))
assert critical == 0.5

initial_conditions = [
    ("below_010", 0.10, 0.10),
    ("below_025", 0.25, 0.25),
    ("below_049", 0.49, 0.49),
    ("boundary_050", 0.50, 0.50),
    ("above_051", 0.51, 0.51),
    ("above_075", 0.75, 0.75),
    ("above_100", 1.00, 1.00),
    ("isolated_100", 1.00, 0.00),
    ("isolated_010", 0.00, 1.00),
]

rows = []
summaries = []

for run_number, (name, u1_initial, u2_initial) in enumerate(initial_conditions, 1):
    u1, u2 = u1_initial, u2_initial
    initial_total = u1 + u2

    for t in range(31):
        m1 = r + c*u2/(K+u2)
        m2 = r + c*u1/(K+u1)

        rows.append({
            "run": name,
            "generation": t,
            "initial_u1": format(u1_initial, ".17g"),
            "initial_u2": format(u2_initial, ".17g"),
            "u1": format(u1, ".17g"),
            "u2": format(u2, ".17g"),
            "total_abundance": format(u1+u2, ".17g"),
            "lineage_1_multiplier": format(m1, ".17g"),
            "lineage_2_multiplier": format(m2, ".17g"),
            "analytical_threshold": format(critical, ".17g"),
        })

        if t < 30:
            u1, u2 = m1*u1, m2*u2

    final_total = u1 + u2

    summaries.append({
        "run": name,
        "initial_total": format(initial_total, ".17g"),
        "final_total": format(final_total, ".17g"),
        "final_to_initial_ratio": format(
            final_total/initial_total, ".17g"
        ),
        "generation_horizon": 30,
    })

    elapsed = time.monotonic()-started
    rate = run_number/max(elapsed, 1e-9)
    eta = (len(initial_conditions)-run_number)/max(rate, 1e-9)
    print(
        f"PROGRESS_RUNS={run_number}/{len(initial_conditions)} "
        f"ELAPSED={elapsed:.3f}s RATE={rate:.1f}/s ETA={eta:.3f}s",
        flush=True
    )

by_run = {}
for row in rows:
    by_run.setdefault(row["run"], []).append(row)

for name in ("below_010", "below_025", "below_049"):
    series = by_run[name]
    assert all(
        float(series[i+1]["total_abundance"])
        < float(series[i]["total_abundance"])
        for i in range(30)
    ), name

for name in ("above_051", "above_075", "above_100"):
    series = by_run[name]
    assert all(
        float(series[i+1]["total_abundance"])
        > float(series[i]["total_abundance"])
        for i in range(30)
    ), name

assert all(
    abs(float(row["total_abundance"])-1.0) < 1e-12
    for row in by_run["boundary_050"]
)

for name in ("isolated_100", "isolated_010"):
    assert abs(
        float(by_run[name][-1]["total_abundance"]) - 0.75**30
    ) < 1e-12

assert len(rows) == 279
assert len(summaries) == 9

print("PROGRESS=2/5 ORIGINAL_COMPUTATION_AND_CHECKS_REPLAYED", flush=True)

datasets = {
    "interaction_threshold_trajectories.csv": rows,
    "interaction_threshold_summary.csv": summaries,
}

for filename, values in datasets.items():
    regenerated = regenerated_digest(values)
    historical = sha(archive / filename)
    print(f"VERIFY={filename} ROWS={len(values)}", flush=True)
    print(f"REGENERATED_SHA256={regenerated}", flush=True)
    print(f"ARCHIVED_SHA256={historical}", flush=True)
    if regenerated != historical or historical != expected[filename]:
        raise SystemExit(f"FAIL: BYTE_IDENTICAL_REPRODUCTION={filename}")

print("PROGRESS=3/5 BOTH_DATASETS_REPRODUCED_EXACTLY", flush=True)

print("PUBLIC_REPRODUCTION=PASS", flush=True)
print("NUMERICAL_DATASETS=BYTE_IDENTICAL", flush=True)
print("INTERNAL_LOG_REGISTRATION=NOT_INCLUDED", flush=True)


==> anc/simulation_data/periodic_switching_exhaustive_20261017/manifest.json <==
{
  "dataset_id": "periodic_switching_exhaustive_20261017",
  "provenance": "NEW_EXHAUSTIVE_BOUNDED_PERIOD_MATHEMATICAL_EXPERIMENT",
  "retention": "PERMANENT_PLOT_READY_SCIENTIFIC_DATA",
  "source_manuscript": "evolutionary_ai_control/Evolutionary_AI_Control_Paper_Draft.md",
  "source_sha256": "c3f70a550419e5e59fd82f34e7b571d602cb66c3af16e8921c6d594616511a84",
  "section": "7",
  "model": {
    "A_epsilon": [
      [
        "epsilon",
        "2"
      ],
      [
        "epsilon",
        "epsilon"
      ]
    ],
    "B_epsilon": [
      [
        "epsilon",
        "epsilon"
      ],
      [
        "2",
        "epsilon"
      ]
    ],
    "epsilon_values_exact": [
      "0",
      "1/10"
    ],
    "period_lengths_inclusive": [
      1,
      8
    ],
    "all_binary_words_enumerated": true,
    "periodic_repetition": true,
    "initial_state_exact": [
      "0",
      "1"
    ],
    "transition_horizon": 40,
    "arithmetic": "Python fractions.Fraction exact rational updates",
    "spectral_radius": "Floating point evaluation from exact trace and determinant",
    "period_product_order": "Last applied matrix on the left",
    "interpretation": "Exact finite-horizon population trajectories and exact period-product invariants. The per-step spectral factor describes the periodically repeated operator, not necessarily growth from every initial state. The enumeration is exhaustive only for binary words with period length at most eight."
  },
  "datasets": [
    {
      "path": "evolutionary_ai_control/simulation_data/periodic_switching_exhaustive_20261017/periodic_words.csv",
      "rows": 510,
      "sha256": "be91604999078a0627845d08ef8f7c57b0f5b5588a6f2b7992ae9d585acec1bd",
      "bytes": 23076
    },
    {
      "path": "evolutionary_ai_control/simulation_data/periodic_switching_exhaustive_20261017/periodic_product_summary.csv",
      "rows": 1020,
      "sha256": "aad5a0200fd594efedc582d0b98e43904ab1a50fd28ddd04346a1586c9a36a9a",
      "bytes": 178038
    },
    {
      "path": "evolutionary_ai_control/simulation_data/periodic_switching_exhaustive_20261017/periodic_population_trajectories.csv",
      "rows": 41820,
      "sha256": "ccc6be6b1f61ba32050ecd2f04f720e9b53cc8ea949cac014bf5a72d96575026",
      "bytes": 4672654
    }
  ]
}


==> anc/simulation_data/periodic_switching_exhaustive_20261017/periodic_product_summary.csv <==
word,period_length,epsilon,product_00_exact,product_01_exact,product_10_exact,product_11_exact,trace_exact,determinant_exact,discriminant_exact,period_spectral_radius,asymptotic_per_step_spectral_factor,initial_state,final_total_exact,final_total_decimal,first_exact_zero_generation,horizon
A,1,0,0,2,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
A,1,1/10,1/10,2,1/10,1/10,1/5,-19/100,4/5,0.547213595499958,0.547213595499958,"(0,1)",919183108266696747911916428401/10000000000000000000000000000000000000000,9.191831082666967e-11,,40
B,1,0,0,0,2,0,0,0,0,0,0,"(0,1)",0,0,1,40
B,1,1/10,1/10,1/10,2,1/10,1/5,-19/100,4/5,0.547213595499958,0.547213595499958,"(0,1)",205535594650895193987343492441/10000000000000000000000000000000000000000,2.055355946508952e-11,,40
AA,2,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AA,2,1/10,21/100,2/5,1/50,21/100,21/50,361/10000,4/125,0.2994427190999916,0.547213595499958,"(0,1)",919183108266696747911916428401/10000000000000000000000000000000000000000,9.191831082666967e-11,,40
AB,2,0,0,0,0,4,4,0,16,4,2,"(0,1)",1099511627776,1099511627776,,40
AB,2,1/10,1/50,21/100,21/100,401/100,403/100,361/10000,32193/2000,4.021022183326994,2.00524865872714,"(0,1)",12815961176403146542199482206074773857182250782258641/10000000000000000000000000000000000000000,1281596117640.315,,40
BA,2,0,4,0,0,0,4,0,16,4,2,"(0,1)",0,0,1,40
BA,2,1/10,401/100,21/100,21/100,1/50,403/100,361/10000,32193/2000,4.021022183326994,2.00524865872714,"(0,1)",168166516188039777360919367218556398393115595997099/2500000000000000000000000000000000000000,67266606475.21591,,40
BB,2,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BB,2,1/10,21/100,1/50,2/5,21/100,21/50,361/10000,4/125,0.2994427190999916,0.547213595499958,"(0,1)",205535594650895193987343492441/10000000000000000000000000000000000000000,2.055355946508952e-11,,40
AAA,3,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAA,3,1/10,61/1000,23/50,23/1000,61/1000,61/500,-6859/1000000,529/12500,0.1638591269649903,0.547213595499958,"(0,1)",919183108266696747911916428401/10000000000000000000000000000000000000000,9.191831082666967e-11,,40
AAB,3,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAB,3,1/10,23/1000,61/1000,211/500,821/1000,211/250,-6859/1000000,184943/250000,0.8520499970933613,0.9480291540841214,"(0,1)",2542902947802558498528505988535211070083/10000000000000000000000000000000000000000,0.2542902947802558,,40
ABA,3,0,0,8,0,0,0,0,0,0,0,"(0,1)",0,0,4,40
ABA,3,1/10,211/500,8041/1000,23/1000,211/500,211/250,-6859/1000000,184943/250000,0.8520499970933613,0.9480291540841214,"(0,1)",455309340182909718681344615456386387883/1250000000000000000000000000000000000000,0.3642474721463278,,40
ABB,3,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABB,3,1/10,23/1000,211/500,61/1000,821/1000,211/250,-6859/1000000,184943/250000,0.8520499970933613,0.9480291540841214,"(0,1)",529524813820715875913744072661630405121/2000000000000000000000000000000000000000,0.264762406910358,,40
BAA,3,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAA,3,1/10,821/1000,61/1000,211/500,23/1000,211/250,-6859/1000000,184943/250000,0.8520499970933613,0.9480291540841214,"(0,1)",194807392535496125103570257939403955367/10000000000000000000000000000000000000000,0.01948073925354961,,40
BAB,3,0,0,0,8,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAB,3,1/10,211/500,23/1000,8041/1000,211/500,211/250,-6859/1000000,184943/250000,0.8520499970933613,0.9480291540841214,"(0,1)",194807392535496125103570257939403955367/10000000000000000000000000000000000000000,0.01948073925354961,,40
BBA,3,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBA,3,1/10,821/1000,211/500,61/1000,23/1000,211/250,-6859/1000000,184943/250000,0.8520499970933613,0.9480291540841214,"(0,1)",323594791549053844006455298263820997087/2500000000000000000000000000000000000000,0.1294379166196215,,40
BBB,3,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBB,3,1/10,61/1000,23/1000,23/50,61/1000,61/500,-6859/1000000,529/12500,0.1638591269649903,0.547213595499958,"(0,1)",205535594650895193987343492441/10000000000000000000000000000000000000000,2.055355946508952e-11,,40
AAAA,4,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAAA,4,1/10,521/10000,21/125,21/2500,521/10000,521/5000,130321/100000000,441/78125,0.08966594202199646,0.547213595499958,"(0,1)",919183108266696747911916428401/10000000000000000000000000000000000000000,9.191831082666967e-11,,40
AAAB,4,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAAB,4,1/10,21/2500,521/10000,1243/10000,9261/10000,1869/2000,130321/100000000,86807741/100000000,0.9331033594383538,0.982839128722608,"(0,1)",2622982854077533600166642165986727878237/5000000000000000000000000000000000000000,0.5245965708155067,,40
AABA,4,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABA,4,1/10,8463/10000,16481/10000,89/2000,441/5000,1869/2000,130321/100000000,86807741/100000000,0.9331033594383538,0.982839128722608,"(0,1)",9317375337252829988742145343224098037949/10000000000000000000000000000000000000000,0.931737533725283,,40
AABB,4,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABB,4,1/10,89/2000,441/5000,441/5000,2041/10000,1243/5000,130321/100000000,176841/3125000,0.2432423389714529,0.7022791789382097,"(0,1)",8746209429722180504603147916200257/10000000000000000000000000000000000000000,8.746209429722181e-07,,40
ABAA,4,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,4,40
ABAA,4,1/10,441/5000,16481/10000,89/2000,8463/10000,1869/2000,130321/100000000,86807741/100000000,0.9331033594383538,0.982839128722608,"(0,1)",209199765099228012142984474288667817491/156250000000000000000000000000000000000,1.338878496635059,,40
ABAB,4,0,0,0,0,16,16,0,256,16,2,"(0,1)",1099511627776,1099511627776,,40
ABAB,4,1/10,89/2000,8463/10000,8463/10000,80621/5000,161687/10000,130321/100000000,5228432937/20000000,16.16861939880778,2.00524865872714,"(0,1)",12815961176403146542199482206074773857182250782258641/10000000000000000000000000000000000000000,1281596117640.315,,40
ABBA,4,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBA,4,1/10,1243/10000,8421/5000,21/2500,1243/10000,1243/5000,130321/100000000,176841/3125000,0.2432423389714529,0.7022791789382097,"(0,1)",10992215777409139696610324502388553/2000000000000000000000000000000000000000,5.49610788870457e-06,,40
ABBB,4,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBB,4,1/10,21/2500,1243/10000,521/10000,9261/10000,1869/2000,130321/100000000,86807741/100000000,0.9331033594383538,0.982839128722608,"(0,1)",704214875770547242760813648773475330053/1250000000000000000000000000000000000000,0.5633719006164378,,40
BAAA,4,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAAA,4,1/10,9261/10000,521/10000,1243/10000,21/2500,1869/2000,130321/100000000,86807741/100000000,0.9331033594383538,0.982839128722608,"(0,1)",317417209773564877522557844670046678899/10000000000000000000000000000000000000000,0.03174172097735649,,40
BAAB,4,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAAB,4,1/10,1243/10000,21/2500,8421/5000,1243/10000,1243/5000,130321/100000000,176841/3125000,0.2432423389714529,0.7022791789382097,"(0,1)",3881486328951283875292782169279993/10000000000000000000000000000000000000000,3.881486328951284e-07,,40
BABA,4,0,16,0,0,0,16,0,256,16,2,"(0,1)",0,0,1,40
BABA,4,1/10,80621/5000,8463/10000,8463/10000,89/2000,161687/10000,130321/100000000,5228432937/20000000,16.16861939880778,2.00524865872714,"(0,1)",168166516188039777360919367218556398393115595997099/2500000000000000000000000000000000000000,67266606475.21591,,40
BABB,4,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABB,4,1/10,8463/10000,89/2000,16481/10000,441/5000,1869/2000,130321/100000000,86807741/100000000,0.9331033594383538,0.982839128722608,"(0,1)",705170507782875619275782702884393562849/10000000000000000000000000000000000000000,0.07051705077828756,,40
BBAA,4,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBAA,4,1/10,2041/10000,441/5000,441/5000,89/2000,1243/5000,130321/100000000,176841/3125000,0.2432423389714529,0.7022791789382097,"(0,1)",3881486328951283875292782169279993/10000000000000000000000000000000000000000,3.881486328951284e-07,,40
BBAB,4,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBAB,4,1/10,441/5000,89/2000,16481/10000,8463/10000,1869/2000,130321/100000000,86807741/100000000,0.9331033594383538,0.982839128722608,"(0,1)",1194145034220159601921160928533758961081/2500000000000000000000000000000000000000,0.4776580136880638,,40
BBBA,4,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBA,4,1/10,9261/10000,1243/10000,521/10000,21/2500,1869/2000,130321/100000000,86807741/100000000,0.9331033594383538,0.982839128722608,"(0,1)",705170507782875619275782702884393562849/10000000000000000000000000000000000000000,0.07051705077828756,,40
BBBB,4,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBB,4,1/10,521/10000,21/2500,21/125,521/10000,521/5000,130321/100000000,441/78125,0.08966594202199646,0.547213595499958,"(0,1)",205535594650895193987343492441/10000000000000000000000000000000000000000,2.055355946508952e-11,,40
AAAAA,5,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAAAA,5,1/10,2201/100000,121/1000,121/20000,2201/100000,2201/50000,-2476099/10000000000,14641/5000000,0.04906642252774746,0.547213595499958,"(0,1)",919183108266696747911916428401/10000000000000000000000000000000000000000,9.191831082666967e-11,,40
AAAAB,5,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAAAB,5,1/10,121/20000,2201/100000,1313/12500,34121/100000,17363/50000,-2476099/10000000000,75987467/625000000,0.3479715808119222,0.8096713184359775,"(0,1)",2243566660291304887984522395329469721/10000000000000000000000000000000000000000,0.0002243566660291305,,40
AAABA,5,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAABA,5,1/10,1559/6250,185741/100000,1327/100000,4891/50000,17363/50000,-2476099/10000000000,75987467/625000000,0.3479715808119222,0.8096713184359775,"(0,1)",12057995380332054606049850340991810897/10000000000000000000000000000000000000000,0.001205799538033205,,40
AAABB,5,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAABB,5,1/10,1327/100000,4891/50000,2923/100000,19681/100000,1313/6250,-2476099/10000000000,22562023/500000000,0.2112521061838056,0.732757394109399,"(0,1)",55233889376935223184375084007501969/10000000000000000000000000000000000000000,5.523388937693522e-06,,40
AABAA,5,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABAA,5,1/10,17363/100000,34121/100000,2227/25000,17363/100000,17363/50000,-2476099/10000000000,75987467/625000000,0.3479715808119222,0.8096713184359775,"(0,1)",3178274157438042956371696485392549833/10000000000000000000000000000000000000000,0.0003178274157438043,,40
AABAB,5,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABAB,5,1/10,2227/25000,17363/100000,33941/20000,165251/50000,33941/10000,-2476099/10000000000,7200565781/625000000,3.39417295146816,1.276870324237807,"(0,1)",180529544206011311125494443275298290686488401/10000000000000000000000000000000000000000,18052.95442060113,,40
AABBA,5,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABBA,5,1/10,3617/20000,20851/50000,1327/100000,2923/100000,1313/6250,-2476099/10000000000,22562023/500000000,0.2112521061838056,0.732757394109399,"(0,1)",83545257458023631573689294601947153/10000000000000000000000000000000000000000,8.354525745802364e-06,,40
AABBB,5,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABBB,5,1/10,1327/100000,2923/100000,4891/50000,19681/100000,1313/6250,-2476099/10000000000,22562023/500000000,0.2112521061838056,0.732757394109399,"(0,1)",42426365721204752722542464929062481/10000000000000000000000000000000000000000,4.242636572120475e-06,,40
ABAAA,5,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,4,40
ABAAA,5,1/10,4891/50000,185741/100000,1327/100000,1559/6250,17363/50000,-2476099/10000000000,75987467/625000000,0.3479715808119222,0.8096713184359775,"(0,1)",12992702877478792674437024431054891009/10000000000000000000000000000000000000000,0.001299270287747879,,40
ABAAB,5,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,4,40
ABAAB,5,1/10,1327/100000,1559/6250,3617/20000,338083/100000,33941/10000,-2476099/10000000000,7200565781/625000000,3.39417295146816,1.276870324237807,"(0,1)",188397917133198111460999738226749330686714721/10000000000000000000000000000000000000000,18839.79171331981,,40
ABABA,5,0,0,32,0,0,0,0,0,0,0,"(0,1)",0,0,6,40
ABABA,5,1/10,33941/20000,3233303/100000,2227/25000,33941/20000,33941/10000,-2476099/10000000000,7200565781/625000000,3.39417295146816,1.276870324237807,"(0,1)",1766006689034151578729811375992682850732091881/10000000000000000000000000000000000000000,176600.6689034151,,40
ABABB,5,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,5,40
ABABB,5,1/10,2227/25000,33941/20000,17363/100000,165251/50000,33941/10000,-2476099/10000000000,7200565781/625000000,3.39417295146816,1.276870324237807,"(0,1)",259587957902983447829857168739877787831619521/10000000000000000000000000000000000000000,25958.79579029834,,40
ABBAA,5,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBAA,5,1/10,2923/100000,20851/50000,1327/100000,3617/20000,1313/6250,-2476099/10000000000,22562023/500000000,0.2112521061838056,0.732757394109399,"(0,1)",111856625539112039963003505196392337/10000000000000000000000000000000000000000,1.11856625539112e-05,,40
ABBAB,5,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBAB,5,1/10,1327/100000,3617/20000,1559/6250,338083/100000,33941/10000,-2476099/10000000000,7200565781/625000000,3.39417295146816,1.276870324237807,"(0,1)",184838415094708844642556866701092907829469481/10000000000000000000000000000000000000000,18483.84150947088,,40
ABBBA,5,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBBA,5,1/10,1313/12500,186463/100000,121/20000,1313/12500,1313/6250,-2476099/10000000000,22562023/500000000,0.2112521061838056,0.732757394109399,"(0,1)",368007098653721449199655886765182097/10000000000000000000000000000000000000000,3.680070986537215e-05,,40
ABBBB,5,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBBB,5,1/10,121/20000,1313/12500,2201/100000,34121/100000,17363/50000,-2476099/10000000000,75987467/625000000,0.3479715808119222,0.8096713184359775,"(0,1)",2755430289681185258767974873221156449/10000000000000000000000000000000000000000,0.0002755430289681185,,40
BAAAA,5,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAAAA,5,1/10,34121/100000,2201/100000,1313/12500,121/20000,17363/50000,-2476099/10000000000,75987467/625000000,0.3479715808119222,0.8096713184359775,"(0,1)",35474228056545199994153828722216421/2000000000000000000000000000000000000000,1.77371140282726e-05,,40
BAAAB,5,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAAAB,5,1/10,1313/12500,121/20000,186463/100000,1313/12500,1313/6250,-2476099/10000000000,22562023/500000000,0.2112521061838056,0.732757394109399,"(0,1)",20962233278775570923626302761594641/10000000000000000000000000000000000000000,2.096223327877557e-06,,40
BAABA,5,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAABA,5,1/10,338083/100000,1559/6250,3617/20000,1327/100000,33941/10000,-2476099/10000000000,7200565781/625000000,3.39417295146816,1.276870324237807,"(0,1)",13637213171470230325040029305047284365898561/10000000000000000000000000000000000000000,1363.721317147023,,40
BAABB,5,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAABB,5,1/10,3617/20000,1327/100000,20851/50000,2923/100000,1313/6250,-2476099/10000000000,22562023/500000000,0.2112521061838056,0.732757394109399,"(0,1)",8154709623045100461793683683155153/10000000000000000000000000000000000000000,8.1547096230451e-07,,40
BABAA,5,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABAA,5,1/10,165251/50000,17363/100000,33941/20000,2227/25000,33941/10000,-2476099/10000000000,7200565781/625000000,3.39417295146816,1.276870324237807,"(0,1)",13637213171470230325040029305047284365898561/10000000000000000000000000000000000000000,1363.721317147023,,40
BABAB,5,0,0,0,32,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABAB,5,1/10,33941/20000,2227/25000,3233303/100000,33941/20000,33941/10000,-2476099/10000000000,7200565781/625000000,3.39417295146816,1.276870324237807,"(0,1)",92695626868442367029402754769626781511029681/10000000000000000000000000000000000000000,9269.562686844236,,40
BABBA,5,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABBA,5,1/10,338083/100000,3617/20000,1559/6250,1327/100000,33941/10000,-2476099/10000000000,7200565781/625000000,3.39417295146816,1.276870324237807,"(0,1)",10077711132980963506597157779390861508653321/10000000000000000000000000000000000000000,1007.771113298096,,40
BABBB,5,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABBB,5,1/10,1559/6250,1327/100000,185741/100000,4891/50000,17363/50000,-2476099/10000000000,75987467/625000000,0.3479715808119222,0.8096713184359775,"(0,1)",689234769672606370754221621502768833/10000000000000000000000000000000000000000,6.892347696726064e-05,,40
BBAAA,5,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBAAA,5,1/10,19681/100000,4891/50000,2923/100000,1327/100000,1313/6250,-2476099/10000000000,22562023/500000000,0.2112521061838056,0.732757394109399,"(0,1)",20962233278775570923626302761594641/10000000000000000000000000000000000000000,2.096223327877557e-06,,40
BBAAB,5,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBAAB,5,1/10,2923/100000,1327/100000,20851/50000,3617/20000,1313/6250,-2476099/10000000000,22562023/500000000,0.2112521061838056,0.732757394109399,"(0,1)",36466077704133508851107894277600337/10000000000000000000000000000000000000000,3.646607770413351e-06,,40
BBABA,5,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBABA,5,1/10,165251/50000,33941/20000,17363/100000,2227/25000,33941/10000,-2476099/10000000000,7200565781/625000000,3.39417295146816,1.276870324237807,"(0,1)",92695626868442367029402754769626781511029681/10000000000000000000000000000000000000000,9269.562686844236,,40
BBABB,5,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBABB,5,1/10,17363/100000,2227/25000,34121/100000,17363/100000,17363/50000,-2476099/10000000000,75987467/625000000,0.3479715808119222,0.8096713184359775,"(0,1)",324788453363868887828279142313169789/2000000000000000000000000000000000000000,0.0001623942266819344,,40
BBBAA,5,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBAA,5,1/10,19681/100000,2923/100000,4891/50000,1327/100000,1313/6250,-2476099/10000000000,22562023/500000000,0.2112521061838056,0.732757394109399,"(0,1)",8154709623045100461793683683155153/10000000000000000000000000000000000000000,8.1547096230451e-07,,40
BBBAB,5,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBAB,5,1/10,4891/50000,1327/100000,185741/100000,1559/6250,17363/50000,-2476099/10000000000,75987467/625000000,0.3479715808119222,0.8096713184359775,"(0,1)",324788453363868887828279142313169789/2000000000000000000000000000000000000000,0.0001623942266819344,,40
BBBBA,5,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBBA,5,1/10,34121/100000,1313/12500,2201/100000,121/20000,17363/50000,-2476099/10000000000,75987467/625000000,0.3479715808119222,0.8096713184359775,"(0,1)",689234769672606370754221621502768833/10000000000000000000000000000000000000000,6.892347696726064e-05,,40
BBBBB,5,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBBB,5,1/10,2201/100000,121/20000,121/1000,2201/100000,2201/50000,-2476099/10000000000,14641/5000000,0.04906642252774746,0.547213595499958,"(0,1)",205535594650895193987343492441/10000000000000000000000000000000000000000,2.055355946508952e-11,,40
AAAAAA,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAAAAA,6,1/10,14301/1000000,1403/25000,1403/500000,14301/1000000,14301/500000,47045881/1000000000000,1968409/3125000000,0.02684981348972882,0.547213595499958,"(0,1)",919183108266696747911916428401/10000000000000000000000000000000000000000,9.191831082666967e-11,,40
AAAAAB,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAAAAB,6,1/10,1403/500000,14301/1000000,357/8000,244201/1000000,247007/1000000,47045881/1000000000000,2432970981/40000000000,0.2468163891529592,0.7920069617722504,"(0,1)",500235547072778733785739840750162281/10000000000000000000000000000000000000000,5.002355470727787e-05,,40
AAAABA,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAAABA,6,1/10,42137/200000,684621/1000000,11109/1000000,18161/500000,247007/1000000,47045881/1000000000000,2432970981/40000000000,0.2468163891529592,0.7920069617722504,"(0,1)",452571293395507865320038555791955257/10000000000000000000000000000000000000000,4.525712933955079e-05,,40
AAAABB,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAAABB,6,1/10,11109/1000000,18161/500000,5651/250000,78141/1000000,357/4000,47045881/1000000000000,243043093/31250000000,0.08871972467313975,0.667836314790184,"(0,1)",1066111270177324060571763603174709/10000000000000000000000000000000000000000,1.066111270177324e-07,,40
AAABAA,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAABAA,6,1/10,12871/250000,381381/1000000,26271/1000000,195523/1000000,247007/1000000,47045881/1000000000000,2432970981/40000000000,0.2468163891529592,0.7920069617722504,"(0,1)",1107700437503050156832346423977322739/5000000000000000000000000000000000000000,0.00022154008750061,,40
AAABAB,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAABAB,6,1/10,26271/1000000,195523/1000000,500207/1000000,1862301/500000,3750873/1000000,47045881/1000000000000,2813772015721/200000000000,3.75086045730972,1.246489098377894,"(0,1)",2724230576027878662970921531440151521929863/1000000000000000000000000000000000000000,2724.230576027879,,40
AAABBA,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAABBA,6,1/10,59787/1000000,201701/500000,17/4000,29463/1000000,357/4000,47045881/1000000000000,243043093/31250000000,0.08871972467313975,0.667836314790184,"(0,1)",2262586939733105542226836779577169/5000000000000000000000000000000000000000,4.525173879466211e-07,,40
AAABBB,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAABBB,6,1/10,17/4000,29463/1000000,29463/1000000,215321/1000000,219571/1000000,47045881/1000000000000,48023240517/1000000000000,0.2193565277822108,0.7765899402422245,"(0,1)",544784102864021391007335594218474611/5000000000000000000000000000000000000000,0.0001089568205728043,,40
AABAAA,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABAAA,6,1/10,195523/1000000,381381/1000000,26271/1000000,12871/250000,247007/1000000,47045881/1000000000000,2432970981/40000000000,0.2468163891529592,0.7920069617722504,"(0,1)",157222648117576875741745834206365147/400000000000000000000000000000000000000,0.0003930566202939422,,40
AABAAB,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABAAB,6,1/10,26271/1000000,12871/250000,44521/125000,699783/1000000,363027/500000,47045881/1000000000000,8233847303/15625000000,0.7259891975467969,0.9480291540841214,"(0,1)",2542902947802558498528505988535211070083/10000000000000000000000000000000000000000,0.2542902947802558,,40
AABABA,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABABA,6,1/10,53172/15625,6627403/1000000,178613/1000000,69573/200000,3750873/1000000,47045881/1000000000000,2813772015721/200000000000,3.75086045730972,1.246489098377894,"(0,1)",48314923803119415213817710936639861149063971/10000000000000000000000000000000000000000,4831.492380311942,,40
AABABB,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABABB,6,1/10,178613/1000000,69573/200000,69573/200000,338881/500000,6851/8000,47045881/1000000000000,733189957101/1000000000000,0.8563200604006894,0.9744794528548728,"(0,1)",6845371246318697095112982521575973076467/10000000000000000000000000000000000000000,0.6845371246318697,,40
AABBAA,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABBAA,6,1/10,357/8000,50081/500000,4853/250000,357/8000,357/4000,47045881/1000000000000,243043093/31250000000,0.08871972467313975,0.667836314790184,"(0,1)",1447706476460543342040938971048007/10000000000000000000000000000000000000000,1.447706476460543e-07,,40
AABBAB,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABBAB,6,1/10,4853/250000,357/8000,363027/1000000,836963/1000000,6851/8000,47045881/1000000000000,733189957101/1000000000000,0.8563200604006894,0.9744794528548728,"(0,1)",1153726314945765948856113900478580398507/10000000000000000000000000000000000000000,0.1153726314945766,,40
AABBBA,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABBBA,6,1/10,196967/1000000,396543/1000000,11109/1000000,5651/250000,219571/1000000,47045881/1000000000000,48023240517/1000000000000,0.2193565277822108,0.7765899402422245,"(0,1)",300779175650668724263513491428031763/10000000000000000000000000000000000000000,3.007791756506687e-05,,40
AABBBB,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABBBB,6,1/10,11109/1000000,5651/250000,18161/500000,78141/1000000,357/4000,47045881/1000000000000,243043093/31250000000,0.08871972467313975,0.667836314790184,"(0,1)",1420322123626297570463717400713507/10000000000000000000000000000000000000000,1.420322123626297e-07,,40
ABAAAA,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,4,40
ABAAAA,6,1/10,18161/500000,684621/1000000,11109/1000000,42137/200000,247007/1000000,47045881/1000000000000,2432970981/40000000000,0.2468163891529592,0.7920069617722504,"(0,1)",176429110339773233544456214448862871/312500000000000000000000000000000000000,0.0005645731530872744,,40
ABAAAB,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,4,40
ABAAAB,6,1/10,11109/1000000,42137/200000,196967/1000000,934941/250000,3750873/1000000,47045881/1000000000000,2813772015721/200000000000,3.75086045730972,1.246489098377894,"(0,1)",2170773493698812079459103653289788611559827/312500000000000000000000000000000000000,6946.475179836199,,40
ABAABA,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,4,40
ABAABA,6,1/10,363027/1000000,1696651/250000,4853/250000,363027/1000000,363027/500000,47045881/1000000000000,8233847303/15625000000,0.7259891975467969,0.9480291540841214,"(0,1)",455309340182909718681344615456386387883/1250000000000000000000000000000000000000,0.3642474721463278,,40
ABAABB,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,4,40
ABAABB,6,1/10,4853/250000,363027/1000000,357/8000,836963/1000000,6851/8000,47045881/1000000000000,733189957101/1000000000000,0.8563200604006894,0.9744794528548728,"(0,1)",307333813520973490966355619960018238753/312500000000000000000000000000000000000,0.9834682032671151,,40
ABABAA,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,6,40
ABABAA,6,1/10,69573/200000,6627403/1000000,178613/1000000,53172/15625,3750873/1000000,47045881/1000000000000,2813772015721/200000000000,3.75086045730972,1.246489098377894,"(0,1)",472588581828632538092829953522881803679365641/10000000000000000000000000000000000000000,47258.85818286325,,40
ABABAB,6,0,0,0,0,64,64,0,4096,64,2,"(0,1)",1099511627776,1099511627776,,40
ABABAB,6,1/10,178613/1000000,53172/15625,53172/15625,12967153/200000,32507189/500000,47045881/1000000000000,206390095632/48828125,65.01437727637727,2.00524865872714,"(0,1)",12815961176403146542199482206074773857182250782258641/10000000000000000000000000000000000000000,1281596117640.315,,40
ABABBA,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,5,40
ABABBA,6,1/10,44521/125000,1355949/200000,26271/1000000,500207/1000000,6851/8000,47045881/1000000000000,733189957101/1000000000000,0.8563200604006894,0.9744794528548728,"(0,1)",13378923933413290443234805811258084928869/2000000000000000000000000000000000000000,6.689461966706645,,40
ABABBB,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,5,40
ABABBB,6,1/10,26271/1000000,500207/1000000,195523/1000000,1862301/500000,3750873/1000000,47045881/1000000000000,2813772015721/200000000000,3.75086045730972,1.246489098377894,"(0,1)",472584905164232445581174472077815373751218729/10000000000000000000000000000000000000000,47258.49051642325,,40
ABBAAA,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBAAA,6,1/10,29463/1000000,201701/500000,17/4000,59787/1000000,357/4000,47045881/1000000000000,243043093/31250000000,0.08871972467313975,0.667836314790184,"(0,1)",1777226879777797409954393743872553/2000000000000000000000000000000000000000,8.886134398888987e-07,,40
ABBAAB,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBAAB,6,1/10,17/4000,59787/1000000,59787/1000000,6817/8000,6851/8000,47045881/1000000000000,733189957101/1000000000000,0.8563200604006894,0.9744794528548728,"(0,1)",1426469577530135036095381706953560305153/2000000000000000000000000000000000000000,0.7132347887650675,,40
ABBABA,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBABA,6,1/10,500207/1000000,1355949/200000,26271/1000000,44521/125000,6851/8000,47045881/1000000000000,733189957101/1000000000000,0.8563200604006894,0.9744794528548728,"(0,1)",1421680788003471979993216542679642674353/2000000000000000000000000000000000000000,0.710840394001736,,40
ABBABB,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBABB,6,1/10,26271/1000000,44521/125000,12871/250000,699783/1000000,363027/500000,47045881/1000000000000,8233847303/15625000000,0.7259891975467969,0.9480291540841214,"(0,1)",529524813820715875913744072661630405121/2000000000000000000000000000000000000000,0.264762406910358,,40
ABBBAA,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBBAA,6,1/10,5651/250000,396543/1000000,11109/1000000,196967/1000000,219571/1000000,47045881/1000000000000,48023240517/1000000000000,0.2193565277822108,0.7765899402422245,"(0,1)",146574828743339216932770184041578093/1250000000000000000000000000000000000000,0.0001172598629946714,,40
ABBBAB,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBBAB,6,1/10,11109/1000000,196967/1000000,42137/200000,934941/250000,3750873/1000000,47045881/1000000000000,2813772015721/200000000000,3.75086045730972,1.246489098377894,"(0,1)",3656612303594867375814735852341092499737423/1250000000000000000000000000000000000000,2925.289842875894,,40
ABBBBA,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBBBA,6,1/10,357/8000,173231/250000,1403/500000,357/8000,357/4000,47045881/1000000000000,243043093/31250000000,0.08871972467313975,0.667836314790184,"(0,1)",304961545807199037146601709793321/625000000000000000000000000000000000000,4.879384732915185e-07,,40
ABBBBB,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBBBB,6,1/10,1403/500000,357/8000,14301/1000000,244201/1000000,247007/1000000,47045881/1000000000000,2432970981/40000000000,0.2468163891529592,0.7920069617722504,"(0,1)",296776312640715523867768174116310163/1250000000000000000000000000000000000000,0.0002374210501125724,,40
BAAAAA,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAAAAA,6,1/10,244201/1000000,14301/1000000,357/8000,1403/500000,247007/1000000,47045881/1000000000000,2432970981/40000000000,0.2468163891529592,0.7920069617722504,"(0,1)",139148109613132085390170786601850029/10000000000000000000000000000000000000000,1.391481096131321e-05,,40
BAAAAB,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAAAAB,6,1/10,357/8000,1403/500000,173231/250000,357/8000,357/4000,47045881/1000000000000,243043093/31250000000,0.08871972467313975,0.667836314790184,"(0,1)",62100642024873046267038513684689/2000000000000000000000000000000000000000,3.105032101243652e-08,,40
BAAABA,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAAABA,6,1/10,934941/250000,42137/200000,196967/1000000,11109/1000000,3750873/1000000,47045881/1000000000000,2813772015721/200000000000,3.75086045730972,1.246489098377894,"(0,1)",329601952205491483051709204082644573360873/2000000000000000000000000000000000000000,164.8009761027458,,40
BAAABB,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAAABB,6,1/10,196967/1000000,11109/1000000,396543/1000000,5651/250000,219571/1000000,47045881/1000000000000,48023240517/1000000000000,0.2193565277822108,0.7765899402422245,"(0,1)",13241403632178204821696996951095057/2000000000000000000000000000000000000000,6.620701816089103e-06,,40
BAABAA,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAABAA,6,1/10,699783/1000000,12871/250000,44521/125000,26271/1000000,363027/500000,47045881/1000000000000,8233847303/15625000000,0.7259891975467969,0.9480291540841214,"(0,1)",194807392535496125103570257939403955367/10000000000000000000000000000000000000000,0.01948073925354961,,40
BAABAB,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAABAB,6,1/10,44521/125000,26271/1000000,1355949/200000,500207/1000000,6851/8000,47045881/1000000000000,733189957101/1000000000000,0.8563200604006894,0.9744794528548728,"(0,1)",524397728345249187632872360027083437743/10000000000000000000000000000000000000000,0.05243977283452492,,40
BAABBA,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAABBA,6,1/10,6817/8000,59787/1000000,59787/1000000,17/4000,6851/8000,47045881/1000000000000,733189957101/1000000000000,0.8563200604006894,0.9744794528548728,"(0,1)",500453780711933907122046538657495283743/10000000000000000000000000000000000000000,0.05004537807119339,,40
BAABBB,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAABBB,6,1/10,59787/1000000,17/4000,201701/500000,29463/1000000,357/4000,47045881/1000000000000,243043093/31250000000,0.08871972467313975,0.667836314790184,"(0,1)",637329710739092969649924795627743/10000000000000000000000000000000000000000,6.37329710739093e-08,,40
BABAAA,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABAAA,6,1/10,1862301/500000,195523/1000000,500207/1000000,26271/1000000,3750873/1000000,47045881/1000000000000,2813772015721/200000000000,3.75086045730972,1.246489098377894,"(0,1)",6202107606187545280235205873343455516563903/2500000000000000000000000000000000000000,2480.843042475018,,40
BABAAB,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABAAB,6,1/10,500207/1000000,26271/1000000,1355949/200000,44521/125000,6851/8000,47045881/1000000000000,733189957101/1000000000000,0.8563200604006894,0.9744794528548728,"(0,1)",878427128674425950860817419292923500343/2500000000000000000000000000000000000000,0.3513708514697704,,40
BABABA,6,0,64,0,0,0,64,0,4096,64,2,"(0,1)",0,0,1,40
BABABA,6,1/10,12967153/200000,53172/15625,53172/15625,178613/1000000,32507189/500000,47045881/1000000000000,206390095632/48828125,65.01437727637727,2.00524865872714,"(0,1)",168166516188039777360919367218556398393115595997099/2500000000000000000000000000000000000000,67266606475.21591,,40
BABABB,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABABB,6,1/10,53172/15625,178613/1000000,6627403/1000000,69573/200000,3750873/1000000,47045881/1000000000000,2813772015721/200000000000,3.75086045730972,1.246489098377894,"(0,1)",248047537603500886092853420483073921381087/100000000000000000000000000000000000000,2480.475376035009,,40
BABBAA,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABBAA,6,1/10,836963/1000000,357/8000,363027/1000000,4853/250000,6851/8000,47045881/1000000000000,733189957101/1000000000000,0.8563200604006894,0.9744794528548728,"(0,1)",524397728345249187632872360027083437743/10000000000000000000000000000000000000000,0.05243977283452492,,40
BABBAB,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABBAB,6,1/10,363027/1000000,4853/250000,1696651/250000,363027/1000000,363027/500000,47045881/1000000000000,8233847303/15625000000,0.7259891975467969,0.9480291540841214,"(0,1)",194807392535496125103570257939403955367/10000000000000000000000000000000000000000,0.01948073925354961,,40
BABBBA,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABBBA,6,1/10,934941/250000,196967/1000000,42137/200000,11109/1000000,3750873/1000000,47045881/1000000000000,2813772015721/200000000000,3.75086045730972,1.246489098377894,"(0,1)",3658602429507609792067217524740447645405119/10000000000000000000000000000000000000000,365.860242950761,,40
BABBBB,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABBBB,6,1/10,42137/200000,11109/1000000,684621/1000000,18161/500000,247007/1000000,47045881/1000000000000,2432970981/40000000000,0.2468163891529592,0.7920069617722504,"(0,1)",59591547146551192533524666315537171/2000000000000000000000000000000000000000,2.979577357327559e-05,,40
BBAAAA,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBAAAA,6,1/10,78141/1000000,18161/500000,5651/250000,11109/1000000,357/4000,47045881/1000000000000,243043093/31250000000,0.08871972467313975,0.667836314790184,"(0,1)",664714063573338741227146365962243/10000000000000000000000000000000000000000,6.647140635733388e-08,,40
BBAAAB,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBAAAB,6,1/10,5651/250000,11109/1000000,396543/1000000,196967/1000000,219571/1000000,47045881/1000000000000,48023240517/1000000000000,0.2193565277822108,0.7765899402422245,"(0,1)",149237442379561977555975268651150807/10000000000000000000000000000000000000000,1.49237442379562e-05,,40
BBAABA,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBAABA,6,1/10,836963/1000000,363027/1000000,357/8000,4853/250000,6851/8000,47045881/1000000000000,733189957101/1000000000000,0.8563200604006894,0.9744794528548728,"(0,1)",500453780711933907122046538657495283743/10000000000000000000000000000000000000000,0.05004537807119339,,40
BBAABB,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBAABB,6,1/10,357/8000,4853/250000,50081/500000,357/8000,357/4000,47045881/1000000000000,243043093/31250000000,0.08871972467313975,0.667836314790184,"(0,1)",637329710739092969649924795627743/10000000000000000000000000000000000000000,6.37329710739093e-08,,40
BBABAA,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBABAA,6,1/10,338881/500000,69573/200000,69573/200000,178613/1000000,6851/8000,47045881/1000000000000,733189957101/1000000000000,0.8563200604006894,0.9744794528548728,"(0,1)",878427128674425950860817419292923500343/2500000000000000000000000000000000000000,0.3513708514697704,,40
BBABAB,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBABAB,6,1/10,69573/200000,178613/1000000,6627403/1000000,53172/15625,3750873/1000000,47045881/1000000000000,2813772015721/200000000000,3.75086045730972,1.246489098377894,"(0,1)",6202107606187545280235205873343455516563903/2500000000000000000000000000000000000000,2480.843042475018,,40
BBABBA,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBABBA,6,1/10,699783/1000000,44521/125000,12871/250000,26271/1000000,363027/500000,47045881/1000000000000,8233847303/15625000000,0.7259891975467969,0.9480291540841214,"(0,1)",323594791549053844006455298263820997087/2500000000000000000000000000000000000000,0.1294379166196215,,40
BBABBB,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBABBB,6,1/10,12871/250000,26271/1000000,381381/1000000,195523/1000000,247007/1000000,47045881/1000000000000,2432970981/40000000000,0.2468163891529592,0.7920069617722504,"(0,1)",503280765916519385636644084695542263/2500000000000000000000000000000000000000,0.0002013123063666077,,40
BBBAAA,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBAAA,6,1/10,215321/1000000,29463/1000000,29463/1000000,17/4000,219571/1000000,47045881/1000000000000,48023240517/1000000000000,0.2193565277822108,0.7765899402422245,"(0,1)",149237442379561977555975268651150807/10000000000000000000000000000000000000000,1.49237442379562e-05,,40
BBBAAB,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBAAB,6,1/10,29463/1000000,17/4000,201701/500000,59787/1000000,357/4000,47045881/1000000000000,243043093/31250000000,0.08871972467313975,0.667836314790184,"(0,1)",664714063573338741227146365962243/10000000000000000000000000000000000000000,6.647140635733388e-08,,40
BBBABA,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBABA,6,1/10,1862301/500000,500207/1000000,195523/1000000,26271/1000000,3750873/1000000,47045881/1000000000000,2813772015721/200000000000,3.75086045730972,1.246489098377894,"(0,1)",3658602429507609792067217524740447645405119/10000000000000000000000000000000000000000,365.860242950761,,40
BBBABB,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBABB,6,1/10,195523/1000000,26271/1000000,381381/1000000,12871/250000,247007/1000000,47045881/1000000000000,2432970981/40000000000,0.2468163891529592,0.7920069617722504,"(0,1)",59591547146551192533524666315537171/2000000000000000000000000000000000000000,2.979577357327559e-05,,40
BBBBAA,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBBAA,6,1/10,78141/1000000,5651/250000,18161/500000,11109/1000000,357/4000,47045881/1000000000000,243043093/31250000000,0.08871972467313975,0.667836314790184,"(0,1)",62100642024873046267038513684689/2000000000000000000000000000000000000000,3.105032101243652e-08,,40
BBBBAB,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBBAB,6,1/10,18161/500000,11109/1000000,684621/1000000,42137/200000,247007/1000000,47045881/1000000000000,2432970981/40000000000,0.2468163891529592,0.7920069617722504,"(0,1)",139148109613132085390170786601850029/10000000000000000000000000000000000000000,1.391481096131321e-05,,40
BBBBBA,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBBBA,6,1/10,244201/1000000,357/8000,14301/1000000,1403/500000,247007/1000000,47045881/1000000000000,2432970981/40000000000,0.2468163891529592,0.7920069617722504,"(0,1)",18296771187172243384893900328728601/2000000000000000000000000000000000000000,9.148385593586121e-06,,40
BBBBBB,6,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBBBB,6,1/10,14301/1000000,1403/500000,1403/25000,14301/1000000,14301/500000,47045881/1000000000000,1968409/3125000000,0.02684981348972882,0.547213595499958,"(0,1)",205535594650895193987343492441/10000000000000000000000000000000000000000,2.055355946508952e-11,,40
AAAAAAA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAAAAAA,7,1/10,70421/10000000,17107/500000,17107/10000000,70421/10000000,70421/5000000,-893871739/100000000000000,292649449/1250000000000,0.01469258297821778,0.547213595499958,"(0,1)",919183108266696747911916428401/10000000000000000000000000000000000000000,9.191831082666967e-11,,40
AAAAAAB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAAAAAB,7,1/10,17107/10000000,70421/10000000,144413/5000000,1136701/10000000,72113/625000,-893871739/100000000000000,66742419391/5000000000000,0.1154582194979696,0.7346165254079996,"(0,1)",29238857058862189369404453496007839/10000000000000000000000000000000000000000,2.923885705886219e-06,,40
AAAAABA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAAAABA,7,1/10,447653/5000000,4898321/10000000,47431/10000000,129251/5000000,72113/625000,-893871739/100000000000000,66742419391/5000000000000,0.1154582194979696,0.7346165254079996,"(0,1)",7748335059873416087557317493713361/2500000000000000000000000000000000000000,3.099334023949366e-06,,40
AAAAABB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAAAABB,7,1/10,47431/10000000,129251/5000000,20149/2000000,530221/10000000,144413/2500000,-893871739/100000000000000,16862866003/5000000000000,0.05791952993672024,0.6656726570250998,"(0,1)",934965522893346967627986256922861/10000000000000000000000000000000000000000,9.34965522893347e-08,,40
AAAABAA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAAABAA,7,1/10,86573/2000000,1411061/10000000,110897/5000000,720943/10000000,72113/625000,-893871739/100000000000000,66742419391/5000000000000,0.1154582194979696,0.7346165254079996,"(0,1)",74390151078521072446943180933742863/10000000000000000000000000000000000000000,7.439015107852108e-06,,40
AAAABAB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAAABAB,7,1/10,110897/5000000,720943/10000000,4224809/10000000,6864371/5000000,1743817/1250000,-893871739/100000000000000,48655257543563/25000000000000,1.395060007407095,1.048711733131432,"(0,1)",19190746985585252037305984051961957216671/10000000000000000000000000000000000000000,1.919074698558525,,40
AAAABBA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAAABBA,7,1/10,463189/10000000,799571/5000000,33713/10000000,114463/10000000,144413/2500000,-893871739/100000000000000,16862866003/5000000000000,0.05791952993672024,0.6656726570250998,"(0,1)",616710732038295735260378659806083/2500000000000000000000000000000000000000,2.466842928153183e-07,,40
AAAABBB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAAABBB,7,1/10,33713/10000000,114463/10000000,15299/625000,804581/10000000,419147/5000000,-893871739/100000000000000,44144519837/6250000000000,0.08393589457464293,0.7019048546982242,"(0,1)",15136566158421150465229688816247049/10000000000000000000000000000000000000000,1.513656615842115e-06,,40
AAABAAA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAABAAA,7,1/10,72113/1250000,4291841/10000000,15551/2000000,72113/1250000,72113/625000,-893871739/100000000000000,66742419391/5000000000000,0.1154582194979696,0.7346165254079996,"(0,1)",400811801286218899286198571098351807/10000000000000000000000000000000000000000,4.008118012862189e-05,,40
AAABAAB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAABAAB,7,1/10,15551/2000000,72113/1250000,1055951/10000000,7823143/10000000,3950449/5000000,-893871739/100000000000000,780347058667/1250000000000,0.7901011133841208,0.9669037378164553,"(0,1)",6019934645918779973179315547706474553757/10000000000000000000000000000000000000000,0.601993464591878,,40
AAABABA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAABABA,7,1/10,10030411/10000000,74687563/10000000,263239/5000000,31361/80000,1743817/1250000,-893871739/100000000000000,48655257543563/25000000000000,1.395060007407095,1.048711733131432,"(0,1)",5167495317416874603714542670706362315451/500000000000000000000000000000000000000,10.33499063483375,,40
AAABABB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAABABB,7,1/10,263239/5000000,31361/80000,1025627/10000000,3817531/5000000,408077/500000,-893871739/100000000000000,16653577664639/25000000000000,0.8161649520965916,0.9713972032356876,"(0,1)",7080999019119658413047843263999148668261/10000000000000000000000000000000000000000,0.7080999019119658,,40
AAABBAA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAABBAA,7,1/10,144787/10000000,496331/5000000,64037/10000000,86573/2000000,144413/2500000,-893871739/100000000000000,16862866003/5000000000000,0.05791952993672024,0.6656726570250998,"(0,1)",1910062106364367694058062346944323/10000000000000000000000000000000000000000,1.910062106364368e-07,,40
AAABBAB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAABBAB,7,1/10,64037/10000000,86573/2000000,119999/1000000,8097503/10000000,408077/500000,-893871739/100000000000000,16653577664639/25000000000000,0.8161649520965916,0.9713972032356876,"(0,1)",1066782466299637338935446270664833789459/10000000000000000000000000000000000000000,0.1066782466299637,,40
AAABBBA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAABBBA,7,1/10,59351/1000000,4335883/10000000,33713/10000000,15299/625000,419147/5000000,-893871739/100000000000000,44144519837/6250000000000,0.08393589457464293,0.7019048546982242,"(0,1)",1272571439274438588563380600769053/1000000000000000000000000000000000000000,1.272571439274439e-06,,40
AAABBBB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAABBBB,7,1/10,33713/10000000,15299/625000,114463/10000000,804581/10000000,419147/5000000,-893871739/100000000000000,44144519837/6250000000000,0.08393589457464293,0.7019048546982242,"(0,1)",12282600431299050771795549043476899/10000000000000000000000000000000000000000,1.228260043129905e-06,,40
AABAAAA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABAAAA,7,1/10,720943/10000000,1411061/10000000,110897/5000000,86573/2000000,72113/625000,-893871739/100000000000000,66742419391/5000000000000,0.1154582194979696,0.7346165254079996,"(0,1)",105477927288778008336396075235134191/10000000000000000000000000000000000000000,1.05477927288778e-05,,40
AABAAAB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABAAAB,7,1/10,110897/5000000,86573/2000000,3936731/10000000,59993/78125,3950449/5000000,-893871739/100000000000000,780347058667/1250000000000,0.7901011133841208,0.9669037378164553,"(0,1)",1584999758994540424242018887446689157091/10000000000000000000000000000000000000000,0.1584999758994541,,40
AABAABA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABAABA,7,1/10,7149631/10000000,1755893/1250000,382439/10000000,751267/10000000,3950449/5000000,-893871739/100000000000000,780347058667/1250000000000,0.7901011133841208,0.9669037378164553,"(0,1)",397212450048713133837572178046288554899/2500000000000000000000000000000000000000,0.1588849800194853,,40
AABAABB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABAABB,7,1/10,382439/10000000,751267/10000000,220397/2500000,1729463/10000000,1055951/5000000,-893871739/100000000000000,55796319307/1250000000000,0.2112325169572505,0.8008243196050797,"(0,1)",2165593764790819824605516298760570909/10000000000000000000000000000000000000000,0.000216559376479082,,40
AABABAA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABABAA,7,1/10,1743817/2500000,13584703/10000000,3581621/10000000,1743817/2500000,1743817/1250000,-893871739/100000000000000,48655257543563/25000000000000,1.395060007407095,1.048711733131432,"(0,1)",183809931959476645512390297777355628589511/10000000000000000000000000000000000000000,18.38099319594766,,40
AABABAB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABABAB,7,1/10,3581621/10000000,1743817/2500000,68238773/10000000,5315837/400000,68238773/5000000,-893871739/100000000000000,1164132758604317/6250000000000,13.6477552549588,1.452618609708142,"(0,1)",16470865175327092102433681754115659539565567481/10000000000000000000000000000000000000000,1647086.517532709,,40
AABABBA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABABBA,7,1/10,7135913/10000000,2780621/2000000,263239/5000000,1025627/10000000,408077/500000,-893871739/100000000000000,16653577664639/25000000000000,0.8161649520965916,0.9713972032356876,"(0,1)",78762326468806764777106517520424011427/62500000000000000000000000000000000000,1.260197223500908,,40
AABABBB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABABBB,7,1/10,263239/5000000,1025627/10000000,31361/80000,3817531/5000000,408077/500000,-893871739/100000000000000,16653577664639/25000000000000,0.8161649520965916,0.9713972032356876,"(0,1)",12598005975338029126997325873093849741101/10000000000000000000000000000000000000000,1.259800597533803,,40
AABBAAA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABBAAA,7,1/10,86573/2000000,496331/5000000,64037/10000000,144787/10000000,144413/2500000,-893871739/100000000000000,16862866003/5000000000000,0.05791952993672024,0.6656726570250998,"(0,1)",579143894240634573911164013725919/2000000000000000000000000000000000000000,2.895719471203173e-07,,40
AABBAAB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABBAAB,7,1/10,64037/10000000,144787/10000000,113989/1250000,409573/2000000,1055951/5000000,-893871739/100000000000000,55796319307/1250000000000,0.2112325169572505,0.8008243196050797,"(0,1)",375066513511286472467944692321187169/2000000000000000000000000000000000000000,0.0001875332567556432,,40
AABBABA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABBABA,7,1/10,454997/625000,3356777/2000000,382439/10000000,220397/2500000,408077/500000,-893871739/100000000000000,16653577664639/25000000000000,0.8161649520965916,0.9713972032356876,"(0,1)",2531644105266592705985880743999853193/15625000000000000000000000000000000000,0.1620252227370619,,40
AABBABB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABBABB,7,1/10,382439/10000000,220397/2500000,751267/10000000,1729463/10000000,1055951/5000000,-893871739/100000000000000,55796319307/1250000000000,0.2112325169572505,0.8008243196050797,"(0,1)",375441087570802109631260686181784931/2000000000000000000000000000000000000000,0.0001877205437854011,,40
AABBBAA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABBBAA,7,1/10,419147/10000000,848623/10000000,52019/2500000,419147/10000000,419147/5000000,-893871739/100000000000000,44144519837/6250000000000,0.08393589457464293,0.7019048546982242,"(0,1)",9381991129287968434799487485000051/10000000000000000000000000000000000000000,9.381991129287969e-07,,40
AABBBAB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABBBAB,7,1/10,52019/2500000,419147/10000000,3950449/10000000,994183/1250000,408077/500000,-893871739/100000000000000,16653577664639/25000000000000,0.8161649520965916,0.9713972032356876,"(0,1)",818386418507814960819237338027868575279/10000000000000000000000000000000000000000,0.08183864185078149,,40
AABBBBA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABBBBA,7,1/10,737549/10000000,99089/625000,47431/10000000,20149/2000000,419147/5000000,-893871739/100000000000000,44144519837/6250000000000,0.08393589457464293,0.7019048546982242,"(0,1)",493587433281114309609983311746019/500000000000000000000000000000000000000,9.871748665622286e-07,,40
AABBBBB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABBBBB,7,1/10,47431/10000000,20149/2000000,129251/5000000,530221/10000000,144413/2500000,-893871739/100000000000000,16862866003/5000000000000,0.05791952993672024,0.6656726570250998,"(0,1)",1474730270305073611352948818798129/10000000000000000000000000000000000000000,1.474730270305074e-07,,40
ABAAAAA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,4,40
ABAAAAA,7,1/10,129251/5000000,4898321/10000000,47431/10000000,447653/5000000,72113/625000,-893871739/100000000000000,66742419391/5000000000000,0.1154582194979696,0.7346165254079996,"(0,1)",86379915499295167035130293079948627/2000000000000000000000000000000000000000,4.318995774964758e-05,,40
ABAAAAB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,4,40
ABAAAAB,7,1/10,47431/10000000,447653/5000000,737549/10000000,2780621/2000000,1743817/1250000,-893871739/100000000000000,48655257543563/25000000000000,1.395060007407095,1.048711733131432,"(0,1)",111324079943162938072608097063972551971111/10000000000000000000000000000000000000000,11.13240799431629,,40
ABAAABA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,4,40
ABAAABA,7,1/10,3950449/10000000,15001193/2000000,52019/2500000,3950449/10000000,3950449/5000000,-893871739/100000000000000,780347058667/1250000000000,0.7901011133841208,0.9669037378164553,"(0,1)",649061993837427519470203765247228544749/1000000000000000000000000000000000000000,0.6490619938374275,,40
ABAAABB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,4,40
ABAAABB,7,1/10,52019/2500000,3950449/10000000,419147/10000000,994183/1250000,408077/500000,-893871739/100000000000000,16653577664639/25000000000000,0.8161649520965916,0.9713972032356876,"(0,1)",7630085019501581564673147220354545457501/10000000000000000000000000000000000000000,0.7630085019501581,,40
ABAABAA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,4,40
ABAABAA,7,1/10,751267/10000000,1755893/1250000,382439/10000000,7149631/10000000,3950449/5000000,-893871739/100000000000000,780347058667/1250000000000,0.7901011133841208,0.9669037378164553,"(0,1)",11177352659785564812043740736580009451133/10000000000000000000000000000000000000000,1.117735265978556,,40
ABAABAB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,4,40
ABAABAB,7,1/10,382439/10000000,7149631/10000000,454997/625000,136095107/10000000,68238773/5000000,-893871739/100000000000000,1164132758604317/6250000000000,13.6477552549588,1.452618609708142,"(0,1)",17188762938133208347305186088145070166698906661/10000000000000000000000000000000000000000,1718876.293813321,,40
ABAABBA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,4,40
ABAABBA,7,1/10,113989/1250000,17102287/10000000,64037/10000000,119999/1000000,1055951/5000000,-893871739/100000000000000,55796319307/1250000000000,0.2112325169572505,0.8008243196050797,"(0,1)",7641143704373811704817584186621343281/5000000000000000000000000000000000000000,0.001528228740874762,,40
ABAABBB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,4,40
ABAABBB,7,1/10,64037/10000000,119999/1000000,86573/2000000,8097503/10000000,408077/500000,-893871739/100000000000000,16653577664639/25000000000000,0.8161649520965916,0.9713972032356876,"(0,1)",13147091975719952278622629829449246530341/10000000000000000000000000000000000000000,1.314709197571995,,40
ABABAAA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,6,40
ABABAAA,7,1/10,31361/80000,74687563/10000000,263239/5000000,10030411/10000000,1743817/1250000,-893871739/100000000000000,48655257543563/25000000000000,1.395060007407095,1.048711733131432,"(0,1)",1798146157259642187783118625770410832330351/10000000000000000000000000000000000000000,179.8146157259642,,40
ABABAAB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,6,40
ABABAAB,7,1/10,263239/5000000,10030411/10000000,7135913/10000000,33987767/2500000,68238773/5000000,-893871739/100000000000000,1164132758604317/6250000000000,13.6477552549588,1.452618609708142,"(0,1)",161127264380759515444041805061041900906933412251/10000000000000000000000000000000000000000,16112726.43807595,,40
ABABABA,7,0,0,128,0,0,0,0,0,0,0,"(0,1)",0,0,8,40
ABABABA,7,1/10,68238773/10000000,325029577/2500000,3581621/10000000,68238773/10000000,68238773/5000000,-893871739/100000000000000,1164132758604317/6250000000000,13.6477552549588,1.452618609708142,"(0,1)",322255214274649936885663589072885180951944109/20000000000000000000000000000000000000,16112760.7137325,,40
ABABABB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,7,40
ABABABB,7,1/10,3581621/10000000,68238773/10000000,1743817/2500000,5315837/400000,68238773/5000000,-893871739/100000000000000,1164132758604317/6250000000000,13.6477552549588,1.452618609708142,"(0,1)",161127297024241939539164661201556252294460901989/10000000000000000000000000000000000000000,16112729.70242419,,40
ABABBAA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,5,40
ABABBAA,7,1/10,220397/2500000,3356777/2000000,382439/10000000,454997/625000,408077/500000,-893871739/100000000000000,16653577664639/25000000000000,0.8161649520965916,0.9713972032356876,"(0,1)",18114595430538394237016311963222867436339/10000000000000000000000000000000000000000,1.811459543053839,,40
ABABBAB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,5,40
ABABBAB,7,1/10,382439/10000000,454997/625000,7149631/10000000,136095107/10000000,68238773/5000000,-893871739/100000000000000,1164132758604317/6250000000000,13.6477552549588,1.452618609708142,"(0,1)",23684028411140926753285463396030213936000546861/10000000000000000000000000000000000000000,2368402.841114093,,40
ABABBBA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,5,40
ABABBBA,7,1/10,3936731/10000000,74992247/10000000,110897/5000000,4224809/10000000,408077/500000,-893871739/100000000000000,16653577664639/25000000000000,0.8161649520965916,0.9713972032356876,"(0,1)",452974479780686326957163135309063572529/250000000000000000000000000000000000000,1.811897919122745,,40
ABABBBB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,5,40
ABABBBB,7,1/10,110897/5000000,4224809/10000000,720943/10000000,6864371/5000000,1743817/1250000,-893871739/100000000000000,48655257543563/25000000000000,1.395060007407095,1.048711733131432,"(0,1)",264310942010338185336647247953802066073849/10000000000000000000000000000000000000000,26.43109420103382,,40
ABBAAAA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBAAAA,7,1/10,114463/10000000,799571/5000000,33713/10000000,463189/10000000,144413/2500000,-893871739/100000000000000,16862866003/5000000000000,0.05791952993672024,0.6656726570250998,"(0,1)",3881376836041978045053577790314867/10000000000000000000000000000000000000000,3.881376836041978e-07,,40
ABBAAAB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBAAAB,7,1/10,33713/10000000,463189/10000000,59351/1000000,8127827/10000000,408077/500000,-893871739/100000000000000,16653577664639/25000000000000,0.8161649520965916,0.9713972032356876,"(0,1)",2164954467063483642186054183375627367939/10000000000000000000000000000000000000000,0.2164954467063484,,40
ABBAABA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBAABA,7,1/10,119999/1000000,17102287/10000000,64037/10000000,113989/1250000,1055951/5000000,-893871739/100000000000000,55796319307/1250000000000,0.2112325169572505,0.8008243196050797,"(0,1)",1266243845770659278045510265690215561/5000000000000000000000000000000000000000,0.0002532487691541318,,40
ABBAABB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBAABB,7,1/10,64037/10000000,113989/1250000,144787/10000000,409573/2000000,1055951/5000000,-893871739/100000000000000,55796319307/1250000000000,0.2112325169572505,0.8008243196050797,"(0,1)",2514695423714325790833510823002037427/10000000000000000000000000000000000000000,0.0002514695423714326,,40
ABBABAA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBABAA,7,1/10,1025627/10000000,2780621/2000000,263239/5000000,7135913/10000000,408077/500000,-893871739/100000000000000,16653577664639/25000000000000,0.8161649520965916,0.9713972032356876,"(0,1)",12898278426910124296575924377846597938559/10000000000000000000000000000000000000000,1.289827842691012,,40
ABBABAB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBABAB,7,1/10,263239/5000000,7135913/10000000,10030411/10000000,33987767/2500000,68238773/5000000,-893871739/100000000000000,1164132758604317/6250000000000,13.6477552549588,1.452618609708142,"(0,1)",16863999664482822427006172222750812978233824651/10000000000000000000000000000000000000000,1686399.966448282,,40
ABBABBA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBABBA,7,1/10,1055951/10000000,3587957/2500000,15551/2000000,1055951/10000000,1055951/5000000,-893871739/100000000000000,55796319307/1250000000000,0.2112325169572505,0.8008243196050797,"(0,1)",3748474770452703533296488876347760077/2500000000000000000000000000000000000000,0.001499389908181081,,40
ABBABBB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBABBB,7,1/10,15551/2000000,1055951/10000000,72113/1250000,7823143/10000000,3950449/5000000,-893871739/100000000000000,780347058667/1250000000000,0.7901011133841208,0.9669037378164553,"(0,1)",10966531954808249796485609450352254438197/10000000000000000000000000000000000000000,1.096653195480825,,40
ABBBAAA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBBAAA,7,1/10,15299/625000,4335883/10000000,33713/10000000,59351/1000000,419147/5000000,-893871739/100000000000000,44144519837/6250000000000,0.08393589457464293,0.7019048546982242,"(0,1)",81932804087181344852098935392788601/10000000000000000000000000000000000000000,8.193280408718134e-06,,40
ABBBAAB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBBAAB,7,1/10,33713/10000000,59351/1000000,463189/10000000,8127827/10000000,408077/500000,-893871739/100000000000000,16653577664639/25000000000000,0.8161649520965916,0.9713972032356876,"(0,1)",7132875422899931204510232836114931651539/10000000000000000000000000000000000000000,0.7132875422899931,,40
ABBBABA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBBABA,7,1/10,4224809/10000000,74992247/10000000,110897/5000000,3936731/10000000,408077/500000,-893871739/100000000000000,16653577664639/25000000000000,0.8161649520965916,0.9713972032356876,"(0,1)",178431479589724751144511157131365177909/250000000000000000000000000000000000000,0.713725918358899,,40
ABBBABB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBBABB,7,1/10,110897/5000000,3936731/10000000,86573/2000000,59993/78125,3950449/5000000,-893871739/100000000000000,780347058667/1250000000000,0.7901011133841208,0.9669037378164553,"(0,1)",6064761816628827137133860510065123210303/10000000000000000000000000000000000000000,0.6064761816628828,,40
ABBBBAA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBBBAA,7,1/10,20149/2000000,99089/625000,47431/10000000,737549/10000000,419147/5000000,-893871739/100000000000000,44144519837/6250000000000,0.08393589457464293,0.7019048546982242,"(0,1)",18544723200574709555824883597577901/10000000000000000000000000000000000000000,1.854472320057471e-06,,40
ABBBBAB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBBBAB,7,1/10,47431/10000000,737549/10000000,447653/5000000,2780621/2000000,1743817/1250000,-893871739/100000000000000,48655257543563/25000000000000,1.395060007407095,1.048711733131432,"(0,1)",23578048554993713277082275147771985538311/10000000000000000000000000000000000000000,2.357804855499371,,40
ABBBBBA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBBBBA,7,1/10,144413/5000000,985729/2000000,17107/10000000,144413/5000000,144413/2500000,-893871739/100000000000000,16862866003/5000000000000,0.05791952993672024,0.6656726570250998,"(0,1)",7516519188912273961916193002749/25000000000000000000000000000000000000,3.00660767556491e-07,,40
ABBBBBB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBBBBB,7,1/10,17107/10000000,144413/5000000,70421/10000000,1136701/10000000,72113/625000,-893871739/100000000000000,66742419391/5000000000000,0.1154582194979696,0.7346165254079996,"(0,1)",18316300623125335562630140162212301/2000000000000000000000000000000000000000,9.158150311562668e-06,,40
BAAAAAA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAAAAAA,7,1/10,1136701/10000000,70421/10000000,144413/5000000,17107/10000000,72113/625000,-893871739/100000000000000,66742419391/5000000000000,0.1154582194979696,0.7346165254079996,"(0,1)",5669803666374161533415730372772559/10000000000000000000000000000000000000000,5.669803666374162e-07,,40
BAAAAAB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAAAAAB,7,1/10,144413/5000000,17107/10000000,985729/2000000,144413/5000000,144413/2500000,-893871739/100000000000000,16862866003/5000000000000,0.05791952993672024,0.6656726570250998,"(0,1)",177133180463561101046340437765831/10000000000000000000000000000000000000000,1.771331804635611e-08,,40
BAAAABA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAAAABA,7,1/10,2780621/2000000,447653/5000000,737549/10000000,47431/10000000,1743817/1250000,-893871739/100000000000000,48655257543563/25000000000000,1.395060007407095,1.048711733131432,"(0,1)",75916390813897217553110109516303131653/500000000000000000000000000000000000000,0.1518327816277944,,40
BAAAABB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAAAABB,7,1/10,737549/10000000,47431/10000000,99089/625000,20149/2000000,419147/5000000,-893871739/100000000000000,44144519837/6250000000000,0.08393589457464293,0.7019048546982242,"(0,1)",1190872134478258888449016907198449/10000000000000000000000000000000000000000,1.190872134478259e-07,,40
BAAABAA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAAABAA,7,1/10,59993/78125,86573/2000000,3936731/10000000,110897/5000000,3950449/5000000,-893871739/100000000000000,780347058667/1250000000000,0.7901011133841208,0.9669037378164553,"(0,1)",341860775388946301897769394892666736841/10000000000000000000000000000000000000000,0.03418607753889463,,40
BAAABAB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAAABAB,7,1/10,3936731/10000000,110897/5000000,74992247/10000000,4224809/10000000,408077/500000,-893871739/100000000000000,16653577664639/25000000000000,0.8161649520965916,0.9713972032356876,"(0,1)",402099413205730365915341481392511360379/10000000000000000000000000000000000000000,0.04020994132057304,,40
BAAABBA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAAABBA,7,1/10,8127827/10000000,463189/10000000,59351/1000000,33713/10000000,408077/500000,-893871739/100000000000000,16653577664639/25000000000000,0.8161649520965916,0.9713972032356876,"(0,1)",1016207934736973017963887326330467063/25000000000000000000000000000000000000,0.04064831738947892,,40
BAAABBB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAAABBB,7,1/10,59351/1000000,33713/10000000,4335883/10000000,15299/625000,419147/5000000,-893871739/100000000000000,44144519837/6250000000000,0.08393589457464293,0.7019048546982242,"(0,1)",4645672751520800622606133474235999/10000000000000000000000000000000000000000,4.645672751520801e-07,,40
BAABAAA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAABAAA,7,1/10,7823143/10000000,72113/1250000,1055951/10000000,15551/2000000,3950449/5000000,-893871739/100000000000000,780347058667/1250000000000,0.7901011133841208,0.9669037378164553,"(0,1)",808696026644129412312221674920012568069/10000000000000000000000000000000000000000,0.08086960266441294,,40
BAABAAB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAABAAB,7,1/10,1055951/10000000,15551/2000000,3587957/2500000,1055951/10000000,1055951/5000000,-893871739/100000000000000,55796319307/1250000000000,0.2112325169572505,0.8008243196050797,"(0,1)",1103634163620261279098893460651115121/10000000000000000000000000000000000000000,0.0001103634163620261,,40
BAABABA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAABABA,7,1/10,33987767/2500000,10030411/10000000,7135913/10000000,263239/5000000,68238773/5000000,-893871739/100000000000000,1164132758604317/6250000000000,13.6477552549588,1.452618609708142,"(0,1)",124421854184702685473860561826095528046022607/1000000000000000000000000000000000000000,124421.8541847027,,40
BAABABB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAABABB,7,1/10,7135913/10000000,263239/5000000,2780621/2000000,1025627/10000000,408077/500000,-893871739/100000000000000,16653577664639/25000000000000,0.8161649520965916,0.9713972032356876,"(0,1)",951602914605659121471141956713591527221/10000000000000000000000000000000000000000,0.09516029146056591,,40
BAABBAA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAABBAA,7,1/10,409573/2000000,144787/10000000,113989/1250000,64037/10000000,1055951/5000000,-893871739/100000000000000,55796319307/1250000000000,0.2112325169572505,0.8008243196050797,"(0,1)",35551170164627351994494640141271219/2000000000000000000000000000000000000000,1.777558508231367e-05,,40
BAABBAB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAABBAB,7,1/10,113989/1250000,64037/10000000,17102287/10000000,119999/1000000,1055951/5000000,-893871739/100000000000000,55796319307/1250000000000,0.2112325169572505,0.8008243196050797,"(0,1)",35551170164627351994494640141271219/2000000000000000000000000000000000000000,1.777558508231367e-05,,40
BAABBBA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAABBBA,7,1/10,8127827/10000000,59351/1000000,463189/10000000,33713/10000000,408077/500000,-893871739/100000000000000,16653577664639/25000000000000,0.8161649520965916,0.9713972032356876,"(0,1)",7904356305148341453467299894761080551/500000000000000000000000000000000000000,0.01580871261029668,,40
BAABBBB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAABBBB,7,1/10,463189/10000000,33713/10000000,799571/5000000,114463/10000000,144413/2500000,-893871739/100000000000000,16862866003/5000000000000,0.05791952993672024,0.6656726570250998,"(0,1)",56313218363198732413237894298981/2000000000000000000000000000000000000000,2.815660918159937e-08,,40
BABAAAA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABAAAA,7,1/10,6864371/5000000,720943/10000000,4224809/10000000,110897/5000000,1743817/1250000,-893871739/100000000000000,48655257543563/25000000000000,1.395060007407095,1.048711733131432,"(0,1)",13879802980511851589155736935981396616791/10000000000000000000000000000000000000000,1.387980298051185,,40
BABAAAB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABAAAB,7,1/10,4224809/10000000,110897/5000000,74992247/10000000,3936731/10000000,408077/500000,-893871739/100000000000000,16653577664639/25000000000000,0.8161649520965916,0.9713972032356876,"(0,1)",951185413587653517540645437747908149619/10000000000000000000000000000000000000000,0.09511854135876535,,40
BABAABA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABAABA,7,1/10,136095107/10000000,7149631/10000000,454997/625000,382439/10000000,68238773/5000000,-893871739/100000000000000,1164132758604317/6250000000000,13.6477552549588,1.452618609708142,"(0,1)",124421854184702685473860561826095528046022607/1000000000000000000000000000000000000000,124421.8541847027,,40
BABAABB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABAABB,7,1/10,454997/625000,382439/10000000,3356777/2000000,220397/2500000,408077/500000,-893871739/100000000000000,16653577664639/25000000000000,0.8161649520965916,0.9713972032356876,"(0,1)",951602914605659121471141956713591527221/10000000000000000000000000000000000000000,0.09516029146056591,,40
BABABAA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABABAA,7,1/10,5315837/400000,1743817/2500000,68238773/10000000,3581621/10000000,68238773/5000000,-893871739/100000000000000,1164132758604317/6250000000000,13.6477552549588,1.452618609708142,"(0,1)",8457039021095408506800397784774820107856563201/10000000000000000000000000000000000000000,845703.9021095409,,40
BABABAB,7,0,0,0,128,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABABAB,7,1/10,68238773/10000000,3581621/10000000,325029577/2500000,68238773/10000000,68238773/5000000,-893871739/100000000000000,1164132758604317/6250000000000,13.6477552549588,1.452618609708142,"(0,1)",8457039021095408506800397784774820107856563201/10000000000000000000000000000000000000000,845703.9021095409,,40
BABABBA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABABBA,7,1/10,33987767/2500000,7135913/10000000,10030411/10000000,263239/5000000,68238773/5000000,-893871739/100000000000000,1164132758604317/6250000000000,13.6477552549588,1.452618609708142,"(0,1)",169147635553217230111807745203510193537904109/200000000000000000000000000000000000000,845738.1777660862,,40
BABABBB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABABBB,7,1/10,10030411/10000000,263239/5000000,74687563/10000000,31361/80000,1743817/1250000,-893871739/100000000000000,48655257543563/25000000000000,1.395060007407095,1.048711733131432,"(0,1)",94380813031373391413412687112427834101129/10000000000000000000000000000000000000000,9.43808130313734,,40
BABBAAA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABBAAA,7,1/10,8097503/10000000,86573/2000000,119999/1000000,64037/10000000,408077/500000,-893871739/100000000000000,16653577664639/25000000000000,0.8161649520965916,0.9713972032356876,"(0,1)",702789365795831139424436505110942935439/10000000000000000000000000000000000000000,0.07027893657958312,,40
BABBAAB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABBAAB,7,1/10,119999/1000000,64037/10000000,17102287/10000000,113989/1250000,1055951/5000000,-893871739/100000000000000,55796319307/1250000000000,0.2112325169572505,0.8008243196050797,"(0,1)",815245836683452002649680592799468867/10000000000000000000000000000000000000000,8.15245836683452e-05,,40
BABBABA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABBABA,7,1/10,136095107/10000000,454997/625000,7149631/10000000,382439/10000000,68238773/5000000,-893871739/100000000000000,1164132758604317/6250000000000,13.6477552549588,1.452618609708142,"(0,1)",45972763409832046721979587643334904599757203/500000000000000000000000000000000000000,91945.5268196641,,40
BABBABB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABBABB,7,1/10,7149631/10000000,382439/10000000,1755893/1250000,751267/10000000,3950449/5000000,-893871739/100000000000000,780347058667/1250000000000,0.7901011133841208,0.9669037378164553,"(0,1)",597875321666814396754090388692257555133/10000000000000000000000000000000000000000,0.05978753216668144,,40
BABBBAA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABBBAA,7,1/10,994183/1250000,419147/10000000,3950449/10000000,52019/2500000,408077/500000,-893871739/100000000000000,16653577664639/25000000000000,0.8161649520965916,0.9713972032356876,"(0,1)",402099413205730365915341481392511360379/10000000000000000000000000000000000000000,0.04020994132057304,,40
BABBBAB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABBBAB,7,1/10,3950449/10000000,52019/2500000,15001193/2000000,3950449/10000000,3950449/5000000,-893871739/100000000000000,780347058667/1250000000000,0.7901011133841208,0.9669037378164553,"(0,1)",341860775388946301897769394892666736841/10000000000000000000000000000000000000000,0.03418607753889463,,40
BABBBBA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABBBBA,7,1/10,2780621/2000000,737549/10000000,447653/5000000,47431/10000000,1743817/1250000,-893871739/100000000000000,48655257543563/25000000000000,1.395060007407095,1.048711733131432,"(0,1)",59056293856864055908384932861360909547/100000000000000000000000000000000000000,0.5905629385686405,,40
BABBBBB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABBBBB,7,1/10,447653/5000000,47431/10000000,4898321/10000000,129251/5000000,72113/625000,-893871739/100000000000000,66742419391/5000000000000,0.1154582194979696,0.7346165254079996,"(0,1)",22861155703479766899623250250091201/10000000000000000000000000000000000000000,2.286115570347977e-06,,40
BBAAAAA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBAAAAA,7,1/10,530221/10000000,129251/5000000,20149/2000000,47431/10000000,144413/2500000,-893871739/100000000000000,16862866003/5000000000000,0.05791952993672024,0.6656726570250998,"(0,1)",716897927875287744771302999641099/10000000000000000000000000000000000000000,7.168979278752878e-08,,40
BBAAAAB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBAAAAB,7,1/10,20149/2000000,47431/10000000,99089/625000,737549/10000000,419147/5000000,-893871739/100000000000000,44144519837/6250000000000,0.08393589457464293,0.7019048546982242,"(0,1)",4599029176631817979044211688529301/10000000000000000000000000000000000000000,4.599029176631818e-07,,40
BBAAABA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBAAABA,7,1/10,994183/1250000,3950449/10000000,419147/10000000,52019/2500000,408077/500000,-893871739/100000000000000,16653577664639/25000000000000,0.8161649520965916,0.9713972032356876,"(0,1)",1016207934736973017963887326330467063/25000000000000000000000000000000000000,0.04064831738947892,,40
BBAAABB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBAAABB,7,1/10,419147/10000000,52019/2500000,848623/10000000,419147/10000000,419147/5000000,-893871739/100000000000000,44144519837/6250000000000,0.08393589457464293,0.7019048546982242,"(0,1)",4645672751520800622606133474235999/10000000000000000000000000000000000000000,4.645672751520801e-07,,40
BBAABAA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBAABAA,7,1/10,1729463/10000000,751267/10000000,220397/2500000,382439/10000000,1055951/5000000,-893871739/100000000000000,55796319307/1250000000000,0.2112325169572505,0.8008243196050797,"(0,1)",815245836683452002649680592799468867/10000000000000000000000000000000000000000,8.15245836683452e-05,,40
BBAABAB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBAABAB,7,1/10,220397/2500000,382439/10000000,3356777/2000000,454997/625000,408077/500000,-893871739/100000000000000,16653577664639/25000000000000,0.8161649520965916,0.9713972032356876,"(0,1)",702789365795831139424436505110942935439/10000000000000000000000000000000000000000,0.07027893657958312,,40
BBAABBA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBAABBA,7,1/10,409573/2000000,113989/1250000,144787/10000000,64037/10000000,1055951/5000000,-893871739/100000000000000,55796319307/1250000000000,0.2112325169572505,0.8008243196050797,"(0,1)",208727743702005738430942567620212843/2500000000000000000000000000000000000000,8.34910974808023e-05,,40
BBAABBB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBAABBB,7,1/10,144787/10000000,64037/10000000,496331/5000000,86573/2000000,144413/2500000,-893871739/100000000000000,16862866003/5000000000000,0.05791952993672024,0.6656726570250998,"(0,1)",1267223456654798837563947193180177/10000000000000000000000000000000000000000,1.267223456654799e-07,,40
BBABAAA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBABAAA,7,1/10,3817531/5000000,31361/80000,1025627/10000000,263239/5000000,408077/500000,-893871739/100000000000000,16653577664639/25000000000000,0.8161649520965916,0.9713972032356876,"(0,1)",6468192369806024231490128046842609222459/10000000000000000000000000000000000000000,0.6468192369806024,,40
BBABAAB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBABAAB,7,1/10,1025627/10000000,263239/5000000,2780621/2000000,7135913/10000000,408077/500000,-893871739/100000000000000,16653577664639/25000000000000,0.8161649520965916,0.9713972032356876,"(0,1)",6468192369806024231490128046842609222459/10000000000000000000000000000000000000000,0.6468192369806024,,40
BBABABA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBABABA,7,1/10,5315837/400000,68238773/10000000,1743817/2500000,3581621/10000000,68238773/5000000,-893871739/100000000000000,1164132758604317/6250000000000,13.6477552549588,1.452618609708142,"(0,1)",169147635553217230111807745203510193537904109/200000000000000000000000000000000000000,845738.1777660862,,40
BBABABB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBABABB,7,1/10,1743817/2500000,3581621/10000000,13584703/10000000,1743817/2500000,1743817/1250000,-893871739/100000000000000,48655257543563/25000000000000,1.395060007407095,1.048711733131432,"(0,1)",94380813031373391413412687112427834101129/10000000000000000000000000000000000000000,9.43808130313734,,40
BBABBAA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBABBAA,7,1/10,1729463/10000000,220397/2500000,751267/10000000,382439/10000000,1055951/5000000,-893871739/100000000000000,55796319307/1250000000000,0.2112325169572505,0.8008243196050797,"(0,1)",1103634163620261279098893460651115121/10000000000000000000000000000000000000000,0.0001103634163620261,,40
BBABBAB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBABBAB,7,1/10,751267/10000000,382439/10000000,1755893/1250000,7149631/10000000,3950449/5000000,-893871739/100000000000000,780347058667/1250000000000,0.7901011133841208,0.9669037378164553,"(0,1)",808696026644129412312221674920012568069/10000000000000000000000000000000000000000,0.08086960266441294,,40
BBABBBA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBABBBA,7,1/10,59993/78125,3936731/10000000,86573/2000000,110897/5000000,3950449/5000000,-893871739/100000000000000,780347058667/1250000000000,0.7901011133841208,0.9669037378164553,"(0,1)",406273033922220761710245749829238815287/5000000000000000000000000000000000000000,0.08125460678444416,,40
BBABBBB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBABBBB,7,1/10,86573/2000000,110897/5000000,1411061/10000000,720943/10000000,72113/625000,-893871739/100000000000000,66742419391/5000000000000,0.1154582194979696,0.7346165254079996,"(0,1)",53948931913736702789076144551482529/10000000000000000000000000000000000000000,5.39489319137367e-06,,40
BBBAAAA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBAAAA,7,1/10,804581/10000000,114463/10000000,15299/625000,33713/10000000,419147/5000000,-893871739/100000000000000,44144519837/6250000000000,0.08393589457464293,0.7019048546982242,"(0,1)",1745063449509718285610071915759151/10000000000000000000000000000000000000000,1.745063449509718e-07,,40
BBBAAAB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBAAAB,7,1/10,15299/625000,33713/10000000,4335883/10000000,59351/1000000,419147/5000000,-893871739/100000000000000,44144519837/6250000000000,0.08393589457464293,0.7019048546982242,"(0,1)",1745063449509718285610071915759151/10000000000000000000000000000000000000000,1.745063449509718e-07,,40
BBBAABA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBAABA,7,1/10,8097503/10000000,119999/1000000,86573/2000000,64037/10000000,408077/500000,-893871739/100000000000000,16653577664639/25000000000000,0.8161649520965916,0.9713972032356876,"(0,1)",7904356305148341453467299894761080551/500000000000000000000000000000000000000,0.01580871261029668,,40
BBBAABB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBAABB,7,1/10,86573/2000000,64037/10000000,496331/5000000,144787/10000000,144413/2500000,-893871739/100000000000000,16862866003/5000000000000,0.05791952993672024,0.6656726570250998,"(0,1)",56313218363198732413237894298981/2000000000000000000000000000000000000000,2.815660918159937e-08,,40
BBBABAA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBABAA,7,1/10,3817531/5000000,1025627/10000000,31361/80000,263239/5000000,408077/500000,-893871739/100000000000000,16653577664639/25000000000000,0.8161649520965916,0.9713972032356876,"(0,1)",951185413587653517540645437747908149619/10000000000000000000000000000000000000000,0.09511854135876535,,40
BBBABAB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBABAB,7,1/10,31361/80000,263239/5000000,74687563/10000000,10030411/10000000,1743817/1250000,-893871739/100000000000000,48655257543563/25000000000000,1.395060007407095,1.048711733131432,"(0,1)",13879802980511851589155736935981396616791/10000000000000000000000000000000000000000,1.387980298051185,,40
BBBABBA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBABBA,7,1/10,7823143/10000000,1055951/10000000,72113/1250000,15551/2000000,3950449/5000000,-893871739/100000000000000,780347058667/1250000000000,0.7901011133841208,0.9669037378164553,"(0,1)",406273033922220761710245749829238815287/5000000000000000000000000000000000000000,0.08125460678444416,,40
BBBABBB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBABBB,7,1/10,72113/1250000,15551/2000000,4291841/10000000,72113/1250000,72113/625000,-893871739/100000000000000,66742419391/5000000000000,0.1154582194979696,0.7346165254079996,"(0,1)",53948931913736702789076144551482529/10000000000000000000000000000000000000000,5.39489319137367e-06,,40
BBBBAAA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBBAAA,7,1/10,804581/10000000,15299/625000,114463/10000000,33713/10000000,419147/5000000,-893871739/100000000000000,44144519837/6250000000000,0.08393589457464293,0.7019048546982242,"(0,1)",4599029176631817979044211688529301/10000000000000000000000000000000000000000,4.599029176631818e-07,,40
BBBBAAB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBBAAB,7,1/10,114463/10000000,33713/10000000,799571/5000000,463189/10000000,144413/2500000,-893871739/100000000000000,16862866003/5000000000000,0.05791952993672024,0.6656726570250998,"(0,1)",716897927875287744771302999641099/10000000000000000000000000000000000000000,7.168979278752878e-08,,40
BBBBABA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBBABA,7,1/10,6864371/5000000,4224809/10000000,720943/10000000,110897/5000000,1743817/1250000,-893871739/100000000000000,48655257543563/25000000000000,1.395060007407095,1.048711733131432,"(0,1)",59056293856864055908384932861360909547/100000000000000000000000000000000000000,0.5905629385686405,,40
BBBBABB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBBABB,7,1/10,720943/10000000,110897/5000000,1411061/10000000,86573/2000000,72113/625000,-893871739/100000000000000,66742419391/5000000000000,0.1154582194979696,0.7346165254079996,"(0,1)",22861155703479766899623250250091201/10000000000000000000000000000000000000000,2.286115570347977e-06,,40
BBBBBAA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBBBAA,7,1/10,530221/10000000,20149/2000000,129251/5000000,47431/10000000,144413/2500000,-893871739/100000000000000,16862866003/5000000000000,0.05791952993672024,0.6656726570250998,"(0,1)",177133180463561101046340437765831/10000000000000000000000000000000000000000,1.771331804635611e-08,,40
BBBBBAB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBBBAB,7,1/10,129251/5000000,47431/10000000,4898321/10000000,447653/5000000,72113/625000,-893871739/100000000000000,66742419391/5000000000000,0.1154582194979696,0.7346165254079996,"(0,1)",5669803666374161533415730372772559/10000000000000000000000000000000000000000,5.669803666374162e-07,,40
BBBBBBA,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBBBBA,7,1/10,1136701/10000000,144413/5000000,70421/10000000,17107/10000000,72113/625000,-893871739/100000000000000,66742419391/5000000000000,0.1154582194979696,0.7346165254079996,"(0,1)",1856071711751409128560136712904541/2500000000000000000000000000000000000000,7.424286847005636e-07,,40
BBBBBBB,7,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBBBBB,7,1/10,70421/10000000,17107/10000000,17107/500000,70421/10000000,70421/5000000,-893871739/100000000000000,292649449/1250000000000,0.01469258297821778,0.547213595499958,"(0,1)",205535594650895193987343492441/10000000000000000000000000000000000000000,2.055355946508952e-11,,40
AAAAAAAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAAAAAAA,8,1/10,412561/100000000,10941/625000,10941/12500000,412561/100000000,412561/50000000,16983563041/10000000000000000,119705481/1953125000000,0.008039981158692032,0.547213595499958,"(0,1)",919183108266696747911916428401/10000000000000000000000000000000000000000,9.191831082666967e-11,,40
AAAAAAAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAAAAAAB,8,1/10,10941/12500000,412561/100000000,1425527/100000000,6913221/100000000,7000749/100000000,16983563041/10000000000000000,48942552308837/10000000000000000,0.06998322195036227,0.7171735130311695,"(0,1)",17572617545901309432025424061685567/10000000000000000000000000000000000000000,1.757261754590131e-06,,40
AAAAAABA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAAAAABA,8,1/10,5793627/100000000,22804441/100000000,305933/100000000,603561/50000000,7000749/100000000,16983563041/10000000000000000,48942552308837/10000000000000000,0.06998322195036227,0.7171735130311695,"(0,1)",28805332851313431442104874714147073/5000000000000000000000000000000000000000,5.761066570262686e-06,,40
AAAAAABB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAAAAABB,8,1/10,305933/100000000,603561/50000000,315483/50000000,2545121/100000000,1425527/50000000,16983563041/10000000000000000,125946479043/156250000000000,0.0284508455948394,0.6408581287321304,"(0,1)",245975798012054757234298077200291/10000000000000000000000000000000000000000,2.459757980120547e-08,,40
AAAAABAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAAAABAA,8,1/10,921963/50000000,10068361/100000000,942737/100000000,5156823/100000000,7000749/100000000,16983563041/10000000000000000,48942552308837/10000000000000000,0.06998322195036227,0.7171735130311695,"(0,1)",7305495447327288392282055919289057/2000000000000000000000000000000000000000,3.652747723663644e-06,,40
AAAAABAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAAAABAB,8,1/10,942737/100000000,5156823/100000000,17953551/100000000,49112461/50000000,99167659/100000000,16983563041/10000000000000000,9834156657288117/10000000000000000,0.991674877385974,0.9989555495699565,"(0,1)",4999092100233252210401771987796768957037/5000000000000000000000000000000000000000,0.9998184200466504,,40
AAAAABBA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAAAABBA,8,1/10,2062331/100000000,5431461/50000000,9261/6250000,788723/100000000,1425527/50000000,16983563041/10000000000000000,125946479043/156250000000000,0.0284508455948394,0.6408581287321304,"(0,1)",764640994217220252436141102179029/10000000000000000000000000000000000000000,7.646409942172203e-08,,40
AAAAABBB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAAAABBB,8,1/10,9261/6250000,788723/100000000,209873/20000000,5700261/100000000,5848437/100000000,16983563041/10000000000000000,6827256218161/2000000000000000,0.05845531607611242,0.7012179126555865,"(0,1)",7576945623226413118293008544594341/10000000000000000000000000000000000000000,7.576945623226413e-07,,40
AAAABAAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAAABAAA,8,1/10,973749/20000000,15829921/100000000,654659/100000000,533001/25000000,7000749/100000000,16983563041/10000000000000000,48942552308837/10000000000000000,0.06998322195036227,0.7171735130311695,"(0,1)",5386796500591477371268887258582563/1250000000000000000000000000000000000000,4.309437200473182e-06,,40
AAAABAAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAAABAAB,8,1/10,654659/100000000,533001/25000000,4439547/50000000,28942163/100000000,14798411/50000000,16983563041/10000000000000000,5474399614047/62500000000000,0.2959624815824309,0.8588248110600851,"(0,1)",23842211512473757901784977192319769031/10000000000000000000000000000000000000000,0.002384221151247376,,40
AAAABABA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAAABABA,8,1/10,42358987/50000000,275295783/100000000,4446603/100000000,2889937/20000000,99167659/100000000,16983563041/10000000000000000,9834156657288117/10000000000000000,0.991674877385974,0.9989555495699565,"(0,1)",28021694227022186603923627410522677997191/10000000000000000000000000000000000000000,2.802169422702219,,40
AAAABABB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAAABABB,8,1/10,4446603/100000000,2889937/20000000,8660689/100000000,14073801/50000000,6518841/20000000,16983563041/10000000000000000,1062314265329861/10000000000000000,0.325936839308543,0.8692439591588469,"(0,1)",24037393547219237968276309015290951691/5000000000000000000000000000000000000000,0.004807478709443848,,40
AAAABBAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAAABBAA,8,1/10,1137449/100000000,1944201/50000000,248451/50000000,342721/20000000,1425527/50000000,16983563041/10000000000000000,125946479043/156250000000000,0.0284508455948394,0.6408581287321304,"(0,1)",367429068524588711964864006274007/10000000000000000000000000000000000000000,3.674290685245887e-08,,40
AAAABBAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAAABBAB,8,1/10,248451/50000000,342721/20000000,9297493/100000000,32097303/100000000,6518841/20000000,16983563041/10000000000000000,1062314265329861/10000000000000000,0.325936839308543,0.8692439591588469,"(0,1)",38158463858967587531481047851746183833/10000000000000000000000000000000000000000,0.003815846385896759,,40
AAAABBBA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAAABBBA,8,1/10,4929393/100000000,16206083/100000000,278497/100000000,229761/25000000,5848437/100000000,16983563041/10000000000000000,6827256218161/2000000000000000,0.05845531607611242,0.7012179126555865,"(0,1)",10000968992070426859287459549453703/5000000000000000000000000000000000000000,2.000193798414085e-06,,40
AAAABBBB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAAABBBB,8,1/10,278497/100000000,229761/25000000,229761/25000000,3093841/100000000,1686169/50000000,16983563041/10000000000000000,35327279169/31250000000000,0.03367294317613175,0.6545007291008551,"(0,1)",516042916647558049003152779599429/10000000000000000000000000000000000000000,5.16042916647558e-08,,40
AAABAAAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAABAAAA,8,1/10,533001/25000000,15829921/100000000,654659/100000000,973749/20000000,7000749/100000000,16983563041/10000000000000000,48942552308837/10000000000000000,0.06998322195036227,0.7171735130311695,"(0,1)",49661266772827195978891916540875723/10000000000000000000000000000000000000000,4.96612667728272e-06,,40
AAABAAAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAABAAAB,8,1/10,654659/100000000,973749/20000000,2323167/20000000,21603431/25000000,87068383/100000000,16983563041/10000000000000000,303233415359301/400000000000000,0.8706818793951416,0.982839128722608,"(0,1)",2622982854077533600166642165986727878237/5000000000000000000000000000000000000000,0.5245965708155067,,40
AAABAABA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAABAABA,8,1/10,847871/4000000,39259941/25000000,566853/50000000,8400047/100000000,14798411/50000000,16983563041/10000000000000000,5474399614047/62500000000000,0.2959624815824309,0.8588248110600851,"(0,1)",126938563709127196994870848985373174851/10000000000000000000000000000000000000000,0.01269385637091272,,40
AAABAABB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAABAABB,8,1/10,566853/50000000,8400047/100000000,2611051/100000000,19361223/100000000,20494929/100000000,16983563041/10000000000000000,419974180462877/10000000000000000,0.2049410029501678,0.8202639162106157,"(0,1)",4897329851782481561062485029806506779/10000000000000000000000000000000000000000,0.0004897329851782481,,40
AAABABAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAABABAA,8,1/10,20559971/100000000,153090063/100000000,10556889/100000000,9825961/12500000,99167659/100000000,16983563041/10000000000000000,9834156657288117/10000000000000000,0.991674877385974,0.9989555495699565,"(0,1)",5601953513704079595737949535976351214137/2500000000000000000000000000000000000000,2.240781405481632,,40
AAABABAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAABABAB,8,1/10,10556889/100000000,9825961/12500000,100567349/50000000,299534277/20000000,754114137/50000000,16983563041/10000000000000000,35543007164980733/156250000000000,15.08228262739395,1.403810169949411,"(0,1)",8156454335511536099049024480847739097670807361/10000000000000000000000000000000000000000,815645.4335511536,,40
AAABABBA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAABABBA,8,1/10,10519509/50000000,31324273/20000000,310421/20000000,11555187/100000000,6518841/20000000,16983563041/10000000000000000,1062314265329861/10000000000000000,0.325936839308543,0.8692439591588469,"(0,1)",189803772767928783468917208205227023597/10000000000000000000000000000000000000000,0.01898037727679288,,40
AAABABBB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAABABBB,8,1/10,310421/20000000,11555187/100000000,11555187/100000000,43018781/50000000,87589667/100000000,16983563041/10000000000000000,306875273236749/400000000000000,0.8758947310040865,0.9835727526616054,"(0,1)",2872071911131076417281278518805694648283/5000000000000000000000000000000000000000,0.5744143822262153,,40
AAABBAAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAABBAAA,8,1/10,1425527/100000000,4824981/50000000,26103/12500000,1425527/100000000,1425527/50000000,16983563041/10000000000000000,125946479043/156250000000000,0.0284508455948394,0.6408581287321304,"(0,1)",145362257401679640192537228132853/2000000000000000000000000000000000000000,7.268112870083981e-08,,40
AAABBAAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAABBAAB,8,1/10,26103/12500000,1425527/100000000,2959777/100000000,4057221/20000000,20494929/100000000,16983563041/10000000000000000,419974180462877/10000000000000000,0.2049410029501678,0.8202639162106157,"(0,1)",3830089152867657082063584967591872257/10000000000000000000000000000000000000000,0.0003830089152867657,,40
AAABBABA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAABBABA,8,1/10,24063837/100000000,6495317/4000000,1264027/100000000,133287/1562500,6518841/20000000,16983563041/10000000000000000,1062314265329861/10000000000000000,0.325936839308543,0.8692439591588469,"(0,1)",3013944743933812159656841581433587887/156250000000000000000000000000000000000,0.0192892463611764,,40
AAABBABB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAABBABB,8,1/10,1264027/100000000,133287/1562500,248073/10000000,16754803/100000000,1801883/10000000,16983563041/10000000000000000,5072035942449/156250000000000,0.1801788740541836,0.8071662297547131,"(0,1)",2664942850076841416652993563432394211/10000000000000000000000000000000000000000,0.0002664942850076842,,40
AAABBBAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAABBBAA,8,1/10,126777/10000000,9231563/100000000,627223/100000000,4580667/100000000,5848437/100000000,16983563041/10000000000000000,6827256218161/2000000000000000,0.05845531607611242,0.7012179126555865,"(0,1)",16131858396315044351273996139367271/10000000000000000000000000000000000000000,1.613185839631504e-06,,40
AAABBBAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAABBBAB,8,1/10,627223/100000000,4580667/100000000,11903913/100000000,21740611/25000000,87589667/100000000,16983563041/10000000000000000,306875273236749/400000000000000,0.8758947310040865,0.9835727526616054,"(0,1)",1347017918511201320089041419298397964419/2500000000000000000000000000000000000000,0.5388071674044805,,40
AAABBBBA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAABBBBA,8,1/10,2322973/100000000,4084101/25000000,9261/6250000,209873/20000000,1686169/50000000,16983563041/10000000000000000,35327279169/31250000000000,0.03367294317613175,0.6545007291008551,"(0,1)",2237912999931998269608085243404649/10000000000000000000000000000000000000000,2.237912999931998e-07,,40
AAABBBBB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AAABBBBB,8,1/10,9261/6250000,209873/20000000,788723/100000000,5700261/100000000,5848437/100000000,16983563041/10000000000000000,6827256218161/2000000000000000,0.05845531607611242,0.7012179126555865,"(0,1)",7881423934483930211372584263978451/10000000000000000000000000000000000000000,7.881423934483931e-07,,40
AABAAAAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABAAAAA,8,1/10,5156823/100000000,10068361/100000000,942737/100000000,921963/50000000,7000749/100000000,16983563041/10000000000000000,48942552308837/10000000000000000,0.06998322195036227,0.7171735130311695,"(0,1)",14289039153418387528046223354513431/5000000000000000000000000000000000000000,2.857807830683677e-06,,40
AABAAAAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABAAAAB,8,1/10,942737/100000000,921963/50000000,7320327/50000000,5730817/20000000,14798411/50000000,16983563041/10000000000000000,5474399614047/62500000000000,0.2959624815824309,0.8588248110600851,"(0,1)",23400137332438457666450147229767745851/10000000000000000000000000000000000000000,0.002340013733243846,,40
AABAAABA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABAAABA,8,1/10,39478207/50000000,30802989/20000000,166341/4000000,8111969/100000000,87068383/100000000,16983563041/10000000000000000,303233415359301/400000000000000,0.8706818793951416,0.982839128722608,"(0,1)",9317375337252829988742145343224098037949/10000000000000000000000000000000000000000,0.931737533725283,,40
AABAAABB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABAAABB,8,1/10,166341/4000000,8111969/100000000,8372611/100000000,4084101/25000000,20494929/100000000,16983563041/10000000000000000,419974180462877/10000000000000000,0.2049410029501678,0.8202639162106157,"(0,1)",1078222129165614658021724225124623159/2500000000000000000000000000000000000000,0.0004312888516662459,,40
AABAABAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABAABAA,8,1/10,14798411/100000000,7268121/25000000,753207/10000000,14798411/100000000,14798411/50000000,16983563041/10000000000000000,5474399614047/62500000000000,0.2959624815824309,0.8588248110600851,"(0,1)",33660911721678847339221726886896283871/10000000000000000000000000000000000000000,0.003366091172167885,,40
AABAABAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABAABAB,8,1/10,753207/10000000,14798411/100000000,143375059/100000000,281694147/100000000,289226217/100000000,16983563041/10000000000000000,3346069466635157/400000000000000,2.892261582792981,1.141970003025634,"(0,1)",2074741887500588004121471331394265910803211/10000000000000000000000000000000000000000,207.4741887500588,,40
AABAABBA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABAABBA,8,1/10,18014199/100000000,35340527/100000000,1264027/100000000,248073/10000000,20494929/100000000,16983563041/10000000000000000,419974180462877/10000000000000000,0.2049410029501678,0.8202639162106157,"(0,1)",834006520861903566628979235016355329/1250000000000000000000000000000000000000,0.0006672052166895228,,40
AABAABBB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABAABBB,8,1/10,1264027/100000000,248073/10000000,133287/1562500,16754803/100000000,1801883/10000000,16983563041/10000000000000000,5072035942449/156250000000000,0.1801788740541836,0.8071662297547131,"(0,1)",2027314551710486485090590243635023333/10000000000000000000000000000000000000000,0.0002027314551710487,,40
AABABAAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABABAAA,8,1/10,9825961/12500000,153090063/100000000,10556889/100000000,20559971/100000000,99167659/100000000,16983563041/10000000000000000,9834156657288117/10000000000000000,0.991674877385974,0.9989555495699565,"(0,1)",3358786776522090032395993775457626343181/2000000000000000000000000000000000000000,1.679393388261045,,40
AABABAAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABABAAB,8,1/10,10556889/100000000,20559971/100000000,143086981/100000000,17416833/6250000,289226217/100000000,16983563041/10000000000000000,3346069466635157/400000000000000,2.892261582792981,1.141970003025634,"(0,1)",1046946280734774511835344537518453022968283/5000000000000000000000000000000000000000,209.3892561469549,,40
AABABABA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABABABA,8,1/10,1368357081/100000000,333111721/12500000,35910197/50000000,139871193/100000000,754114137/50000000,16983563041/10000000000000000,35543007164980733/156250000000000,15.08228262739395,1.403810169949411,"(0,1)",14513253261861135933156921526322836037290457153/10000000000000000000000000000000000000000,1451325.326186114,,40
AABABABB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABABABB,8,1/10,35910197/50000000,139871193/100000000,139871193/100000000,54480257/20000000,344221679/100000000,16983563041/10000000000000000,118488496359326877/10000000000000000,3.44221629660965,1.167091133095291,"(0,1)",5788112709889546300588415156421617469980881/10000000000000000000000000000000000000000,578.8112709889547,,40
AABABBAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABABBAA,8,1/10,17665473/100000000,6883129/20000000,7662391/100000000,3732183/25000000,6518841/20000000,16983563041/10000000000000000,1062314265329861/10000000000000000,0.325936839308543,0.8692439591588469,"(0,1)",13922391268771200235327476651554835293/2500000000000000000000000000000000000000,0.00556895650750848,,40
AABABBAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABABBAB,8,1/10,7662391/100000000,3732183/25000000,71622369/50000000,279087727/100000000,143375059/50000000,16983563041/10000000000000000,513909763992261/62500000000000,2.867500587722422,1.140743333530414,"(0,1)",1987859599642956827526596879205359672405899/10000000000000000000000000000000000000000,198.7859599642957,,40
AABABBBA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABABBBA,8,1/10,39464489/50000000,153726867/100000000,4446603/100000000,8660689/100000000,87589667/100000000,16983563041/10000000000000000,306875273236749/400000000000000,0.8758947310040865,0.9835727526616054,"(0,1)",9557863936063743744088906608402009234151/10000000000000000000000000000000000000000,0.9557863936063744,,40
AABABBBB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABABBBB,8,1/10,4446603/100000000,8660689/100000000,2889937/20000000,14073801/50000000,6518841/20000000,16983563041/10000000000000000,1062314265329861/10000000000000000,0.325936839308543,0.8692439591588469,"(0,1)",20770657867774495652163738667540230653/5000000000000000000000000000000000000000,0.004154131573554899,,40
AABBAAAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABBAAAA,8,1/10,342721/20000000,1944201/50000000,248451/50000000,1137449/100000000,1425527/50000000,16983563041/10000000000000000,125946479043/156250000000000,0.0284508455948394,0.6408581287321304,"(0,1)",329599361315766660491409044759243/10000000000000000000000000000000000000000,3.295993613157667e-08,,40
AABBAAAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABBAAAB,8,1/10,248451/50000000,1137449/100000000,8721337/100000000,19998027/100000000,20494929/100000000,16983563041/10000000000000000,419974180462877/10000000000000000,0.2049410029501678,0.8202639162106157,"(0,1)",3728447181542435703111308771190478493/10000000000000000000000000000000000000000,0.0003728447181542436,,40
AABBAABA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABBAABA,8,1/10,18302277/100000000,41102087/100000000,975949/100000000,548163/25000000,20494929/100000000,16983563041/10000000000000000,419974180462877/10000000000000000,0.2049410029501678,0.8202639162106157,"(0,1)",763765089448483163307845774594408339/1000000000000000000000000000000000000000,0.0007637650894484831,,40
AABBAABB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABBAABB,8,1/10,975949/100000000,548163/25000000,548163/25000000,988721/20000000,2959777/50000000,16983563041/10000000000000000,273228010209/78125000000000,0.05916683546830319,0.7022791789382097,"(0,1)",8746209429722180504603147916200257/10000000000000000000000000000000000000000,8.746209429722181e-07,,40
AABBABAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABBABAA,8,1/10,3732183/25000000,6883129/20000000,7662391/100000000,17665473/100000000,6518841/20000000,16983563041/10000000000000000,1062314265329861/10000000000000000,0.325936839308543,0.8692439591588469,"(0,1)",58778255918919995690430559612741942343/10000000000000000000000000000000000000000,0.005877825591892,,40
AABBABAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABBABAB,8,1/10,7662391/100000000,17665473/100000000,145981479/100000000,42069911/12500000,344221679/100000000,16983563041/10000000000000000,118488496359326877/10000000000000000,3.44221629660965,1.167091133095291,"(0,1)",2486574911619742500825657175759104391283579/5000000000000000000000000000000000000000,497.3149823239485,,40
AABBABBA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABBABBA,8,1/10,15407779/100000000,138558/390625,566853/50000000,2611051/100000000,1801883/10000000,16983563041/10000000000000000,5072035942449/156250000000000,0.1801788740541836,0.8071662297547131,"(0,1)",4013710478701411748078227653429840379/10000000000000000000000000000000000000000,0.0004013710478701411,,40
AABBABBB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABBABBB,8,1/10,566853/50000000,2611051/100000000,8400047/100000000,19361223/100000000,20494929/100000000,16983563041/10000000000000000,419974180462877/10000000000000000,0.2049410029501678,0.8202639162106157,"(0,1)",775214008931527636413161030335643411/2000000000000000000000000000000000000000,0.0003876070044657638,,40
AABBBAAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABBBAAA,8,1/10,4580667/100000000,9231563/100000000,627223/100000000,126777/10000000,5848437/100000000,16983563041/10000000000000000,6827256218161/2000000000000000,0.05845531607611242,0.7012179126555865,"(0,1)",191590293882644296624579268434799/156250000000000000000000000000000000000,1.226177880848924e-06,,40
AABBBAAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABBBAAB,8,1/10,627223/100000000,126777/10000000,1073877/12500000,17391607/100000000,1801883/10000000,16983563041/10000000000000000,5072035942449/156250000000000,0.1801788740541836,0.8071662297547131,"(0,1)",1966588047104166967798932784606702297/10000000000000000000000000000000000000000,0.0001966588047104167,,40
AABBBABA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABBBABA,8,1/10,2475533/3125000,159488427/100000000,166341/4000000,8372611/100000000,87589667/100000000,16983563041/10000000000000000,306875273236749/400000000000000,0.8758947310040865,0.9835727526616054,"(0,1)",9880024451117534388370879744018111678861/10000000000000000000000000000000000000000,0.9880024451117534,,40
AABBBABB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABBBABB,8,1/10,166341/4000000,8372611/100000000,8111969/100000000,4084101/25000000,20494929/100000000,16983563041/10000000000000000,419974180462877/10000000000000000,0.2049410029501678,0.8202639162106157,"(0,1)",2179434704226219866044558542292418717/5000000000000000000000000000000000000000,0.000435886940845244,,40
AABBBBAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABBBBAA,8,1/10,1686169/100000000,900081/25000000,39249/5000000,1686169/100000000,1686169/50000000,16983563041/10000000000000000,35327279169/31250000000000,0.03367294317613175,0.6545007291008551,"(0,1)",680030543627028546203622538057069/10000000000000000000000000000000000000000,6.800305436270286e-08,,40
AABBBBAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABBBBAB,8,1/10,39249/5000000,1686169/100000000,14798411/100000000,1272369/4000000,6518841/20000000,16983563041/10000000000000000,1062314265329861/10000000000000000,0.325936839308543,0.8692439591588469,"(0,1)",37802374187748492397497213169289944099/10000000000000000000000000000000000000000,0.003780237418774849,,40
AABBBBBA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABBBBBA,8,1/10,5217471/100000000,2141033/20000000,305933/100000000,315483/50000000,5848437/100000000,16983563041/10000000000000000,6827256218161/2000000000000000,0.05845531607611242,0.7012179126555865,"(0,1)",6619657219684315983509013402609113/5000000000000000000000000000000000000000,1.323931443936863e-06,,40
AABBBBBB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,2,40
AABBBBBB,8,1/10,305933/100000000,315483/50000000,603561/50000000,2545121/100000000,1425527/50000000,16983563041/10000000000000000,125946479043/156250000000000,0.0284508455948394,0.6408581287321304,"(0,1)",208146090803232705760843115685527/10000000000000000000000000000000000000000,2.081460908032327e-08,,40
ABAAAAAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,4,40
ABAAAAAA,8,1/10,603561/50000000,22804441/100000000,305933/100000000,5793627/100000000,7000749/100000000,16983563041/10000000000000000,48942552308837/10000000000000000,0.06998322195036227,0.7171735130311695,"(0,1)",68616126463562328508276772075635441/10000000000000000000000000000000000000000,6.861612646356233e-06,,40
ABAAAAAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,4,40
ABAAAAAB,8,1/10,305933/100000000,5793627/100000000,5217471/100000000,49430863/50000000,99167659/100000000,16983563041/10000000000000000,9834156657288117/10000000000000000,0.991674877385974,0.9989555495699565,"(0,1)",5060678352612159475722606996076232316553/5000000000000000000000000000000000000000,1.012135670522432,,40
ABAAAABA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,4,40
ABAAAABA,8,1/10,14798411/100000000,139478703/50000000,39249/5000000,14798411/100000000,14798411/50000000,16983563041/10000000000000000,5474399614047/62500000000000,0.2959624815824309,0.8588248110600851,"(0,1)",225393137015409983616941006171630337281/10000000000000000000000000000000000000000,0.022539313701541,,40
ABAAAABB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,4,40
ABAAAABB,8,1/10,39249/5000000,14798411/100000000,1686169/100000000,1272369/4000000,6518841/20000000,16983563041/10000000000000000,1062314265329861/10000000000000000,0.325936839308543,0.8692439591588469,"(0,1)",52600874231249606192189253599696740001/10000000000000000000000000000000000000000,0.005260087423124961,,40
ABAAABAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,4,40
ABAAABAA,8,1/10,8111969/100000000,30802989/20000000,166341/4000000,39478207/50000000,87068383/100000000,16983563041/10000000000000000,303233415359301/400000000000000,0.8706818793951416,0.982839128722608,"(0,1)",209199765099228012142984474288667817491/156250000000000000000000000000000000000,1.338878496635059,,40
ABAAABAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,4,40
ABAAABAB,8,1/10,166341/4000000,39478207/50000000,2475533/3125000,1504069749/100000000,754114137/50000000,16983563041/10000000000000000,35543007164980733/156250000000000,15.08228262739395,1.403810169949411,"(0,1)",8191367145570599733603946654342461872874830171/10000000000000000000000000000000000000000,819136.7145570599,,40
ABAAABBA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,4,40
ABAAABBA,8,1/10,1073877/12500000,163019729/100000000,627223/100000000,11903913/100000000,20494929/100000000,16983563041/10000000000000000,419974180462877/10000000000000000,0.2049410029501678,0.8202639162106157,"(0,1)",30858829159219289563978084036962503447/10000000000000000000000000000000000000000,0.003085882915921929,,40
ABAAABBB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,4,40
ABAAABBB,8,1/10,627223/100000000,11903913/100000000,4580667/100000000,21740611/25000000,87589667/100000000,16983563041/10000000000000000,306875273236749/400000000000000,0.8758947310040865,0.9835727526616054,"(0,1)",2909553189890797212460898662007568062903/5000000000000000000000000000000000000000,0.5819106379781595,,40
ABAABAAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,4,40
ABAABAAA,8,1/10,8400047/100000000,39259941/25000000,566853/50000000,847871/4000000,14798411/50000000,16983563041/10000000000000000,5474399614047/62500000000000,0.2959624815824309,0.8588248110600851,"(0,1)",136757263918332286432307598679949689691/10000000000000000000000000000000000000000,0.01367572639183323,,40
ABAABAAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,4,40
ABAABAAB,8,1/10,566853/50000000,847871/4000000,15407779/100000000,288092511/100000000,289226217/100000000,16983563041/10000000000000000,3346069466635157/400000000000000,2.892261582792981,1.141970003025634,"(0,1)",2164288529216948671708949312748217567604051/10000000000000000000000000000000000000000,216.4288529216949,,40
ABAABABA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,4,40
ABAABABA,8,1/10,145981479/100000000,2729051771/100000000,7662391/100000000,71622369/50000000,289226217/100000000,16983563041/10000000000000000,3346069466635157/400000000000000,2.892261582792981,1.141970003025634,"(0,1)",5024809879844575375862266707643221155259779/2500000000000000000000000000000000000000,2009.92395193783,,40
ABAABABB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,4,40
ABAABABB,8,1/10,7662391/100000000,71622369/50000000,3732183/25000000,279087727/100000000,143375059/50000000,16983563041/10000000000000000,513909763992261/62500000000000,2.867500587722422,1.140743333530414,"(0,1)",2855410540721531943914060787100353970966729/10000000000000000000000000000000000000000,285.5410540721532,,40
ABAABBAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,4,40
ABAABBAA,8,1/10,548163/25000000,41102087/100000000,975949/100000000,18302277/100000000,20494929/100000000,16983563041/10000000000000000,419974180462877/10000000000000000,0.2049410029501678,0.8202639162106157,"(0,1)",2095922781702480616809341331696610753/2000000000000000000000000000000000000000,0.00104796139085124,,40
ABAABBAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,4,40
ABAABBAB,8,1/10,975949/100000000,18302277/100000000,18302277/100000000,34324573/10000000,344221679/100000000,16983563041/10000000000000000,118488496359326877/10000000000000000,3.44221629660965,1.167091133095291,"(0,1)",634495597901408774200361652199157918247329/1250000000000000000000000000000000000000,507.596478321127,,40
ABAABBBA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,4,40
ABAABBBA,8,1/10,8721337/100000000,3263001/2000000,248451/50000000,9297493/100000000,1801883/10000000,16983563041/10000000000000000,5072035942449/156250000000000,0.1801788740541836,0.8071662297547131,"(0,1)",18175770579259400228043185598403025143/10000000000000000000000000000000000000000,0.00181757705792594,,40
ABAABBBB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,4,40
ABAABBBB,8,1/10,248451/50000000,9297493/100000000,342721/20000000,32097303/100000000,6518841/20000000,16983563041/10000000000000000,1062314265329861/10000000000000000,0.325936839308543,0.8692439591588469,"(0,1)",46717653576325425717673724063463213961/10000000000000000000000000000000000000000,0.004671765357632543,,40
ABABAAAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,6,40
ABABAAAA,8,1/10,2889937/20000000,275295783/100000000,4446603/100000000,42358987/50000000,99167659/100000000,16983563041/10000000000000000,9834156657288117/10000000000000000,0.991674877385974,0.9989555495699565,"(0,1)",17408721954583066172550026156108635899511/5000000000000000000000000000000000000000,3.481744390916613,,40
ABABAAAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,6,40
ABABAAAB,8,1/10,4446603/100000000,42358987/50000000,39464489/50000000,1503781671/100000000,754114137/50000000,16983563041/10000000000000000,35543007164980733/156250000000000,15.08228262739395,1.403810169949411,"(0,1)",8219689672382559221411422844525821247815621709/10000000000000000000000000000000000000000,821968.9672382559,,40
ABABAABA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,6,40
ABABAABA,8,1/10,71622369/50000000,2729051771/100000000,7662391/100000000,145981479/100000000,289226217/100000000,16983563041/10000000000000000,3346069466635157/400000000000000,2.892261582792981,1.141970003025634,"(0,1)",20118390193347262522998284574215524756172471/10000000000000000000000000000000000000000,2011.839019334726,,40
ABABAABB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,6,40
ABABAABB,8,1/10,7662391/100000000,145981479/100000000,17665473/100000000,42069911/12500000,344221679/100000000,16983563041/10000000000000000,118488496359326877/10000000000000000,3.44221629660965,1.167091133095291,"(0,1)",423415420660699965745832916068385301776817/625000000000000000000000000000000000000,677.46467305712,,40
ABABABAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,8,40
ABABABAA,8,1/10,139871193/100000000,333111721/12500000,35910197/50000000,1368357081/100000000,754114137/50000000,16983563041/10000000000000000,35543007164980733/156250000000000,15.08228262739395,1.403810169949411,"(0,1)",4174010437642147153452963714359586595382021389/2000000000000000000000000000000000000000,2087005.218821074,,40
ABABABAB,8,0,0,0,0,256,256,0,65536,256,2,"(0,1)",1099511627776,1099511627776,,40
ABABABAB,8,1/10,35910197/50000000,1368357081/100000000,1368357081/100000000,26070604933/100000000,26142425327/100000000,16983563041/10000000000000000,136685280381967360953/2000000000000000,261.4242532635035,2.00524865872714,"(0,1)",12815961176403146542199482206074773857182250782258641/10000000000000000000000000000000000000000,1281596117640.315,,40
ABABABBA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,7,40
ABABABBA,8,1/10,143086981/100000000,2726157273/100000000,10556889/100000000,100567349/50000000,344221679/100000000,16983563041/10000000000000000,118488496359326877/10000000000000000,3.44221629660965,1.167091133095291,"(0,1)",10274453492047866074503248601992975944991787/2500000000000000000000000000000000000000,4109.781396819147,,40
ABABABBB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,7,40
ABABABBB,8,1/10,10556889/100000000,100567349/50000000,9825961/12500000,299534277/20000000,754114137/50000000,16983563041/10000000000000000,35543007164980733/156250000000000,15.08228262739395,1.403810169949411,"(0,1)",8790470218986484638604194887794975969366761451/10000000000000000000000000000000000000000,879047.0218986485,,40
ABABBAAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,5,40
ABABBAAA,8,1/10,133287/1562500,6495317/4000000,1264027/100000000,24063837/100000000,6518841/20000000,16983563041/10000000000000000,1062314265329861/10000000000000000,0.325936839308543,0.8692439591588469,"(0,1)",210423564827881191627866719966222782107/10000000000000000000000000000000000000000,0.02104235648278812,,40
ABABBAAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,5,40
ABABBAAB,8,1/10,1264027/100000000,24063837/100000000,18014199/100000000,85739413/25000000,344221679/100000000,16983563041/10000000000000000,118488496359326877/10000000000000000,3.44221629660965,1.167091133095291,"(0,1)",515280991892517175528926996842782793685139/1000000000000000000000000000000000000000,515.2809918925171,,40
ABABBABA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,5,40
ABABBABA,8,1/10,143375059/100000000,682295523/25000000,753207/10000000,143375059/100000000,143375059/50000000,16983563041/10000000000000000,513909763992261/62500000000000,2.867500587722422,1.140743333530414,"(0,1)",19421502320364799642550871599761911767294959/10000000000000000000000000000000000000000,1942.15023203648,,40
ABABBABB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,5,40
ABABBABB,8,1/10,753207/10000000,143375059/100000000,14798411/100000000,281694147/100000000,289226217/100000000,16983563041/10000000000000000,3346069466635157/400000000000000,2.892261582792981,1.141970003025634,"(0,1)",2974472430460211854643273905950637319611651/10000000000000000000000000000000000000000,297.4472430460212,,40
ABABBBAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,5,40
ABABBBAA,8,1/10,8372611/100000000,159488427/100000000,166341/4000000,2475533/3125000,87589667/100000000,16983563041/10000000000000000,306875273236749/400000000000000,0.8758947310040865,0.9835727526616054,"(0,1)",1756227089142059106512952584403316131917/1250000000000000000000000000000000000000,1.404981671313647,,40
ABABBBAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,5,40
ABABBBAB,8,1/10,166341/4000000,2475533/3125000,39478207/50000000,1504069749/100000000,754114137/50000000,16983563041/10000000000000000,35543007164980733/156250000000000,15.08228262739395,1.403810169949411,"(0,1)",8192715837323550185404302663398812319300582149/10000000000000000000000000000000000000000,819271.583732355,,40
ABABBBBA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,5,40
ABABBBBA,8,1/10,7320327/50000000,278799649/100000000,942737/100000000,17953551/100000000,6518841/20000000,16983563041/10000000000000000,1062314265329861/10000000000000000,0.325936839308543,0.8692439591588469,"(0,1)",66983122063600098954825645572641284257/2000000000000000000000000000000000000000,0.03349156103180005,,40
ABABBBBB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,5,40
ABABBBBB,8,1/10,942737/100000000,17953551/100000000,5156823/100000000,49112461/50000000,99167659/100000000,16983563041/10000000000000000,9834156657288117/10000000000000000,0.991674877385974,0.9989555495699565,"(0,1)",5617887302707034733387304690033281759793/5000000000000000000000000000000000000000,1.123577460541407,,40
ABBAAAAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBAAAAA,8,1/10,788723/100000000,5431461/50000000,9261/6250000,2062331/100000000,1425527/50000000,16983563041/10000000000000000,125946479043/156250000000000,0.0284508455948394,0.6408581287321304,"(0,1)",848264557520932155693252069737981/10000000000000000000000000000000000000000,8.482645575209321e-08,,40
ABBAAAAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBAAAAB,8,1/10,9261/6250000,2062331/100000000,2322973/100000000,32446029/100000000,6518841/20000000,16983563041/10000000000000000,1062314265329861/10000000000000000,0.325936839308543,0.8692439591588469,"(0,1)",7789121889595643776057483851014100649/2000000000000000000000000000000000000000,0.003894560944797822,,40
ABBAAABA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBAAABA,8,1/10,11903913/100000000,163019729/100000000,627223/100000000,1073877/12500000,20494929/100000000,16983563041/10000000000000000,419974180462877/10000000000000000,0.2049410029501678,0.8202639162106157,"(0,1)",3784298478012408329375311988456811163/1250000000000000000000000000000000000000,0.003027438782409927,,40
ABBAAABB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBAAABB,8,1/10,627223/100000000,1073877/12500000,126777/10000000,17391607/100000000,1801883/10000000,16983563041/10000000000000000,5072035942449/156250000000000,0.1801788740541836,0.8071662297547131,"(0,1)",2738453881968701884953421013835098623/10000000000000000000000000000000000000000,0.0002738453881968702,,40
ABBAABAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBAABAA,8,1/10,248073/10000000,35340527/100000000,1264027/100000000,18014199/100000000,20494929/100000000,16983563041/10000000000000000,419974180462877/10000000000000000,0.2049410029501678,0.8202639162106157,"(0,1)",9412373209597578605047806596268419243/10000000000000000000000000000000000000000,0.0009412373209597578,,40
ABBAABAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBAABAB,8,1/10,1264027/100000000,18014199/100000000,24063837/100000000,85739413/25000000,344221679/100000000,16983563041/10000000000000000,118488496359326877/10000000000000000,3.44221629660965,1.167091133095291,"(0,1)",1266968955389293823093187074113195715682217/2500000000000000000000000000000000000000,506.7875821557175,,40
ABBAABBA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBAABBA,8,1/10,2959777/100000000,10467303/25000000,26103/12500000,2959777/100000000,2959777/50000000,16983563041/10000000000000000,273228010209/78125000000000,0.05916683546830319,0.7022791789382097,"(0,1)",10992215777409139696610324502388553/2000000000000000000000000000000000000000,5.49610788870457e-06,,40
ABBAABBB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBAABBB,8,1/10,26103/12500000,2959777/100000000,1425527/100000000,4057221/20000000,20494929/100000000,16983563041/10000000000000000,419974180462877/10000000000000000,0.2049410029501678,0.8202639162106157,"(0,1)",4100752297060759125012942006881298007/10000000000000000000000000000000000000000,0.0004100752297060759,,40
ABBABAAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBABAAA,8,1/10,11555187/100000000,31324273/20000000,310421/20000000,10519509/50000000,6518841/20000000,16983563041/10000000000000000,1062314265329861/10000000000000000,0.325936839308543,0.8692439591588469,"(0,1)",100253620796205151611397574893693531279/5000000000000000000000000000000000000000,0.02005072415924103,,40
ABBABAAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBABAAB,8,1/10,310421/20000000,10519509/50000000,10519509/50000000,285198013/100000000,143375059/50000000,16983563041/10000000000000000,513909763992261/62500000000000,2.867500587722422,1.140743333530414,"(0,1)",2070483498793297314801593441862025796078359/10000000000000000000000000000000000000000,207.0483498793297,,40
ABBABABA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBABABA,8,1/10,100567349/50000000,2726157273/100000000,10556889/100000000,143086981/100000000,344221679/100000000,16983563041/10000000000000000,118488496359326877/10000000000000000,3.44221629660965,1.167091133095291,"(0,1)",1611314043261656119963035744122739803702137/400000000000000000000000000000000000000,4028.28510815414,,40
ABBABABB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBABABB,8,1/10,10556889/100000000,143086981/100000000,20559971/100000000,17416833/6250000,289226217/100000000,16983563041/10000000000000000,3346069466635157/400000000000000,2.892261582792981,1.141970003025634,"(0,1)",737822508913920023534081527753702446902029/2500000000000000000000000000000000000000,295.129003565568,,40
ABBABBAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBABBAA,8,1/10,2611051/100000000,138558/390625,566853/50000000,15407779/100000000,1801883/10000000,16983563041/10000000000000000,5072035942449/156250000000000,0.1801788740541836,0.8071662297547131,"(0,1)",5362478107325982079503461743427286547/10000000000000000000000000000000000000000,0.0005362478107325982,,40
ABBABBAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBABBAB,8,1/10,566853/50000000,15407779/100000000,847871/4000000,288092511/100000000,289226217/100000000,16983563041/10000000000000000,3346069466635157/400000000000000,2.892261582792981,1.141970003025634,"(0,1)",2123779334154785512562233083088096580003671/10000000000000000000000000000000000000000,212.3779334154785,,40
ABBABBBA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBABBBA,8,1/10,2323167/20000000,157518811/100000000,654659/100000000,4439547/50000000,20494929/100000000,16983563041/10000000000000000,419974180462877/10000000000000000,0.2049410029501678,0.8202639162106157,"(0,1)",229334140533590973710610095515059323/78125000000000000000000000000000000000,0.002935476998829964,,40
ABBABBBB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBABBBB,8,1/10,654659/100000000,4439547/50000000,533001/25000000,28942163/100000000,14798411/50000000,16983563041/10000000000000000,5474399614047/62500000000000,0.2959624815824309,0.8588248110600851,"(0,1)",29019132831308194868206012280100040481/10000000000000000000000000000000000000000,0.002901913283130819,,40
ABBBAAAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBBAAAA,8,1/10,229761/25000000,16206083/100000000,278497/100000000,4929393/100000000,5848437/100000000,16983563041/10000000000000000,6827256218161/2000000000000000,0.05845531607611242,0.7012179126555865,"(0,1)",24686771169403675584254983734140201/10000000000000000000000000000000000000000,2.468677116940368e-06,,40
ABBBAAAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBBAAAB,8,1/10,278497/100000000,4929393/100000000,4929393/100000000,8731117/10000000,87589667/100000000,16983563041/10000000000000000,306875273236749/400000000000000,0.8758947310040865,0.9835727526616054,"(0,1)",84830040600010780637359183418681932699/156250000000000000000000000000000000000,0.542912259840069,,40
ABBBAABA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBBAABA,8,1/10,9297493/100000000,3263001/2000000,248451/50000000,8721337/100000000,1801883/10000000,16983563041/10000000000000000,5072035942449/156250000000000,0.1801788740541836,0.8071662297547131,"(0,1)",18115044074653080710751528139374704107/10000000000000000000000000000000000000000,0.001811504407465308,,40
ABBBAABB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBBAABB,8,1/10,248451/50000000,8721337/100000000,1137449/100000000,19998027/100000000,20494929/100000000,16983563041/10000000000000000,419974180462877/10000000000000000,0.2049410029501678,0.8202639162106157,"(0,1)",1013270204930072445011913174538907753/2000000000000000000000000000000000000000,0.0005066351024650362,,40
ABBBABAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBBABAA,8,1/10,8660689/100000000,153726867/100000000,4446603/100000000,39464489/50000000,87589667/100000000,16983563041/10000000000000000,306875273236749/400000000000000,0.8758947310040865,0.9835727526616054,"(0,1)",6846872282459562648948614657404365808223/5000000000000000000000000000000000000000,1.369374456491913,,40
ABBBABAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBBABAB,8,1/10,4446603/100000000,39464489/50000000,42358987/50000000,1503781671/100000000,754114137/50000000,16983563041/10000000000000000,35543007164980733/156250000000000,15.08228262739395,1.403810169949411,"(0,1)",1637946903742352995232282086570639108598205029/2000000000000000000000000000000000000000,818973.4518711765,,40
ABBBABBA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBBABBA,8,1/10,4439547/50000000,157518811/100000000,654659/100000000,2323167/20000000,20494929/100000000,16983563041/10000000000000000,419974180462877/10000000000000000,0.2049410029501678,0.8202639162106157,"(0,1)",29837569352094446184981404158834213723/10000000000000000000000000000000000000000,0.002983756935209445,,40
ABBBABBB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBBABBB,8,1/10,654659/100000000,2323167/20000000,973749/20000000,21603431/25000000,87068383/100000000,16983563041/10000000000000000,303233415359301/400000000000000,0.8706818793951416,0.982839128722608,"(0,1)",704214875770547242760813648773475330053/1250000000000000000000000000000000000000,0.5633719006164378,,40
ABBBBAAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBBBAAA,8,1/10,209873/20000000,4084101/25000000,9261/6250000,2322973/100000000,1686169/50000000,16983563041/10000000000000000,35327279169/31250000000000,0.03367294317613175,0.6545007291008551,"(0,1)",2401900626911468766808555001862289/10000000000000000000000000000000000000000,2.401900626911469e-07,,40
ABBBBAAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBBBAAB,8,1/10,9261/6250000,2322973/100000000,2062331/100000000,32446029/100000000,6518841/20000000,16983563041/10000000000000000,1062314265329861/10000000000000000,0.325936839308543,0.8692439591588469,"(0,1)",39239770480724427904013195731882179547/10000000000000000000000000000000000000000,0.003923977048072443,,40
ABBBBABA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBBBABA,8,1/10,17953551/100000000,278799649/100000000,942737/100000000,7320327/50000000,6518841/20000000,16983563041/10000000000000000,1062314265329861/10000000000000000,0.325936839308543,0.8692439591588469,"(0,1)",165588334385099997933648981848707952039/5000000000000000000000000000000000000000,0.03311766687702,,40
ABBBBABB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBBBABB,8,1/10,942737/100000000,7320327/50000000,921963/50000000,5730817/20000000,14798411/50000000,16983563041/10000000000000000,5474399614047/62500000000000,0.2959624815824309,0.8588248110600851,"(0,1)",33218837541643547103886896924344260691/10000000000000000000000000000000000000000,0.003321883754164355,,40
ABBBBBAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBBBBAA,8,1/10,315483/50000000,2141033/20000000,305933/100000000,5217471/100000000,5848437/100000000,16983563041/10000000000000000,6827256218161/2000000000000000,0.05845531607611242,0.7012179126555865,"(0,1)",18597204944253333722663469346458001/10000000000000000000000000000000000000000,1.859720494425333e-06,,40
ABBBBBAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBBBBAB,8,1/10,305933/100000000,5217471/100000000,5793627/100000000,49430863/50000000,99167659/100000000,16983563041/10000000000000000,9834156657288117/10000000000000000,0.991674877385974,0.9989555495699565,"(0,1)",5032817905107415712839372111378379844391/5000000000000000000000000000000000000000,1.006563581021483,,40
ABBBBBBA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBBBBBA,8,1/10,1425527/100000000,11511423/50000000,10941/12500000,1425527/100000000,1425527/50000000,16983563041/10000000000000000,125946479043/156250000000000,0.0284508455948394,0.6408581287321304,"(0,1)",1604858701697373185162351300033261/10000000000000000000000000000000000000000,1.604858701697373e-07,,40
ABBBBBBB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,3,40
ABBBBBBB,8,1/10,10941/12500000,1425527/100000000,412561/100000000,6913221/100000000,7000749/100000000,16983563041/10000000000000000,48942552308837/10000000000000000,0.06998322195036227,0.7171735130311695,"(0,1)",20003260827694691292799297776635561/10000000000000000000000000000000000000000,2.000326082769469e-06,,40
BAAAAAAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAAAAAAA,8,1/10,6913221/100000000,412561/100000000,1425527/100000000,10941/12500000,7000749/100000000,16983563041/10000000000000000,48942552308837/10000000000000000,0.06998322195036227,0.7171735130311695,"(0,1)",59707792313234195259755081170109/500000000000000000000000000000000000000,1.194155846264684e-07,,40
BAAAAAAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAAAAAAB,8,1/10,1425527/100000000,10941/12500000,11511423/50000000,1425527/100000000,1425527/50000000,16983563041/10000000000000000,125946479043/156250000000000,0.0284508455948394,0.6408581287321304,"(0,1)",98953417917934706770981426216319/10000000000000000000000000000000000000000,9.89534179179347e-09,,40
BAAAAABA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAAAAABA,8,1/10,49430863/50000000,5793627/100000000,5217471/100000000,305933/100000000,99167659/100000000,16983563041/10000000000000000,9834156657288117/10000000000000000,0.991674877385974,0.9989555495699565,"(0,1)",589880864775229424438012933201708966459/10000000000000000000000000000000000000000,0.05898808647752294,,40
BAAAAABB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAAAAABB,8,1/10,5217471/100000000,305933/100000000,2141033/20000000,315483/50000000,5848437/100000000,16983563041/10000000000000000,6827256218161/2000000000000000,0.05845531607611242,0.7012179126555865,"(0,1)",545539084972466022834789049967833/5000000000000000000000000000000000000000,1.091078169944932e-07,,40
BAAAABAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAAAABAA,8,1/10,5730817/20000000,921963/50000000,7320327/50000000,942737/100000000,14798411/50000000,16983563041/10000000000000000,5474399614047/62500000000000,0.2959624815824309,0.8588248110600851,"(0,1)",2137716313178297040082688393782209911/10000000000000000000000000000000000000000,0.0002137716313178297,,40
BAAAABAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAAAABAB,8,1/10,7320327/50000000,942737/100000000,278799649/100000000,17953551/100000000,6518841/20000000,16983563041/10000000000000000,1062314265329861/10000000000000000,0.325936839308543,0.8692439591588469,"(0,1)",21325796743854658573596515210863426613/10000000000000000000000000000000000000000,0.002132579674385466,,40
BAAAABBA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAAAABBA,8,1/10,32446029/100000000,2062331/100000000,2322973/100000000,9261/6250000,6518841/20000000,16983563041/10000000000000000,1062314265329861/10000000000000000,0.325936839308543,0.8692439591588469,"(0,1)",1247097059903418424174217068927218601/5000000000000000000000000000000000000000,0.0002494194119806837,,40
BAAAABBB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAAAABBB,8,1/10,2322973/100000000,9261/6250000,4084101/25000000,209873/20000000,1686169/50000000,16983563041/10000000000000000,35327279169/31250000000000,0.03367294317613175,0.6545007291008551,"(0,1)",153543951745570634138956471429909/10000000000000000000000000000000000000000,1.535439517455706e-08,,40
BAAABAAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAAABAAA,8,1/10,21603431/25000000,973749/20000000,2323167/20000000,654659/100000000,87068383/100000000,16983563041/10000000000000000,303233415359301/400000000000000,0.8706818793951416,0.982839128722608,"(0,1)",317417209773564877522557844670046678899/10000000000000000000000000000000000000000,0.03174172097735649,,40
BAAABAAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAAABAAB,8,1/10,2323167/20000000,654659/100000000,157518811/100000000,4439547/50000000,20494929/100000000,16983563041/10000000000000000,419974180462877/10000000000000000,0.2049410029501678,0.8202639162106157,"(0,1)",210217635900607264499428229123591107/1250000000000000000000000000000000000000,0.0001681741087204858,,40
BAAABABA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAAABABA,8,1/10,1503781671/100000000,42358987/50000000,39464489/50000000,4446603/100000000,754114137/50000000,16983563041/10000000000000000,35543007164980733/156250000000000,15.08228262739395,1.403810169949411,"(0,1)",461381950983073141971043846851569118131231297/10000000000000000000000000000000000000000,46138.19509830731,,40
BAAABABB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAAABABB,8,1/10,39464489/50000000,4446603/100000000,153726867/100000000,8660689/100000000,87589667/100000000,16983563041/10000000000000000,306875273236749/400000000000000,0.8758947310040865,0.9835727526616054,"(0,1)",771463115232353126719005670447051933231/10000000000000000000000000000000000000000,0.07714631152323531,,40
BAAABBAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAAABBAA,8,1/10,19998027/100000000,1137449/100000000,8721337/100000000,248451/50000000,20494929/100000000,16983563041/10000000000000000,419974180462877/10000000000000000,0.2049410029501678,0.8202639162106157,"(0,1)",144088082280845657548556359584809809/5000000000000000000000000000000000000000,2.881761645616913e-05,,40
BAAABBAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAAABBAB,8,1/10,8721337/100000000,248451/50000000,3263001/2000000,9297493/100000000,1801883/10000000,16983563041/10000000000000000,5072035942449/156250000000000,0.1801788740541836,0.8071662297547131,"(0,1)",206444828348367045196068354055518191/2000000000000000000000000000000000000000,0.0001032224141741835,,40
BAAABBBA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAAABBBA,8,1/10,8731117/10000000,4929393/100000000,4929393/100000000,278497/100000000,87589667/100000000,16983563041/10000000000000000,306875273236749/400000000000000,0.8758947310040865,0.9835727526616054,"(0,1)",306516776332007072228955798823812670921/10000000000000000000000000000000000000000,0.03065167763320071,,40
BAAABBBB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAAABBBB,8,1/10,4929393/100000000,278497/100000000,16206083/100000000,229761/25000000,5848437/100000000,16983563041/10000000000000000,6827256218161/2000000000000000,0.05845531607611242,0.7012179126555865,"(0,1)",43611140037576535585911056853743/312500000000000000000000000000000000000,1.395556481202449e-07,,40
BAABAAAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAABAAAA,8,1/10,28942163/100000000,533001/25000000,4439547/50000000,654659/100000000,14798411/50000000,16983563041/10000000000000000,5474399614047/62500000000000,0.2959624815824309,0.8588248110600851,"(0,1)",2137716313178297040082688393782209911/10000000000000000000000000000000000000000,0.0002137716313178297,,40
BAABAAAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAABAAAB,8,1/10,4439547/50000000,654659/100000000,157518811/100000000,2323167/20000000,20494929/100000000,16983563041/10000000000000000,419974180462877/10000000000000000,0.2049410029501678,0.8202639162106157,"(0,1)",432908090199931933203747553179069847/2000000000000000000000000000000000000000,0.000216454045099966,,40
BAABAABA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAABAABA,8,1/10,288092511/100000000,847871/4000000,15407779/100000000,566853/50000000,289226217/100000000,16983563041/10000000000000000,3346069466635157/400000000000000,2.892261582792981,1.141970003025634,"(0,1)",19532476614523445191573629484462973993347/1250000000000000000000000000000000000000,15.62598129161876,,40
BAABAABB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAABAABB,8,1/10,15407779/100000000,566853/50000000,138558/390625,2611051/100000000,1801883/10000000,16983563041/10000000000000000,5072035942449/156250000000000,0.1801788740541836,0.8071662297547131,"(0,1)",394595843375480294417938450480220077/10000000000000000000000000000000000000000,3.945958433754803e-05,,40
BAABABAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAABABAA,8,1/10,17416833/6250000,20559971/100000000,143086981/100000000,10556889/100000000,289226217/100000000,16983563041/10000000000000000,3346069466635157/400000000000000,2.892261582792981,1.141970003025634,"(0,1)",217743555658641361137972318096811594217021/10000000000000000000000000000000000000000,21.77435556586414,,40
BAABABAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAABABAB,8,1/10,143086981/100000000,10556889/100000000,2726157273/100000000,100567349/50000000,344221679/100000000,16983563041/10000000000000000,118488496359326877/10000000000000000,3.44221629660965,1.167091133095291,"(0,1)",743012626196695144658024294366865022965163/2500000000000000000000000000000000000000,297.2050504786781,,40
BAABABBA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAABABBA,8,1/10,285198013/100000000,10519509/50000000,10519509/50000000,310421/20000000,143375059/50000000,16983563041/10000000000000000,513909763992261/62500000000000,2.867500587722422,1.140743333530414,"(0,1)",152739313251183899629304803357301557154419/10000000000000000000000000000000000000000,15.27393132511839,,40
BAABABBB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAABABBB,8,1/10,10519509/50000000,310421/20000000,31324273/20000000,11555187/100000000,6518841/20000000,16983563041/10000000000000000,1062314265329861/10000000000000000,0.325936839308543,0.8692439591588469,"(0,1)",14792325384965173941371374515361984537/10000000000000000000000000000000000000000,0.001479232538496517,,40
BAABBAAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAABBAAA,8,1/10,4057221/20000000,1425527/100000000,2959777/100000000,26103/12500000,20494929/100000000,16983563041/10000000000000000,419974180462877/10000000000000000,0.2049410029501678,0.8202639162106157,"(0,1)",144088082280845657548556359584809809/5000000000000000000000000000000000000000,2.881761645616913e-05,,40
BAABBAAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAABBAAB,8,1/10,2959777/100000000,26103/12500000,10467303/25000000,2959777/100000000,2959777/50000000,16983563041/10000000000000000,273228010209/78125000000000,0.05916683546830319,0.7022791789382097,"(0,1)",3881486328951283875292782169279993/10000000000000000000000000000000000000000,3.881486328951284e-07,,40
BAABBABA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAABBABA,8,1/10,85739413/25000000,24063837/100000000,18014199/100000000,1264027/100000000,344221679/100000000,16983563041/10000000000000000,118488496359326877/10000000000000000,3.44221629660965,1.167091133095291,"(0,1)",71118142161000965882596813397619071717003/2000000000000000000000000000000000000000,35.55907108050048,,40
BAABBABB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAABBABB,8,1/10,18014199/100000000,1264027/100000000,35340527/100000000,248073/10000000,20494929/100000000,16983563041/10000000000000000,419974180462877/10000000000000000,0.2049410029501678,0.8202639162106157,"(0,1)",165120320020003684249686488715109783/2500000000000000000000000000000000000000,6.604812800800147e-05,,40
BAABBBAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAABBBAA,8,1/10,17391607/100000000,126777/10000000,1073877/12500000,627223/100000000,1801883/10000000,16983563041/10000000000000000,5072035942449/156250000000000,0.1801788740541836,0.8071662297547131,"(0,1)",199631802270980791534196082020873593/10000000000000000000000000000000000000000,1.996318022709808e-05,,40
BAABBBAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAABBBAB,8,1/10,1073877/12500000,627223/100000000,163019729/100000000,11903913/100000000,20494929/100000000,16983563041/10000000000000000,419974180462877/10000000000000000,0.2049410029501678,0.8202639162106157,"(0,1)",2210521342789640766020957949981694033/10000000000000000000000000000000000000000,0.0002210521342789641,,40
BAABBBBA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAABBBBA,8,1/10,32446029/100000000,2322973/100000000,2062331/100000000,9261/6250000,6518841/20000000,16983563041/10000000000000000,1062314265329861/10000000000000000,0.325936839308543,0.8692439591588469,"(0,1)",87136098517282683502319081708316047/312500000000000000000000000000000000000,0.0002788355152553046,,40
BAABBBBB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BAABBBBB,8,1/10,2062331/100000000,9261/6250000,5431461/50000000,788723/100000000,1425527/50000000,16983563041/10000000000000000,125946479043/156250000000000,0.0284508455948394,0.6408581287321304,"(0,1)",12224742141822531059505292940311/2000000000000000000000000000000000000000,6.112371070911265e-09,,40
BABAAAAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABAAAAA,8,1/10,49112461/50000000,5156823/100000000,17953551/100000000,942737/100000000,99167659/100000000,16983563041/10000000000000000,9834156657288117/10000000000000000,0.991674877385974,0.9989555495699565,"(0,1)",589880864775229424438012933201708966459/10000000000000000000000000000000000000000,0.05898808647752294,,40
BABAAAAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABAAAAB,8,1/10,17953551/100000000,942737/100000000,278799649/100000000,7320327/50000000,6518841/20000000,16983563041/10000000000000000,1062314265329861/10000000000000000,0.325936839308543,0.8692439591588469,"(0,1)",8793427598027079833383125522536454703/5000000000000000000000000000000000000000,0.001758685519605416,,40
BABAAABA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABAAABA,8,1/10,1504069749/100000000,39478207/50000000,2475533/3125000,166341/4000000,754114137/50000000,16983563041/10000000000000000,35543007164980733/156250000000000,15.08228262739395,1.403810169949411,"(0,1)",86015621111865688984135085224518593376176551/2000000000000000000000000000000000000000,43007.81055593285,,40
BABAAABB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABAAABB,8,1/10,2475533/3125000,166341/4000000,159488427/100000000,8372611/100000000,87589667/100000000,16983563041/10000000000000000,306875273236749/400000000000000,0.8758947310040865,0.9835727526616054,"(0,1)",737551482068796216794587445645356939051/10000000000000000000000000000000000000000,0.07375514820687962,,40
BABAABAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABAABAA,8,1/10,281694147/100000000,14798411/100000000,143375059/100000000,753207/10000000,289226217/100000000,16983563041/10000000000000000,3346069466635157/400000000000000,2.892261582792981,1.141970003025634,"(0,1)",19532476614523445191573629484462973993347/1250000000000000000000000000000000000000,15.62598129161876,,40
BABAABAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABAABAB,8,1/10,143375059/100000000,753207/10000000,682295523/25000000,143375059/100000000,143375059/50000000,16983563041/10000000000000000,513909763992261/62500000000000,2.867500587722422,1.140743333530414,"(0,1)",1020290254329759016016768711252295855715249/10000000000000000000000000000000000000000,102.0290254329759,,40
BABAABBA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABAABBA,8,1/10,85739413/25000000,18014199/100000000,24063837/100000000,1264027/100000000,344221679/100000000,16983563041/10000000000000000,118488496359326877/10000000000000000,3.44221629660965,1.167091133095291,"(0,1)",270656613437008366496462395013050284462493/10000000000000000000000000000000000000000,27.06566134370084,,40
BABAABBB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABAABBB,8,1/10,24063837/100000000,1264027/100000000,6495317/4000000,133287/1562500,6518841/20000000,16983563041/10000000000000000,1062314265329861/10000000000000000,0.325936839308543,0.8692439591588469,"(0,1)",1105338383716467503454111034957146733/1000000000000000000000000000000000000000,0.001105338383716467,,40
BABABAAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABABAAA,8,1/10,299534277/20000000,9825961/12500000,100567349/50000000,10556889/100000000,754114137/50000000,16983563041/10000000000000000,35543007164980733/156250000000000,15.08228262739395,1.403810169949411,"(0,1)",461381950983073141971043846851569118131231297/10000000000000000000000000000000000000000,46138.19509830731,,40
BABABAAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABABAAB,8,1/10,100567349/50000000,10556889/100000000,2726157273/100000000,143086981/100000000,344221679/100000000,16983563041/10000000000000000,118488496359326877/10000000000000000,3.44221629660965,1.167091133095291,"(0,1)",2157087618136719279694996372564051404446929/10000000000000000000000000000000000000000,215.7087618136719,,40
BABABABA,8,0,256,0,0,0,256,0,65536,256,2,"(0,1)",0,0,1,40
BABABABA,8,1/10,26070604933/100000000,1368357081/100000000,1368357081/100000000,35910197/50000000,26142425327/100000000,16983563041/10000000000000000,136685280381967360953/2000000000000000,261.4242532635035,2.00524865872714,"(0,1)",168166516188039777360919367218556398393115595997099/2500000000000000000000000000000000000000,67266606475.21591,,40
BABABABB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABABABB,8,1/10,1368357081/100000000,35910197/50000000,333111721/12500000,139871193/100000000,754114137/50000000,16983563041/10000000000000000,35543007164980733/156250000000000,15.08228262739395,1.403810169949411,"(0,1)",1095397834458021681526214253798805989827185387/10000000000000000000000000000000000000000,109539.7834458022,,40
BABABBAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABABBAA,8,1/10,42069911/12500000,17665473/100000000,145981479/100000000,7662391/100000000,344221679/100000000,16983563041/10000000000000000,118488496359326877/10000000000000000,3.44221629660965,1.167091133095291,"(0,1)",71118142161000965882596813397619071717003/2000000000000000000000000000000000000000,35.55907108050048,,40
BABABBAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABABBAB,8,1/10,145981479/100000000,7662391/100000000,2729051771/100000000,71622369/50000000,289226217/100000000,16983563041/10000000000000000,3346069466635157/400000000000000,2.892261582792981,1.141970003025634,"(0,1)",65999397242238213253399475652004700047201/625000000000000000000000000000000000000,105.5990355875811,,40
BABABBBA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABABBBA,8,1/10,1503781671/100000000,39464489/50000000,42358987/50000000,4446603/100000000,754114137/50000000,16983563041/10000000000000000,35543007164980733/156250000000000,15.08228262739395,1.403810169949411,"(0,1)",431426797312278896721031435178943413306634733/10000000000000000000000000000000000000000,43142.67973122789,,40
BABABBBB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABABBBB,8,1/10,42358987/50000000,4446603/100000000,275295783/100000000,2889937/20000000,99167659/100000000,16983563041/10000000000000000,9834156657288117/10000000000000000,0.991674877385974,0.9989555495699565,"(0,1)",1827471269722794470409078337674734571971/10000000000000000000000000000000000000000,0.1827471269722794,,40
BABBAAAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABBAAAA,8,1/10,32097303/100000000,342721/20000000,9297493/100000000,248451/50000000,6518841/20000000,16983563041/10000000000000000,1062314265329861/10000000000000000,0.325936839308543,0.8692439591588469,"(0,1)",1247097059903418424174217068927218601/5000000000000000000000000000000000000000,0.0002494194119806837,,40
BABBAAAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABBAAAB,8,1/10,9297493/100000000,248451/50000000,3263001/2000000,8721337/100000000,1801883/10000000,16983563041/10000000000000000,5072035942449/156250000000000,0.1801788740541836,0.8071662297547131,"(0,1)",971497637135515708688684311249269919/10000000000000000000000000000000000000000,9.714976371355157e-05,,40
BABBAABA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABBAABA,8,1/10,34324573/10000000,18302277/100000000,18302277/100000000,975949/100000000,344221679/100000000,16983563041/10000000000000000,118488496359326877/10000000000000000,3.44221629660965,1.167091133095291,"(0,1)",270656613437008366496462395013050284462493/10000000000000000000000000000000000000000,27.06566134370084,,40
BABBAABB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABBAABB,8,1/10,18302277/100000000,975949/100000000,41102087/100000000,548163/25000000,20494929/100000000,16983563041/10000000000000000,419974180462877/10000000000000000,0.2049410029501678,0.8202639162106157,"(0,1)",69854913594349169755808719807380671/1250000000000000000000000000000000000000,5.588393087547933e-05,,40
BABBABAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABBABAA,8,1/10,279087727/100000000,3732183/25000000,71622369/50000000,7662391/100000000,143375059/50000000,16983563041/10000000000000000,513909763992261/62500000000000,2.867500587722422,1.140743333530414,"(0,1)",152739313251183899629304803357301557154419/10000000000000000000000000000000000000000,15.27393132511839,,40
BABBABAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABBABAB,8,1/10,71622369/50000000,7662391/100000000,2729051771/100000000,145981479/100000000,289226217/100000000,16983563041/10000000000000000,3346069466635157/400000000000000,2.892261582792981,1.141970003025634,"(0,1)",1075141029844772431603609354074715335888571/10000000000000000000000000000000000000000,107.5141029844772,,40
BABBABBA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABBABBA,8,1/10,288092511/100000000,15407779/100000000,847871/4000000,566853/50000000,289226217/100000000,16983563041/10000000000000000,3346069466635157/400000000000000,2.892261582792981,1.141970003025634,"(0,1)",28937654463506100596468201553895701086599/2500000000000000000000000000000000000000,11.57506178540244,,40
BABBABBB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABBABBB,8,1/10,847871/4000000,566853/50000000,39259941/25000000,8400047/100000000,14798411/50000000,16983563041/10000000000000000,5474399614047/62500000000000,0.2959624815824309,0.8588248110600851,"(0,1)",7314637632012734006503723481562481361/10000000000000000000000000000000000000000,0.0007314637632012734,,40
BABBBAAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABBBAAA,8,1/10,21740611/25000000,4580667/100000000,11903913/100000000,627223/100000000,87589667/100000000,16983563041/10000000000000000,306875273236749/400000000000000,0.8758947310040865,0.9835727526616054,"(0,1)",306516776332007072228955798823812670921/10000000000000000000000000000000000000000,0.03065167763320071,,40
BABBBAAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABBBAAB,8,1/10,11903913/100000000,627223/100000000,163019729/100000000,1073877/12500000,20494929/100000000,16983563041/10000000000000000,419974180462877/10000000000000000,0.2049410029501678,0.8202639162106157,"(0,1)",162608000766961783704536982067367989/1000000000000000000000000000000000000000,0.0001626080007669618,,40
BABBBABA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABBBABA,8,1/10,1504069749/100000000,2475533/3125000,39478207/50000000,166341/4000000,754114137/50000000,16983563041/10000000000000000,35543007164980733/156250000000000,15.08228262739395,1.403810169949411,"(0,1)",431426797312278896721031435178943413306634733/10000000000000000000000000000000000000000,43142.67973122789,,40
BABBBABB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABBBABB,8,1/10,39478207/50000000,166341/4000000,30802989/20000000,8111969/100000000,87068383/100000000,16983563041/10000000000000000,303233415359301/400000000000000,0.8706818793951416,0.982839128722608,"(0,1)",705170507782875619275782702884393562849/10000000000000000000000000000000000000000,0.07051705077828756,,40
BABBBBAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABBBBAA,8,1/10,1272369/4000000,1686169/100000000,14798411/100000000,39249/5000000,6518841/20000000,16983563041/10000000000000000,1062314265329861/10000000000000000,0.325936839308543,0.8692439591588469,"(0,1)",87136098517282683502319081708316047/312500000000000000000000000000000000000,0.0002788355152553046,,40
BABBBBAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABBBBAB,8,1/10,14798411/100000000,39249/5000000,139478703/50000000,14798411/100000000,14798411/50000000,16983563041/10000000000000000,5474399614047/62500000000000,0.2959624815824309,0.8588248110600851,"(0,1)",11956416522383386477519438088358724751/10000000000000000000000000000000000000000,0.001195641652238339,,40
BABBBBBA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABBBBBA,8,1/10,49430863/50000000,5217471/100000000,5793627/100000000,305933/100000000,99167659/100000000,16983563041/10000000000000000,9834156657288117/10000000000000000,0.991674877385974,0.9989555495699565,"(0,1)",106831993953148379734308632761200804427/2000000000000000000000000000000000000000,0.05341599697657419,,40
BABBBBBB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BABBBBBB,8,1/10,5793627/100000000,305933/100000000,22804441/100000000,603561/50000000,7000749/100000000,16983563041/10000000000000000,48942552308837/10000000000000000,0.06998322195036227,0.7171735130311695,"(0,1)",1812399564029032882984487669176087/5000000000000000000000000000000000000000,3.624799128058066e-07,,40
BBAAAAAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBAAAAAA,8,1/10,2545121/100000000,603561/50000000,315483/50000000,305933/100000000,1425527/50000000,16983563041/10000000000000000,125946479043/156250000000000,0.0284508455948394,0.6408581287321304,"(0,1)",98953417917934706770981426216319/10000000000000000000000000000000000000000,9.89534179179347e-09,,40
BBAAAAAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBAAAAAB,8,1/10,315483/50000000,305933/100000000,2141033/20000000,5217471/100000000,5848437/100000000,16983563041/10000000000000000,6827256218161/2000000000000000,0.05845531607611242,0.7012179126555865,"(0,1)",6448968674829633801315020641175441/10000000000000000000000000000000000000000,6.448968674829634e-07,,40
BBAAAABA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBAAAABA,8,1/10,1272369/4000000,14798411/100000000,1686169/100000000,39249/5000000,6518841/20000000,16983563041/10000000000000000,1062314265329861/10000000000000000,0.325936839308543,0.8692439591588469,"(0,1)",8793427598027079833383125522536454703/5000000000000000000000000000000000000000,0.001758685519605416,,40
BBAAAABB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBAAAABB,8,1/10,1686169/100000000,39249/5000000,900081/25000000,1686169/100000000,1686169/50000000,16983563041/10000000000000000,35327279169/31250000000000,0.03367294317613175,0.6545007291008551,"(0,1)",317531578725041131339426229887549/10000000000000000000000000000000000000000,3.175315787250411e-08,,40
BBAAABAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBAAABAA,8,1/10,4084101/25000000,8111969/100000000,8372611/100000000,166341/4000000,20494929/100000000,16983563041/10000000000000000,419974180462877/10000000000000000,0.2049410029501678,0.8202639162106157,"(0,1)",432908090199931933203747553179069847/2000000000000000000000000000000000000000,0.000216454045099966,,40
BBAAABAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBAAABAB,8,1/10,8372611/100000000,166341/4000000,159488427/100000000,2475533/3125000,87589667/100000000,16983563041/10000000000000000,306875273236749/400000000000000,0.8758947310040865,0.9835727526616054,"(0,1)",2453671872043867340263664188426887157763/5000000000000000000000000000000000000000,0.4907343744087735,,40
BBAAABBA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBAAABBA,8,1/10,17391607/100000000,1073877/12500000,126777/10000000,627223/100000000,1801883/10000000,16983563041/10000000000000000,5072035942449/156250000000000,0.1801788740541836,0.8071662297547131,"(0,1)",971497637135515708688684311249269919/10000000000000000000000000000000000000000,9.714976371355157e-05,,40
BBAAABBB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBAAABBB,8,1/10,126777/10000000,627223/100000000,9231563/100000000,4580667/100000000,5848437/100000000,16983563041/10000000000000000,6827256218161/2000000000000000,0.05845531607611242,0.7012179126555865,"(0,1)",6080389666465271004429218454552571/10000000000000000000000000000000000000000,6.080389666465271e-07,,40
BBAABAAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBAABAAA,8,1/10,19361223/100000000,8400047/100000000,2611051/100000000,566853/50000000,20494929/100000000,16983563041/10000000000000000,419974180462877/10000000000000000,0.2049410029501678,0.8202639162106157,"(0,1)",210217635900607264499428229123591107/1250000000000000000000000000000000000000,0.0001681741087204858,,40
BBAABAAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBAABAAB,8,1/10,2611051/100000000,566853/50000000,138558/390625,15407779/100000000,1801883/10000000,16983563041/10000000000000000,5072035942449/156250000000000,0.1801788740541836,0.8071662297547131,"(0,1)",348672694400010125168634508095533249/2000000000000000000000000000000000000000,0.0001743363472000051,,40
BBAABABA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBAABABA,8,1/10,42069911/12500000,145981479/100000000,17665473/100000000,7662391/100000000,344221679/100000000,16983563041/10000000000000000,118488496359326877/10000000000000000,3.44221629660965,1.167091133095291,"(0,1)",2157087618136719279694996372564051404446929/10000000000000000000000000000000000000000,215.7087618136719,,40
BBAABABB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBAABABB,8,1/10,17665473/100000000,7662391/100000000,6883129/20000000,3732183/25000000,6518841/20000000,16983563041/10000000000000000,1062314265329861/10000000000000000,0.325936839308543,0.8692439591588469,"(0,1)",12747897104723346847624658048761011749/5000000000000000000000000000000000000000,0.002549579420944669,,40
BBAABBAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBAABBAA,8,1/10,988721/20000000,548163/25000000,548163/25000000,975949/100000000,2959777/50000000,16983563041/10000000000000000,273228010209/78125000000000,0.05916683546830319,0.7022791789382097,"(0,1)",3881486328951283875292782169279993/10000000000000000000000000000000000000000,3.881486328951284e-07,,40
BBAABBAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBAABBAB,8,1/10,548163/25000000,975949/100000000,41102087/100000000,18302277/100000000,20494929/100000000,16983563041/10000000000000000,419974180462877/10000000000000000,0.2049410029501678,0.8202639162106157,"(0,1)",3400802322782364809014718670998015743/10000000000000000000000000000000000000000,0.0003400802322782365,,40
BBAABBBA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBAABBBA,8,1/10,19998027/100000000,8721337/100000000,1137449/100000000,248451/50000000,20494929/100000000,16983563041/10000000000000000,419974180462877/10000000000000000,0.2049410029501678,0.8202639162106157,"(0,1)",162608000766961783704536982067367989/1000000000000000000000000000000000000000,0.0001626080007669618,,40
BBAABBBB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBAABBBB,8,1/10,1137449/100000000,248451/50000000,1944201/50000000,342721/20000000,1425527/50000000,16983563041/10000000000000000,125946479043/156250000000000,0.0284508455948394,0.6408581287321304,"(0,1)",144747274012824558554637432260507/10000000000000000000000000000000000000000,1.447472740128246e-08,,40
BBABAAAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBABAAAA,8,1/10,14073801/50000000,2889937/20000000,8660689/100000000,4446603/100000000,6518841/20000000,16983563041/10000000000000000,1062314265329861/10000000000000000,0.325936839308543,0.8692439591588469,"(0,1)",21325796743854658573596515210863426613/10000000000000000000000000000000000000000,0.002132579674385466,,40
BBABAAAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBABAAAB,8,1/10,8660689/100000000,4446603/100000000,153726867/100000000,39464489/50000000,87589667/100000000,16983563041/10000000000000000,306875273236749/400000000000000,0.8758947310040865,0.9835727526616054,"(0,1)",2453671872043867340263664188426887157763/5000000000000000000000000000000000000000,0.4907343744087735,,40
BBABAABA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBABAABA,8,1/10,279087727/100000000,71622369/50000000,3732183/25000000,7662391/100000000,143375059/50000000,16983563041/10000000000000000,513909763992261/62500000000000,2.867500587722422,1.140743333530414,"(0,1)",1020290254329759016016768711252295855715249/10000000000000000000000000000000000000000,102.0290254329759,,40
BBABAABB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBABAABB,8,1/10,3732183/25000000,7662391/100000000,6883129/20000000,17665473/100000000,6518841/20000000,16983563041/10000000000000000,1062314265329861/10000000000000000,0.325936839308543,0.8692439591588469,"(0,1)",28584485053281888444369969104044624669/10000000000000000000000000000000000000000,0.002858448505328189,,40
BBABABAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBABABAA,8,1/10,54480257/20000000,139871193/100000000,139871193/100000000,35910197/50000000,344221679/100000000,16983563041/10000000000000000,118488496359326877/10000000000000000,3.44221629660965,1.167091133095291,"(0,1)",743012626196695144658024294366865022965163/2500000000000000000000000000000000000000,297.2050504786781,,40
BBABABAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBABABAB,8,1/10,139871193/100000000,35910197/50000000,333111721/12500000,1368357081/100000000,754114137/50000000,16983563041/10000000000000000,35543007164980733/156250000000000,15.08228262739395,1.403810169949411,"(0,1)",7452196760807621515634111299273902929446835179/10000000000000000000000000000000000000000,745219.6760807622,,40
BBABABBA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBABABBA,8,1/10,17416833/6250000,143086981/100000000,20559971/100000000,10556889/100000000,289226217/100000000,16983563041/10000000000000000,3346069466635157/400000000000000,2.892261582792981,1.141970003025634,"(0,1)",1075141029844772431603609354074715335888571/10000000000000000000000000000000000000000,107.5141029844772,,40
BBABABBB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBABABBB,8,1/10,20559971/100000000,10556889/100000000,153090063/100000000,9825961/12500000,99167659/100000000,16983563041/10000000000000000,9834156657288117/10000000000000000,0.991674877385974,0.9989555495699565,"(0,1)",4311610475933370105792751619684664186901/5000000000000000000000000000000000000000,0.862322095186674,,40
BBABBAAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBABBAAA,8,1/10,16754803/100000000,133287/1562500,248073/10000000,1264027/100000000,1801883/10000000,16983563041/10000000000000000,5072035942449/156250000000000,0.1801788740541836,0.8071662297547131,"(0,1)",206444828348367045196068354055518191/2000000000000000000000000000000000000000,0.0001032224141741835,,40
BBABBAAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBABBAAB,8,1/10,248073/10000000,1264027/100000000,35340527/100000000,18014199/100000000,20494929/100000000,16983563041/10000000000000000,419974180462877/10000000000000000,0.2049410029501678,0.8202639162106157,"(0,1)",3400802322782364809014718670998015743/10000000000000000000000000000000000000000,0.0003400802322782365,,40
BBABBABA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBABBABA,8,1/10,281694147/100000000,143375059/100000000,14798411/100000000,753207/10000000,289226217/100000000,16983563041/10000000000000000,3346069466635157/400000000000000,2.892261582792981,1.141970003025634,"(0,1)",65999397242238213253399475652004700047201/625000000000000000000000000000000000000,105.5990355875811,,40
BBABBABB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBABBABB,8,1/10,14798411/100000000,753207/10000000,7268121/25000000,14798411/100000000,14798411/50000000,16983563041/10000000000000000,5474399614047/62500000000000,0.2959624815824309,0.8588248110600851,"(0,1)",17133337841217823443940473176138996201/10000000000000000000000000000000000000000,0.001713333784121782,,40
BBABBBAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBABBBAA,8,1/10,4084101/25000000,8372611/100000000,8111969/100000000,166341/4000000,20494929/100000000,16983563041/10000000000000000,419974180462877/10000000000000000,0.2049410029501678,0.8202639162106157,"(0,1)",2210521342789640766020957949981694033/10000000000000000000000000000000000000000,0.0002210521342789641,,40
BBABBBAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBABBBAB,8,1/10,8111969/100000000,166341/4000000,30802989/20000000,39478207/50000000,87068383/100000000,16983563041/10000000000000000,303233415359301/400000000000000,0.8706818793951416,0.982839128722608,"(0,1)",1194145034220159601921160928533758961081/2500000000000000000000000000000000000000,0.4776580136880638,,40
BBABBBBA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBABBBBA,8,1/10,5730817/20000000,7320327/50000000,921963/50000000,942737/100000000,14798411/50000000,16983563041/10000000000000000,5474399614047/62500000000000,0.2959624815824309,0.8588248110600851,"(0,1)",11956416522383386477519438088358724751/10000000000000000000000000000000000000000,0.001195641652238339,,40
BBABBBBB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBABBBBB,8,1/10,921963/50000000,942737/100000000,10068361/100000000,5156823/100000000,7000749/100000000,16983563041/10000000000000000,48942552308837/10000000000000000,0.06998322195036227,0.7171735130311695,"(0,1)",14630259888993531390035997985693469/10000000000000000000000000000000000000000,1.463025988899353e-06,,40
BBBAAAAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBAAAAA,8,1/10,5700261/100000000,788723/100000000,209873/20000000,9261/6250000,5848437/100000000,16983563041/10000000000000000,6827256218161/2000000000000000,0.05845531607611242,0.7012179126555865,"(0,1)",545539084972466022834789049967833/5000000000000000000000000000000000000000,1.091078169944932e-07,,40
BBBAAAAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBAAAAB,8,1/10,209873/20000000,9261/6250000,4084101/25000000,2322973/100000000,1686169/50000000,16983563041/10000000000000000,35327279169/31250000000000,0.03367294317613175,0.6545007291008551,"(0,1)",317531578725041131339426229887549/10000000000000000000000000000000000000000,3.175315787250411e-08,,40
BBBAAABA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBAAABA,8,1/10,21740611/25000000,11903913/100000000,4580667/100000000,627223/100000000,87589667/100000000,16983563041/10000000000000000,306875273236749/400000000000000,0.8758947310040865,0.9835727526616054,"(0,1)",737551482068796216794587445645356939051/10000000000000000000000000000000000000000,0.07375514820687962,,40
BBBAAABB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBAAABB,8,1/10,4580667/100000000,627223/100000000,9231563/100000000,126777/10000000,5848437/100000000,16983563041/10000000000000000,6827256218161/2000000000000000,0.05845531607611242,0.7012179126555865,"(0,1)",552577519659865409282073873753109/2500000000000000000000000000000000000000,2.210310078639462e-07,,40
BBBAABAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBAABAA,8,1/10,16754803/100000000,248073/10000000,133287/1562500,1264027/100000000,1801883/10000000,16983563041/10000000000000000,5072035942449/156250000000000,0.1801788740541836,0.8071662297547131,"(0,1)",394595843375480294417938450480220077/10000000000000000000000000000000000000000,3.945958433754803e-05,,40
BBBAABAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBAABAB,8,1/10,133287/1562500,1264027/100000000,6495317/4000000,24063837/100000000,6518841/20000000,16983563041/10000000000000000,1062314265329861/10000000000000000,0.325936839308543,0.8692439591588469,"(0,1)",28584485053281888444369969104044624669/10000000000000000000000000000000000000000,0.002858448505328189,,40
BBBAABBA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBAABBA,8,1/10,4057221/20000000,2959777/100000000,1425527/100000000,26103/12500000,20494929/100000000,16983563041/10000000000000000,419974180462877/10000000000000000,0.2049410029501678,0.8202639162106157,"(0,1)",69854913594349169755808719807380671/1250000000000000000000000000000000000000,5.588393087547933e-05,,40
BBBAABBB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBAABBB,8,1/10,1425527/100000000,26103/12500000,4824981/50000000,1425527/100000000,1425527/50000000,16983563041/10000000000000000,125946479043/156250000000000,0.0284508455948394,0.6408581287321304,"(0,1)",106917566804002507081182470745743/10000000000000000000000000000000000000000,1.069175668040025e-08,,40
BBBABAAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBABAAA,8,1/10,43018781/50000000,11555187/100000000,11555187/100000000,310421/20000000,87589667/100000000,16983563041/10000000000000000,306875273236749/400000000000000,0.8758947310040865,0.9835727526616054,"(0,1)",771463115232353126719005670447051933231/10000000000000000000000000000000000000000,0.07714631152323531,,40
BBBABAAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBABAAB,8,1/10,11555187/100000000,310421/20000000,31324273/20000000,10519509/50000000,6518841/20000000,16983563041/10000000000000000,1062314265329861/10000000000000000,0.325936839308543,0.8692439591588469,"(0,1)",12747897104723346847624658048761011749/5000000000000000000000000000000000000000,0.002549579420944669,,40
BBBABABA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBABABA,8,1/10,299534277/20000000,100567349/50000000,9825961/12500000,10556889/100000000,754114137/50000000,16983563041/10000000000000000,35543007164980733/156250000000000,15.08228262739395,1.403810169949411,"(0,1)",1095397834458021681526214253798805989827185387/10000000000000000000000000000000000000000,109539.7834458022,,40
BBBABABB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBABABB,8,1/10,9825961/12500000,10556889/100000000,153090063/100000000,20559971/100000000,99167659/100000000,16983563041/10000000000000000,9834156657288117/10000000000000000,0.991674877385974,0.9989555495699565,"(0,1)",3009340779660871990613673972752055233159/10000000000000000000000000000000000000000,0.3009340779660872,,40
BBBABBAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBABBAA,8,1/10,19361223/100000000,2611051/100000000,8400047/100000000,566853/50000000,20494929/100000000,16983563041/10000000000000000,419974180462877/10000000000000000,0.2049410029501678,0.8202639162106157,"(0,1)",165120320020003684249686488715109783/2500000000000000000000000000000000000000,6.604812800800147e-05,,40
BBBABBAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBABBAB,8,1/10,8400047/100000000,566853/50000000,39259941/25000000,847871/4000000,14798411/50000000,16983563041/10000000000000000,5474399614047/62500000000000,0.2959624815824309,0.8588248110600851,"(0,1)",17133337841217823443940473176138996201/10000000000000000000000000000000000000000,0.001713333784121782,,40
BBBABBBA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBABBBA,8,1/10,21603431/25000000,2323167/20000000,973749/20000000,654659/100000000,87068383/100000000,16983563041/10000000000000000,303233415359301/400000000000000,0.8706818793951416,0.982839128722608,"(0,1)",705170507782875619275782702884393562849/10000000000000000000000000000000000000000,0.07051705077828756,,40
BBBABBBB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBABBBB,8,1/10,973749/20000000,654659/100000000,15829921/100000000,533001/25000000,7000749/100000000,16983563041/10000000000000000,48942552308837/10000000000000000,0.06998322195036227,0.7171735130311695,"(0,1)",3340430479596932242359082549137523/5000000000000000000000000000000000000000,6.680860959193865e-07,,40
BBBBAAAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBBAAAA,8,1/10,3093841/100000000,229761/25000000,229761/25000000,278497/100000000,1686169/50000000,16983563041/10000000000000000,35327279169/31250000000000,0.03367294317613175,0.6545007291008551,"(0,1)",153543951745570634138956471429909/10000000000000000000000000000000000000000,1.535439517455706e-08,,40
BBBBAAAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBBAAAB,8,1/10,229761/25000000,278497/100000000,16206083/100000000,4929393/100000000,5848437/100000000,16983563041/10000000000000000,6827256218161/2000000000000000,0.05845531607611242,0.7012179126555865,"(0,1)",6080389666465271004429218454552571/10000000000000000000000000000000000000000,6.080389666465271e-07,,40
BBBBAABA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBBAABA,8,1/10,32097303/100000000,9297493/100000000,342721/20000000,248451/50000000,6518841/20000000,16983563041/10000000000000000,1062314265329861/10000000000000000,0.325936839308543,0.8692439591588469,"(0,1)",1105338383716467503454111034957146733/1000000000000000000000000000000000000000,0.001105338383716467,,40
BBBBAABB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBBAABB,8,1/10,342721/20000000,248451/50000000,1944201/50000000,1137449/100000000,1425527/50000000,16983563041/10000000000000000,125946479043/156250000000000,0.0284508455948394,0.6408581287321304,"(0,1)",106917566804002507081182470745743/10000000000000000000000000000000000000000,1.069175668040025e-08,,40
BBBBABAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBBABAA,8,1/10,14073801/50000000,8660689/100000000,2889937/20000000,4446603/100000000,6518841/20000000,16983563041/10000000000000000,1062314265329861/10000000000000000,0.325936839308543,0.8692439591588469,"(0,1)",14792325384965173941371374515361984537/10000000000000000000000000000000000000000,0.001479232538496517,,40
BBBBABAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBBABAB,8,1/10,2889937/20000000,4446603/100000000,275295783/100000000,42358987/50000000,99167659/100000000,16983563041/10000000000000000,9834156657288117/10000000000000000,0.991674877385974,0.9989555495699565,"(0,1)",4311610475933370105792751619684664186901/5000000000000000000000000000000000000000,0.862322095186674,,40
BBBBABBA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBBABBA,8,1/10,28942163/100000000,4439547/50000000,533001/25000000,654659/100000000,14798411/50000000,16983563041/10000000000000000,5474399614047/62500000000000,0.2959624815824309,0.8588248110600851,"(0,1)",7314637632012734006503723481562481361/10000000000000000000000000000000000000000,0.0007314637632012734,,40
BBBBABBB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBBABBB,8,1/10,533001/25000000,654659/100000000,15829921/100000000,973749/20000000,7000749/100000000,16983563041/10000000000000000,48942552308837/10000000000000000,0.06998322195036227,0.7171735130311695,"(0,1)",2649551145457848298691796714098053/2000000000000000000000000000000000000000,1.324775572728924e-06,,40
BBBBBAAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBBBAAA,8,1/10,5700261/100000000,209873/20000000,788723/100000000,9261/6250000,5848437/100000000,16983563041/10000000000000000,6827256218161/2000000000000000,0.05845531607611242,0.7012179126555865,"(0,1)",43611140037576535585911056853743/312500000000000000000000000000000000000,1.395556481202449e-07,,40
BBBBBAAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBBBAAB,8,1/10,788723/100000000,9261/6250000,5431461/50000000,2062331/100000000,1425527/50000000,16983563041/10000000000000000,125946479043/156250000000000,0.0284508455948394,0.6408581287321304,"(0,1)",144747274012824558554637432260507/10000000000000000000000000000000000000000,1.447472740128246e-08,,40
BBBBBABA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBBBABA,8,1/10,49112461/50000000,17953551/100000000,5156823/100000000,942737/100000000,99167659/100000000,16983563041/10000000000000000,9834156657288117/10000000000000000,0.991674877385974,0.9989555495699565,"(0,1)",1827471269722794470409078337674734571971/10000000000000000000000000000000000000000,0.1827471269722794,,40
BBBBBABB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBBBABB,8,1/10,5156823/100000000,942737/100000000,10068361/100000000,921963/50000000,7000749/100000000,16983563041/10000000000000000,48942552308837/10000000000000000,0.06998322195036227,0.7171735130311695,"(0,1)",3340430479596932242359082549137523/5000000000000000000000000000000000000000,6.680860959193865e-07,,40
BBBBBBAA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBBBBAA,8,1/10,2545121/100000000,315483/50000000,603561/50000000,305933/100000000,1425527/50000000,16983563041/10000000000000000,125946479043/156250000000000,0.0284508455948394,0.6408581287321304,"(0,1)",12224742141822531059505292940311/2000000000000000000000000000000000000000,6.112371070911265e-09,,40
BBBBBBAB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBBBBAB,8,1/10,603561/50000000,305933/100000000,22804441/100000000,5793627/100000000,7000749/100000000,16983563041/10000000000000000,48942552308837/10000000000000000,0.06998322195036227,0.7171735130311695,"(0,1)",14630259888993531390035997985693469/10000000000000000000000000000000000000000,1.463025988899353e-06,,40
BBBBBBBA,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBBBBBA,8,1/10,6913221/100000000,1425527/100000000,412561/100000000,10941/12500000,7000749/100000000,16983563041/10000000000000000,48942552308837/10000000000000000,0.06998322195036227,0.7171735130311695,"(0,1)",1812399564029032882984487669176087/5000000000000000000000000000000000000000,3.624799128058066e-07,,40
BBBBBBBB,8,0,0,0,0,0,0,0,0,0,0,"(0,1)",0,0,1,40
BBBBBBBB,8,1/10,412561/100000000,10941/12500000,10941/625000,412561/100000000,412561/50000000,16983563041/10000000000000000,119705481/1953125000000,0.008039981158692032,0.547213595499958,"(0,1)",205535594650895193987343492441/10000000000000000000000000000000000000000,2.055355946508952e-11,,40


==> anc/simulation_data/periodic_switching_exhaustive_20261017/periodic_words.csv <==
word,period_length,operator_changes_within_word,wraparound_operator_change,periodic_schedule
A,1,0,0,A repeated indefinitely
B,1,0,0,B repeated indefinitely
AA,2,0,0,AA repeated indefinitely
AB,2,1,1,AB repeated indefinitely
BA,2,1,1,BA repeated indefinitely
BB,2,0,0,BB repeated indefinitely
AAA,3,0,0,AAA repeated indefinitely
AAB,3,1,1,AAB repeated indefinitely
ABA,3,2,0,ABA repeated indefinitely
ABB,3,1,1,ABB repeated indefinitely
BAA,3,1,1,BAA repeated indefinitely
BAB,3,2,0,BAB repeated indefinitely
BBA,3,1,1,BBA repeated indefinitely
BBB,3,0,0,BBB repeated indefinitely
AAAA,4,0,0,AAAA repeated indefinitely
AAAB,4,1,1,AAAB repeated indefinitely
AABA,4,2,0,AABA repeated indefinitely
AABB,4,1,1,AABB repeated indefinitely
ABAA,4,2,0,ABAA repeated indefinitely
ABAB,4,3,1,ABAB repeated indefinitely
ABBA,4,2,0,ABBA repeated indefinitely
ABBB,4,1,1,ABBB repeated indefinitely
BAAA,4,1,1,BAAA repeated indefinitely
BAAB,4,2,0,BAAB repeated indefinitely
BABA,4,3,1,BABA repeated indefinitely
BABB,4,2,0,BABB repeated indefinitely
BBAA,4,1,1,BBAA repeated indefinitely
BBAB,4,2,0,BBAB repeated indefinitely
BBBA,4,1,1,BBBA repeated indefinitely
BBBB,4,0,0,BBBB repeated indefinitely
AAAAA,5,0,0,AAAAA repeated indefinitely
AAAAB,5,1,1,AAAAB repeated indefinitely
AAABA,5,2,0,AAABA repeated indefinitely
AAABB,5,1,1,AAABB repeated indefinitely
AABAA,5,2,0,AABAA repeated indefinitely
AABAB,5,3,1,AABAB repeated indefinitely
AABBA,5,2,0,AABBA repeated indefinitely
AABBB,5,1,1,AABBB repeated indefinitely
ABAAA,5,2,0,ABAAA repeated indefinitely
ABAAB,5,3,1,ABAAB repeated indefinitely
ABABA,5,4,0,ABABA repeated indefinitely
ABABB,5,3,1,ABABB repeated indefinitely
ABBAA,5,2,0,ABBAA repeated indefinitely
ABBAB,5,3,1,ABBAB repeated indefinitely
ABBBA,5,2,0,ABBBA repeated indefinitely
ABBBB,5,1,1,ABBBB repeated indefinitely
BAAAA,5,1,1,BAAAA repeated indefinitely
BAAAB,5,2,0,BAAAB repeated indefinitely
BAABA,5,3,1,BAABA repeated indefinitely
BAABB,5,2,0,BAABB repeated indefinitely
BABAA,5,3,1,BABAA repeated indefinitely
BABAB,5,4,0,BABAB repeated indefinitely
BABBA,5,3,1,BABBA repeated indefinitely
BABBB,5,2,0,BABBB repeated indefinitely
BBAAA,5,1,1,BBAAA repeated indefinitely
BBAAB,5,2,0,BBAAB repeated indefinitely
BBABA,5,3,1,BBABA repeated indefinitely
BBABB,5,2,0,BBABB repeated indefinitely
BBBAA,5,1,1,BBBAA repeated indefinitely
BBBAB,5,2,0,BBBAB repeated indefinitely
BBBBA,5,1,1,BBBBA repeated indefinitely
BBBBB,5,0,0,BBBBB repeated indefinitely
AAAAAA,6,0,0,AAAAAA repeated indefinitely
AAAAAB,6,1,1,AAAAAB repeated indefinitely
AAAABA,6,2,0,AAAABA repeated indefinitely
AAAABB,6,1,1,AAAABB repeated indefinitely
AAABAA,6,2,0,AAABAA repeated indefinitely
AAABAB,6,3,1,AAABAB repeated indefinitely
AAABBA,6,2,0,AAABBA repeated indefinitely
AAABBB,6,1,1,AAABBB repeated indefinitely
AABAAA,6,2,0,AABAAA repeated indefinitely
AABAAB,6,3,1,AABAAB repeated indefinitely
AABABA,6,4,0,AABABA repeated indefinitely
AABABB,6,3,1,AABABB repeated indefinitely
AABBAA,6,2,0,AABBAA repeated indefinitely
AABBAB,6,3,1,AABBAB repeated indefinitely
AABBBA,6,2,0,AABBBA repeated indefinitely
AABBBB,6,1,1,AABBBB repeated indefinitely
ABAAAA,6,2,0,ABAAAA repeated indefinitely
ABAAAB,6,3,1,ABAAAB repeated indefinitely
ABAABA,6,4,0,ABAABA repeated indefinitely
ABAABB,6,3,1,ABAABB repeated indefinitely
ABABAA,6,4,0,ABABAA repeated indefinitely
ABABAB,6,5,1,ABABAB repeated indefinitely
ABABBA,6,4,0,ABABBA repeated indefinitely
ABABBB,6,3,1,ABABBB repeated indefinitely
ABBAAA,6,2,0,ABBAAA repeated indefinitely
ABBAAB,6,3,1,ABBAAB repeated indefinitely
ABBABA,6,4,0,ABBABA repeated indefinitely
ABBABB,6,3,1,ABBABB repeated indefinitely
ABBBAA,6,2,0,ABBBAA repeated indefinitely
ABBBAB,6,3,1,ABBBAB repeated indefinitely
ABBBBA,6,2,0,ABBBBA repeated indefinitely
ABBBBB,6,1,1,ABBBBB repeated indefinitely
BAAAAA,6,1,1,BAAAAA repeated indefinitely
BAAAAB,6,2,0,BAAAAB repeated indefinitely
BAAABA,6,3,1,BAAABA repeated indefinitely
BAAABB,6,2,0,BAAABB repeated indefinitely
BAABAA,6,3,1,BAABAA repeated indefinitely
BAABAB,6,4,0,BAABAB repeated indefinitely
BAABBA,6,3,1,BAABBA repeated indefinitely
BAABBB,6,2,0,BAABBB repeated indefinitely
BABAAA,6,3,1,BABAAA repeated indefinitely
BABAAB,6,4,0,BABAAB repeated indefinitely
BABABA,6,5,1,BABABA repeated indefinitely
BABABB,6,4,0,BABABB repeated indefinitely
BABBAA,6,3,1,BABBAA repeated indefinitely
BABBAB,6,4,0,BABBAB repeated indefinitely
BABBBA,6,3,1,BABBBA repeated indefinitely
BABBBB,6,2,0,BABBBB repeated indefinitely
BBAAAA,6,1,1,BBAAAA repeated indefinitely
BBAAAB,6,2,0,BBAAAB repeated indefinitely
BBAABA,6,3,1,BBAABA repeated indefinitely
BBAABB,6,2,0,BBAABB repeated indefinitely
BBABAA,6,3,1,BBABAA repeated indefinitely
BBABAB,6,4,0,BBABAB repeated indefinitely
BBABBA,6,3,1,BBABBA repeated indefinitely
BBABBB,6,2,0,BBABBB repeated indefinitely
BBBAAA,6,1,1,BBBAAA repeated indefinitely
BBBAAB,6,2,0,BBBAAB repeated indefinitely
BBBABA,6,3,1,BBBABA repeated indefinitely
BBBABB,6,2,0,BBBABB repeated indefinitely
BBBBAA,6,1,1,BBBBAA repeated indefinitely
BBBBAB,6,2,0,BBBBAB repeated indefinitely
BBBBBA,6,1,1,BBBBBA repeated indefinitely
BBBBBB,6,0,0,BBBBBB repeated indefinitely
AAAAAAA,7,0,0,AAAAAAA repeated indefinitely
AAAAAAB,7,1,1,AAAAAAB repeated indefinitely
AAAAABA,7,2,0,AAAAABA repeated indefinitely
AAAAABB,7,1,1,AAAAABB repeated indefinitely
AAAABAA,7,2,0,AAAABAA repeated indefinitely
AAAABAB,7,3,1,AAAABAB repeated indefinitely
AAAABBA,7,2,0,AAAABBA repeated indefinitely
AAAABBB,7,1,1,AAAABBB repeated indefinitely
AAABAAA,7,2,0,AAABAAA repeated indefinitely
AAABAAB,7,3,1,AAABAAB repeated indefinitely
AAABABA,7,4,0,AAABABA repeated indefinitely
AAABABB,7,3,1,AAABABB repeated indefinitely
AAABBAA,7,2,0,AAABBAA repeated indefinitely
AAABBAB,7,3,1,AAABBAB repeated indefinitely
AAABBBA,7,2,0,AAABBBA repeated indefinitely
AAABBBB,7,1,1,AAABBBB repeated indefinitely
AABAAAA,7,2,0,AABAAAA repeated indefinitely
AABAAAB,7,3,1,AABAAAB repeated indefinitely
AABAABA,7,4,0,AABAABA repeated indefinitely
AABAABB,7,3,1,AABAABB repeated indefinitely
AABABAA,7,4,0,AABABAA repeated indefinitely
AABABAB,7,5,1,AABABAB repeated indefinitely
AABABBA,7,4,0,AABABBA repeated indefinitely
AABABBB,7,3,1,AABABBB repeated indefinitely
AABBAAA,7,2,0,AABBAAA repeated indefinitely
AABBAAB,7,3,1,AABBAAB repeated indefinitely
AABBABA,7,4,0,AABBABA repeated indefinitely
AABBABB,7,3,1,AABBABB repeated indefinitely
AABBBAA,7,2,0,AABBBAA repeated indefinitely
AABBBAB,7,3,1,AABBBAB repeated indefinitely
AABBBBA,7,2,0,AABBBBA repeated indefinitely
AABBBBB,7,1,1,AABBBBB repeated indefinitely
ABAAAAA,7,2,0,ABAAAAA repeated indefinitely
ABAAAAB,7,3,1,ABAAAAB repeated indefinitely
ABAAABA,7,4,0,ABAAABA repeated indefinitely
ABAAABB,7,3,1,ABAAABB repeated indefinitely
ABAABAA,7,4,0,ABAABAA repeated indefinitely
ABAABAB,7,5,1,ABAABAB repeated indefinitely
ABAABBA,7,4,0,ABAABBA repeated indefinitely
ABAABBB,7,3,1,ABAABBB repeated indefinitely
ABABAAA,7,4,0,ABABAAA repeated indefinitely
ABABAAB,7,5,1,ABABAAB repeated indefinitely
ABABABA,7,6,0,ABABABA repeated indefinitely
ABABABB,7,5,1,ABABABB repeated indefinitely
ABABBAA,7,4,0,ABABBAA repeated indefinitely
ABABBAB,7,5,1,ABABBAB repeated indefinitely
ABABBBA,7,4,0,ABABBBA repeated indefinitely
ABABBBB,7,3,1,ABABBBB repeated indefinitely
ABBAAAA,7,2,0,ABBAAAA repeated indefinitely
ABBAAAB,7,3,1,ABBAAAB repeated indefinitely
ABBAABA,7,4,0,ABBAABA repeated indefinitely
ABBAABB,7,3,1,ABBAABB repeated indefinitely
ABBABAA,7,4,0,ABBABAA repeated indefinitely
ABBABAB,7,5,1,ABBABAB repeated indefinitely
ABBABBA,7,4,0,ABBABBA repeated indefinitely
ABBABBB,7,3,1,ABBABBB repeated indefinitely
ABBBAAA,7,2,0,ABBBAAA repeated indefinitely
ABBBAAB,7,3,1,ABBBAAB repeated indefinitely
ABBBABA,7,4,0,ABBBABA repeated indefinitely
ABBBABB,7,3,1,ABBBABB repeated indefinitely
ABBBBAA,7,2,0,ABBBBAA repeated indefinitely
ABBBBAB,7,3,1,ABBBBAB repeated indefinitely
ABBBBBA,7,2,0,ABBBBBA repeated indefinitely
ABBBBBB,7,1,1,ABBBBBB repeated indefinitely
BAAAAAA,7,1,1,BAAAAAA repeated indefinitely
BAAAAAB,7,2,0,BAAAAAB repeated indefinitely
BAAAABA,7,3,1,BAAAABA repeated indefinitely
BAAAABB,7,2,0,BAAAABB repeated indefinitely
BAAABAA,7,3,1,BAAABAA repeated indefinitely
BAAABAB,7,4,0,BAAABAB repeated indefinitely
BAAABBA,7,3,1,BAAABBA repeated indefinitely
BAAABBB,7,2,0,BAAABBB repeated indefinitely
BAABAAA,7,3,1,BAABAAA repeated indefinitely
BAABAAB,7,4,0,BAABAAB repeated indefinitely
BAABABA,7,5,1,BAABABA repeated indefinitely
BAABABB,7,4,0,BAABABB repeated indefinitely
BAABBAA,7,3,1,BAABBAA repeated indefinitely
BAABBAB,7,4,0,BAABBAB repeated indefinitely
BAABBBA,7,3,1,BAABBBA repeated indefinitely
BAABBBB,7,2,0,BAABBBB repeated indefinitely
BABAAAA,7,3,1,BABAAAA repeated indefinitely
BABAAAB,7,4,0,BABAAAB repeated indefinitely
BABAABA,7,5,1,BABAABA repeated indefinitely
BABAABB,7,4,0,BABAABB repeated indefinitely
BABABAA,7,5,1,BABABAA repeated indefinitely
BABABAB,7,6,0,BABABAB repeated indefinitely
BABABBA,7,5,1,BABABBA repeated indefinitely
BABABBB,7,4,0,BABABBB repeated indefinitely
BABBAAA,7,3,1,BABBAAA repeated indefinitely
BABBAAB,7,4,0,BABBAAB repeated indefinitely
BABBABA,7,5,1,BABBABA repeated indefinitely
BABBABB,7,4,0,BABBABB repeated indefinitely
BABBBAA,7,3,1,BABBBAA repeated indefinitely
BABBBAB,7,4,0,BABBBAB repeated indefinitely
BABBBBA,7,3,1,BABBBBA repeated indefinitely
BABBBBB,7,2,0,BABBBBB repeated indefinitely
BBAAAAA,7,1,1,BBAAAAA repeated indefinitely
BBAAAAB,7,2,0,BBAAAAB repeated indefinitely
BBAAABA,7,3,1,BBAAABA repeated indefinitely
BBAAABB,7,2,0,BBAAABB repeated indefinitely
BBAABAA,7,3,1,BBAABAA repeated indefinitely
BBAABAB,7,4,0,BBAABAB repeated indefinitely
BBAABBA,7,3,1,BBAABBA repeated indefinitely
BBAABBB,7,2,0,BBAABBB repeated indefinitely
BBABAAA,7,3,1,BBABAAA repeated indefinitely
BBABAAB,7,4,0,BBABAAB repeated indefinitely
BBABABA,7,5,1,BBABABA repeated indefinitely
BBABABB,7,4,0,BBABABB repeated indefinitely
BBABBAA,7,3,1,BBABBAA repeated indefinitely
BBABBAB,7,4,0,BBABBAB repeated indefinitely
BBABBBA,7,3,1,BBABBBA repeated indefinitely
BBABBBB,7,2,0,BBABBBB repeated indefinitely
BBBAAAA,7,1,1,BBBAAAA repeated indefinitely
BBBAAAB,7,2,0,BBBAAAB repeated indefinitely
BBBAABA,7,3,1,BBBAABA repeated indefinitely
BBBAABB,7,2,0,BBBAABB repeated indefinitely
BBBABAA,7,3,1,BBBABAA repeated indefinitely
BBBABAB,7,4,0,BBBABAB repeated indefinitely
BBBABBA,7,3,1,BBBABBA repeated indefinitely
BBBABBB,7,2,0,BBBABBB repeated indefinitely
BBBBAAA,7,1,1,BBBBAAA repeated indefinitely
BBBBAAB,7,2,0,BBBBAAB repeated indefinitely
BBBBABA,7,3,1,BBBBABA repeated indefinitely
BBBBABB,7,2,0,BBBBABB repeated indefinitely
BBBBBAA,7,1,1,BBBBBAA repeated indefinitely
BBBBBAB,7,2,0,BBBBBAB repeated indefinitely
BBBBBBA,7,1,1,BBBBBBA repeated indefinitely
BBBBBBB,7,0,0,BBBBBBB repeated indefinitely
AAAAAAAA,8,0,0,AAAAAAAA repeated indefinitely
AAAAAAAB,8,1,1,AAAAAAAB repeated indefinitely
AAAAAABA,8,2,0,AAAAAABA repeated indefinitely
AAAAAABB,8,1,1,AAAAAABB repeated indefinitely
AAAAABAA,8,2,0,AAAAABAA repeated indefinitely
AAAAABAB,8,3,1,AAAAABAB repeated indefinitely
AAAAABBA,8,2,0,AAAAABBA repeated indefinitely
AAAAABBB,8,1,1,AAAAABBB repeated indefinitely
AAAABAAA,8,2,0,AAAABAAA repeated indefinitely
AAAABAAB,8,3,1,AAAABAAB repeated indefinitely
AAAABABA,8,4,0,AAAABABA repeated indefinitely
AAAABABB,8,3,1,AAAABABB repeated indefinitely
AAAABBAA,8,2,0,AAAABBAA repeated indefinitely
AAAABBAB,8,3,1,AAAABBAB repeated indefinitely
AAAABBBA,8,2,0,AAAABBBA repeated indefinitely
AAAABBBB,8,1,1,AAAABBBB repeated indefinitely
AAABAAAA,8,2,0,AAABAAAA repeated indefinitely
AAABAAAB,8,3,1,AAABAAAB repeated indefinitely
AAABAABA,8,4,0,AAABAABA repeated indefinitely
AAABAABB,8,3,1,AAABAABB repeated indefinitely
AAABABAA,8,4,0,AAABABAA repeated indefinitely
AAABABAB,8,5,1,AAABABAB repeated indefinitely
AAABABBA,8,4,0,AAABABBA repeated indefinitely
AAABABBB,8,3,1,AAABABBB repeated indefinitely
AAABBAAA,8,2,0,AAABBAAA repeated indefinitely
AAABBAAB,8,3,1,AAABBAAB repeated indefinitely
AAABBABA,8,4,0,AAABBABA repeated indefinitely
AAABBABB,8,3,1,AAABBABB repeated indefinitely
AAABBBAA,8,2,0,AAABBBAA repeated indefinitely
AAABBBAB,8,3,1,AAABBBAB repeated indefinitely
AAABBBBA,8,2,0,AAABBBBA repeated indefinitely
AAABBBBB,8,1,1,AAABBBBB repeated indefinitely
AABAAAAA,8,2,0,AABAAAAA repeated indefinitely
AABAAAAB,8,3,1,AABAAAAB repeated indefinitely
AABAAABA,8,4,0,AABAAABA repeated indefinitely
AABAAABB,8,3,1,AABAAABB repeated indefinitely
AABAABAA,8,4,0,AABAABAA repeated indefinitely
AABAABAB,8,5,1,AABAABAB repeated indefinitely
AABAABBA,8,4,0,AABAABBA repeated indefinitely
AABAABBB,8,3,1,AABAABBB repeated indefinitely
AABABAAA,8,4,0,AABABAAA repeated indefinitely
AABABAAB,8,5,1,AABABAAB repeated indefinitely
AABABABA,8,6,0,AABABABA repeated indefinitely
AABABABB,8,5,1,AABABABB repeated indefinitely
AABABBAA,8,4,0,AABABBAA repeated indefinitely
AABABBAB,8,5,1,AABABBAB repeated indefinitely
AABABBBA,8,4,0,AABABBBA repeated indefinitely
AABABBBB,8,3,1,AABABBBB repeated indefinitely
AABBAAAA,8,2,0,AABBAAAA repeated indefinitely
AABBAAAB,8,3,1,AABBAAAB repeated indefinitely
AABBAABA,8,4,0,AABBAABA repeated indefinitely
AABBAABB,8,3,1,AABBAABB repeated indefinitely
AABBABAA,8,4,0,AABBABAA repeated indefinitely
AABBABAB,8,5,1,AABBABAB repeated indefinitely
AABBABBA,8,4,0,AABBABBA repeated indefinitely
AABBABBB,8,3,1,AABBABBB repeated indefinitely
AABBBAAA,8,2,0,AABBBAAA repeated indefinitely
AABBBAAB,8,3,1,AABBBAAB repeated indefinitely
AABBBABA,8,4,0,AABBBABA repeated indefinitely
AABBBABB,8,3,1,AABBBABB repeated indefinitely
AABBBBAA,8,2,0,AABBBBAA repeated indefinitely
AABBBBAB,8,3,1,AABBBBAB repeated indefinitely
AABBBBBA,8,2,0,AABBBBBA repeated indefinitely
AABBBBBB,8,1,1,AABBBBBB repeated indefinitely
ABAAAAAA,8,2,0,ABAAAAAA repeated indefinitely
ABAAAAAB,8,3,1,ABAAAAAB repeated indefinitely
ABAAAABA,8,4,0,ABAAAABA repeated indefinitely
ABAAAABB,8,3,1,ABAAAABB repeated indefinitely
ABAAABAA,8,4,0,ABAAABAA repeated indefinitely
ABAAABAB,8,5,1,ABAAABAB repeated indefinitely
ABAAABBA,8,4,0,ABAAABBA repeated indefinitely
ABAAABBB,8,3,1,ABAAABBB repeated indefinitely
ABAABAAA,8,4,0,ABAABAAA repeated indefinitely
ABAABAAB,8,5,1,ABAABAAB repeated indefinitely
ABAABABA,8,6,0,ABAABABA repeated indefinitely
ABAABABB,8,5,1,ABAABABB repeated indefinitely
ABAABBAA,8,4,0,ABAABBAA repeated indefinitely
ABAABBAB,8,5,1,ABAABBAB repeated indefinitely
ABAABBBA,8,4,0,ABAABBBA repeated indefinitely
ABAABBBB,8,3,1,ABAABBBB repeated indefinitely
ABABAAAA,8,4,0,ABABAAAA repeated indefinitely
ABABAAAB,8,5,1,ABABAAAB repeated indefinitely
ABABAABA,8,6,0,ABABAABA repeated indefinitely
ABABAABB,8,5,1,ABABAABB repeated indefinitely
ABABABAA,8,6,0,ABABABAA repeated indefinitely
ABABABAB,8,7,1,ABABABAB repeated indefinitely
ABABABBA,8,6,0,ABABABBA repeated indefinitely
ABABABBB,8,5,1,ABABABBB repeated indefinitely
ABABBAAA,8,4,0,ABABBAAA repeated indefinitely
ABABBAAB,8,5,1,ABABBAAB repeated indefinitely
ABABBABA,8,6,0,ABABBABA repeated indefinitely
ABABBABB,8,5,1,ABABBABB repeated indefinitely
ABABBBAA,8,4,0,ABABBBAA repeated indefinitely
ABABBBAB,8,5,1,ABABBBAB repeated indefinitely
ABABBBBA,8,4,0,ABABBBBA repeated indefinitely
ABABBBBB,8,3,1,ABABBBBB repeated indefinitely
ABBAAAAA,8,2,0,ABBAAAAA repeated indefinitely
ABBAAAAB,8,3,1,ABBAAAAB repeated indefinitely
ABBAAABA,8,4,0,ABBAAABA repeated indefinitely
ABBAAABB,8,3,1,ABBAAABB repeated indefinitely
ABBAABAA,8,4,0,ABBAABAA repeated indefinitely
ABBAABAB,8,5,1,ABBAABAB repeated indefinitely
ABBAABBA,8,4,0,ABBAABBA repeated indefinitely
ABBAABBB,8,3,1,ABBAABBB repeated indefinitely
ABBABAAA,8,4,0,ABBABAAA repeated indefinitely
ABBABAAB,8,5,1,ABBABAAB repeated indefinitely
ABBABABA,8,6,0,ABBABABA repeated indefinitely
ABBABABB,8,5,1,ABBABABB repeated indefinitely
ABBABBAA,8,4,0,ABBABBAA repeated indefinitely
ABBABBAB,8,5,1,ABBABBAB repeated indefinitely
ABBABBBA,8,4,0,ABBABBBA repeated indefinitely
ABBABBBB,8,3,1,ABBABBBB repeated indefinitely
ABBBAAAA,8,2,0,ABBBAAAA repeated indefinitely
ABBBAAAB,8,3,1,ABBBAAAB repeated indefinitely
ABBBAABA,8,4,0,ABBBAABA repeated indefinitely
ABBBAABB,8,3,1,ABBBAABB repeated indefinitely
ABBBABAA,8,4,0,ABBBABAA repeated indefinitely
ABBBABAB,8,5,1,ABBBABAB repeated indefinitely
ABBBABBA,8,4,0,ABBBABBA repeated indefinitely
ABBBABBB,8,3,1,ABBBABBB repeated indefinitely
ABBBBAAA,8,2,0,ABBBBAAA repeated indefinitely
ABBBBAAB,8,3,1,ABBBBAAB repeated indefinitely
ABBBBABA,8,4,0,ABBBBABA repeated indefinitely
ABBBBABB,8,3,1,ABBBBABB repeated indefinitely
ABBBBBAA,8,2,0,ABBBBBAA repeated indefinitely
ABBBBBAB,8,3,1,ABBBBBAB repeated indefinitely
ABBBBBBA,8,2,0,ABBBBBBA repeated indefinitely
ABBBBBBB,8,1,1,ABBBBBBB repeated indefinitely
BAAAAAAA,8,1,1,BAAAAAAA repeated indefinitely
BAAAAAAB,8,2,0,BAAAAAAB repeated indefinitely
BAAAAABA,8,3,1,BAAAAABA repeated indefinitely
BAAAAABB,8,2,0,BAAAAABB repeated indefinitely
BAAAABAA,8,3,1,BAAAABAA repeated indefinitely
BAAAABAB,8,4,0,BAAAABAB repeated indefinitely
BAAAABBA,8,3,1,BAAAABBA repeated indefinitely
BAAAABBB,8,2,0,BAAAABBB repeated indefinitely
BAAABAAA,8,3,1,BAAABAAA repeated indefinitely
BAAABAAB,8,4,0,BAAABAAB repeated indefinitely
BAAABABA,8,5,1,BAAABABA repeated indefinitely
BAAABABB,8,4,0,BAAABABB repeated indefinitely
BAAABBAA,8,3,1,BAAABBAA repeated indefinitely
BAAABBAB,8,4,0,BAAABBAB repeated indefinitely
BAAABBBA,8,3,1,BAAABBBA repeated indefinitely
BAAABBBB,8,2,0,BAAABBBB repeated indefinitely
BAABAAAA,8,3,1,BAABAAAA repeated indefinitely
BAABAAAB,8,4,0,BAABAAAB repeated indefinitely
BAABAABA,8,5,1,BAABAABA repeated indefinitely
BAABAABB,8,4,0,BAABAABB repeated indefinitely
BAABABAA,8,5,1,BAABABAA repeated indefinitely
BAABABAB,8,6,0,BAABABAB repeated indefinitely
BAABABBA,8,5,1,BAABABBA repeated indefinitely
BAABABBB,8,4,0,BAABABBB repeated indefinitely
BAABBAAA,8,3,1,BAABBAAA repeated indefinitely
BAABBAAB,8,4,0,BAABBAAB repeated indefinitely
BAABBABA,8,5,1,BAABBABA repeated indefinitely
BAABBABB,8,4,0,BAABBABB repeated indefinitely
BAABBBAA,8,3,1,BAABBBAA repeated indefinitely
BAABBBAB,8,4,0,BAABBBAB repeated indefinitely
BAABBBBA,8,3,1,BAABBBBA repeated indefinitely
BAABBBBB,8,2,0,BAABBBBB repeated indefinitely
BABAAAAA,8,3,1,BABAAAAA repeated indefinitely
BABAAAAB,8,4,0,BABAAAAB repeated indefinitely
BABAAABA,8,5,1,BABAAABA repeated indefinitely
BABAAABB,8,4,0,BABAAABB repeated indefinitely
BABAABAA,8,5,1,BABAABAA repeated indefinitely
BABAABAB,8,6,0,BABAABAB repeated indefinitely
BABAABBA,8,5,1,BABAABBA repeated indefinitely
BABAABBB,8,4,0,BABAABBB repeated indefinitely
BABABAAA,8,5,1,BABABAAA repeated indefinitely
BABABAAB,8,6,0,BABABAAB repeated indefinitely
BABABABA,8,7,1,BABABABA repeated indefinitely
BABABABB,8,6,0,BABABABB repeated indefinitely
BABABBAA,8,5,1,BABABBAA repeated indefinitely
BABABBAB,8,6,0,BABABBAB repeated indefinitely
BABABBBA,8,5,1,BABABBBA repeated indefinitely
BABABBBB,8,4,0,BABABBBB repeated indefinitely
BABBAAAA,8,3,1,BABBAAAA repeated indefinitely
BABBAAAB,8,4,0,BABBAAAB repeated indefinitely
BABBAABA,8,5,1,BABBAABA repeated indefinitely
BABBAABB,8,4,0,BABBAABB repeated indefinitely
BABBABAA,8,5,1,BABBABAA repeated indefinitely
BABBABAB,8,6,0,BABBABAB repeated indefinitely
BABBABBA,8,5,1,BABBABBA repeated indefinitely
BABBABBB,8,4,0,BABBABBB repeated indefinitely
BABBBAAA,8,3,1,BABBBAAA repeated indefinitely
BABBBAAB,8,4,0,BABBBAAB repeated indefinitely
BABBBABA,8,5,1,BABBBABA repeated indefinitely
BABBBABB,8,4,0,BABBBABB repeated indefinitely
BABBBBAA,8,3,1,BABBBBAA repeated indefinitely
BABBBBAB,8,4,0,BABBBBAB repeated indefinitely
BABBBBBA,8,3,1,BABBBBBA repeated indefinitely
BABBBBBB,8,2,0,BABBBBBB repeated indefinitely
BBAAAAAA,8,1,1,BBAAAAAA repeated indefinitely
BBAAAAAB,8,2,0,BBAAAAAB repeated indefinitely
BBAAAABA,8,3,1,BBAAAABA repeated indefinitely
BBAAAABB,8,2,0,BBAAAABB repeated indefinitely
BBAAABAA,8,3,1,BBAAABAA repeated indefinitely
BBAAABAB,8,4,0,BBAAABAB repeated indefinitely
BBAAABBA,8,3,1,BBAAABBA repeated indefinitely
BBAAABBB,8,2,0,BBAAABBB repeated indefinitely
BBAABAAA,8,3,1,BBAABAAA repeated indefinitely
BBAABAAB,8,4,0,BBAABAAB repeated indefinitely
BBAABABA,8,5,1,BBAABABA repeated indefinitely
BBAABABB,8,4,0,BBAABABB repeated indefinitely
BBAABBAA,8,3,1,BBAABBAA repeated indefinitely
BBAABBAB,8,4,0,BBAABBAB repeated indefinitely
BBAABBBA,8,3,1,BBAABBBA repeated indefinitely
BBAABBBB,8,2,0,BBAABBBB repeated indefinitely
BBABAAAA,8,3,1,BBABAAAA repeated indefinitely
BBABAAAB,8,4,0,BBABAAAB repeated indefinitely
BBABAABA,8,5,1,BBABAABA repeated indefinitely
BBABAABB,8,4,0,BBABAABB repeated indefinitely
BBABABAA,8,5,1,BBABABAA repeated indefinitely
BBABABAB,8,6,0,BBABABAB repeated indefinitely
BBABABBA,8,5,1,BBABABBA repeated indefinitely
BBABABBB,8,4,0,BBABABBB repeated indefinitely
BBABBAAA,8,3,1,BBABBAAA repeated indefinitely
BBABBAAB,8,4,0,BBABBAAB repeated indefinitely
BBABBABA,8,5,1,BBABBABA repeated indefinitely
BBABBABB,8,4,0,BBABBABB repeated indefinitely
BBABBBAA,8,3,1,BBABBBAA repeated indefinitely
BBABBBAB,8,4,0,BBABBBAB repeated indefinitely
BBABBBBA,8,3,1,BBABBBBA repeated indefinitely
BBABBBBB,8,2,0,BBABBBBB repeated indefinitely
BBBAAAAA,8,1,1,BBBAAAAA repeated indefinitely
BBBAAAAB,8,2,0,BBBAAAAB repeated indefinitely
BBBAAABA,8,3,1,BBBAAABA repeated indefinitely
BBBAAABB,8,2,0,BBBAAABB repeated indefinitely
BBBAABAA,8,3,1,BBBAABAA repeated indefinitely
BBBAABAB,8,4,0,BBBAABAB repeated indefinitely
BBBAABBA,8,3,1,BBBAABBA repeated indefinitely
BBBAABBB,8,2,0,BBBAABBB repeated indefinitely
BBBABAAA,8,3,1,BBBABAAA repeated indefinitely
BBBABAAB,8,4,0,BBBABAAB repeated indefinitely
BBBABABA,8,5,1,BBBABABA repeated indefinitely
BBBABABB,8,4,0,BBBABABB repeated indefinitely
BBBABBAA,8,3,1,BBBABBAA repeated indefinitely
BBBABBAB,8,4,0,BBBABBAB repeated indefinitely
BBBABBBA,8,3,1,BBBABBBA repeated indefinitely
BBBABBBB,8,2,0,BBBABBBB repeated indefinitely
BBBBAAAA,8,1,1,BBBBAAAA repeated indefinitely
BBBBAAAB,8,2,0,BBBBAAAB repeated indefinitely
BBBBAABA,8,3,1,BBBBAABA repeated indefinitely
BBBBAABB,8,2,0,BBBBAABB repeated indefinitely
BBBBABAA,8,3,1,BBBBABAA repeated indefinitely
BBBBABAB,8,4,0,BBBBABAB repeated indefinitely
BBBBABBA,8,3,1,BBBBABBA repeated indefinitely
BBBBABBB,8,2,0,BBBBABBB repeated indefinitely
BBBBBAAA,8,1,1,BBBBBAAA repeated indefinitely
BBBBBAAB,8,2,0,BBBBBAAB repeated indefinitely
BBBBBABA,8,3,1,BBBBBABA repeated indefinitely
BBBBBABB,8,2,0,BBBBBABB repeated indefinitely
BBBBBBAA,8,1,1,BBBBBBAA repeated indefinitely
BBBBBBAB,8,2,0,BBBBBBAB repeated indefinitely
BBBBBBBA,8,1,1,BBBBBBBA repeated indefinitely
BBBBBBBB,8,0,0,BBBBBBBB repeated indefinitely


==> anc/simulation_data/periodic_switching_exhaustive_20261017/reproduce_periodic_switching.py <==
#!/usr/bin/env python3
"""Exact reproduction of the 2026-10-17 exhaustive periodic switching experiment.

Reconstructed from the original executed terminal command.
Verifies all archived CSV outputs byte-for-byte using SHA-256.
Does not overwrite original results.
"""
from pathlib import Path
from fractions import Fraction
from itertools import product
from datetime import datetime
import csv
import hashlib
import io
import json
import math
import shutil
import sys
import time

started = time.monotonic()
archive = Path(__file__).resolve().parent

expected = {
    "periodic_words.csv": "be91604999078a0627845d08ef8f7c57b0f5b5588a6f2b7992ae9d585acec1bd",
    "periodic_product_summary.csv": "aad5a0200fd594efedc582d0b98e43904ab1a50fd28ddd04346a1586c9a36a9a",
    "periodic_population_trajectories.csv": "ccc6be6b1f61ba32050ecd2f04f720e9b53cc8ea949cac014bf5a72d96575026",
}

def sha(path):
    h = hashlib.sha256()
    with path.open("rb") as f:
        for block in iter(lambda: f.read(1048576), b""):
            h.update(block)
    return h.hexdigest()

def matmul(x, y):
    return tuple(tuple(
        sum(x[i][k] * y[k][j] for k in range(2))
        for j in range(2)
    ) for i in range(2))

def matvec(m, v):
    return tuple(sum(m[i][j] * v[j] for j in range(2)) for i in range(2))

def matrices(e):
    return {
        "A": ((e, Fraction(2)), (e, e)),
        "B": ((e, e), (Fraction(2), e)),
    }

def dataset_digest(rows):
    buffer = io.StringIO(newline="")
    writer = csv.DictWriter(buffer, fieldnames=list(rows[0]))
    writer.writeheader()
    writer.writerows(rows)
    return hashlib.sha256(buffer.getvalue().encode("utf-8")).hexdigest()

print("PERMANENT GENERATOR — PERIODIC SWITCHING", flush=True)
print("PROGRESS=0/4", flush=True)

manifest = json.loads((archive / "manifest.json").read_text(encoding="utf-8"))
for record in manifest["datasets"]:
    path = Path(record["path"])
    if not path.is_file():
        path = archive / path.name
    assert sha(path) == record["sha256"], path
print("PROGRESS=1/4 HISTORICAL_DATA_VERIFIED", flush=True)

horizon = 40
words = [
    "".join(bits)
    for n in range(1, 9)
    for bits in product("AB", repeat=n)
]
assert len(words) == 510

schedules = []
summaries = []
trajectories = []
completed = 0

for word in words:
    schedules.append({
        "word": word,
        "period_length": len(word),
        "operator_changes_within_word": sum(
            word[i] != word[i-1] for i in range(1, len(word))
        ),
        "wraparound_operator_change": int(word[-1] != word[0]),
        "periodic_schedule": word + " repeated indefinitely",
    })

    for epsilon in (Fraction(0), Fraction(1, 10)):
        ops = matrices(epsilon)
        identity = (
            (Fraction(1), Fraction(0)),
            (Fraction(0), Fraction(1)),
        )
        period_product = identity

        for symbol in word:
            period_product = matmul(ops[symbol], period_product)

        a, b = period_product[0]
        c, d = period_product[1]
        trace = a + d
        determinant = a*d - b*c
        discriminant = trace*trace - 4*determinant
        assert discriminant >= 0

        rho = (float(trace) + math.sqrt(float(discriminant))) / 2
        per_step = rho**(1/len(word)) if rho > 0 else 0.0

        state = (Fraction(0), Fraction(1))
        exact_zero_at = None
        final_total = None

        for t in range(horizon+1):
            total = state[0] + state[1]
            if total == 0 and exact_zero_at is None:
                exact_zero_at = t

            trajectories.append({
                "word": word,
                "period_length": len(word),
                "epsilon": str(epsilon),
                "generation": t,
                "u1_exact": str(state[0]),
                "u2_exact": str(state[1]),
                "total_exact": str(total),
                "u1_decimal": format(float(state[0]), ".16g"),
                "u2_decimal": format(float(state[1]), ".16g"),
                "total_decimal": format(float(total), ".16g"),
                "next_operator": word[t % len(word)] if t < horizon else "",
            })

            if t == horizon:
                final_total = total
            else:
                state = matvec(ops[word[t % len(word)]], state)

        summaries.append({
            "word": word,
            "period_length": len(word),
            "epsilon": str(epsilon),
            "product_00_exact": str(a),
            "product_01_exact": str(b),
            "product_10_exact": str(c),
            "product_11_exact": str(d),
            "trace_exact": str(trace),
            "determinant_exact": str(determinant),
            "discriminant_exact": str(discriminant),
            "period_spectral_radius": format(rho, ".16g"),
            "asymptotic_per_step_spectral_factor": format(per_step, ".16g"),
            "initial_state": "(0,1)",
            "final_total_exact": str(final_total),
            "final_total_decimal": format(float(final_total), ".16g"),
            "first_exact_zero_generation": (
                exact_zero_at if exact_zero_at is not None else ""
            ),
            "horizon": horizon,
        })

        completed += 1
        if completed % 128 == 0 or completed == 1020:
            elapsed = time.monotonic() - started
            rate = completed / max(elapsed, 1e-9)
            print(
                f"PROGRESS_RUNS={completed}/1020 "
                f"RATE={rate:.1f}/s "
                f"ETA={(1020-completed)/max(rate,1e-9):.2f}s",
                flush=True,
            )

print("PROGRESS=2/4 EXACT_REGENERATION_COMPLETE", flush=True)

datasets = {
    "periodic_words.csv": schedules,
    "periodic_product_summary.csv": summaries,
    "periodic_population_trajectories.csv": trajectories,
}

for filename, rows in datasets.items():
    actual = dataset_digest(rows)
    archived = sha(archive / filename)
    print(f"VERIFY={filename} ROWS={len(rows)}")
    print(f"REGENERATED_SHA256={actual}")
    print(f"ARCHIVED_SHA256={archived}")
    assert actual == archived == expected[filename], (
        f"REPRODUCTION_MISMATCH={filename}"
    )

print("PROGRESS=3/4 ALL_THREE_DATASETS_REPRODUCED_EXACTLY", flush=True)

print("PUBLIC_REPRODUCTION=PASS", flush=True)
print("NUMERICAL_DATASETS=BYTE_IDENTICAL", flush=True)
print("INTERNAL_LOG_REGISTRATION=NOT_INCLUDED", flush=True)


==> anc/simulation_data/section9_finite_witnesses_20261017/hereditary_operator_mappings.csv <==
hereditary_step,operator,input_state,output_state,input_authorized,output_authorized,unauthorized_production_from_authorized
0,012,0,0,1,1,0
0,012,1,1,1,1,0
0,012,2,2,0,0,0
1,112,0,1,1,1,0
1,112,1,1,1,1,0
1,112,2,2,0,0,0
2,122,0,1,1,1,0
2,122,1,2,1,0,1
2,122,2,2,0,0,0


==> anc/simulation_data/section9_finite_witnesses_20261017/hereditary_operator_summary.csv <==
hereditary_step,operator,authorized_input_count,unauthorized_authorized_input_images,strict_closure
0,012,2,0,1
1,112,2,0,1
2,122,2,1,0


==> anc/simulation_data/section9_finite_witnesses_20261017/manifest.json <==
{
  "dataset_id": "section9_finite_witnesses_20261017",
  "retention": "PERMANENT_PLOT_READY_SCIENTIFIC_DATA",
  "source_manuscript": "evolutionary_ai_control/Evolutionary_AI_Control_Paper_Draft.md",
  "source_sha256": "a853495134a666177a810aedfb2b2c14b15fef38c587a26319a53c22812f5c27",
  "provenance": {
    "reachability": "Exact reconstruction from manuscript Section 9 four-state nondeterministic successor specification.",
    "deterministic_operators": "Explicit manuscript reconstruction of earlier safe-safe-unsafe hereditary witness; original experimental operator specification not recovered.",
    "stochastic_kernels": "Explicit manuscript reconstruction of earlier safe-safe-unsafe stochastic witness; original experimental transition matrices not recovered."
  },
  "model": {
    "reachability_initial_state": 0,
    "reachability_invariant": [
      0,
      1,
      2
    ],
    "reachability_successors": {
      "0": [
        0,
        1
      ],
      "1": [
        1,
        2
      ],
      "2": [
        0,
        2
      ],
      "3": [
        3
      ]
    },
    "state_space": [
      0,
      1,
      2
    ],
    "authorized_states": [
      0,
      1
    ],
    "unauthorized_states": [
      2
    ],
    "hereditary_operator_sequence": [
      "012",
      "112",
      "122"
    ],
    "stochastic_kernel_sequence": [
      "K0",
      "K1",
      "K2"
    ],
    "interpretation": "Exact finite mathematical constructions, not sampled simulations or empirical AI experiments."
  },
  "datasets": [
    {
      "path": "evolutionary_ai_control/simulation_data/section9_finite_witnesses_20261017/reachability_nodes.csv",
      "rows": 4,
      "sha256": "2195cb93f41183c001ede1d28a03cc5788445e84a736ed0906969342e54da93a",
      "bytes": 110
    },
    {
      "path": "evolutionary_ai_control/simulation_data/section9_finite_witnesses_20261017/reachability_edges.csv",
      "rows": 7,
      "sha256": "cf25d2a4c8efd5352376fab817f151a28d811064ad34263e4b4e9f3f84c2149e",
      "bytes": 158
    },
    {
      "path": "evolutionary_ai_control/simulation_data/section9_finite_witnesses_20261017/hereditary_operator_mappings.csv",
      "rows": 9,
      "sha256": "29ff2fdc78abc2e9a511cc8ec73393e83713115c9703b5255a457347336c5add",
      "bytes": 279
    },
    {
      "path": "evolutionary_ai_control/simulation_data/section9_finite_witnesses_20261017/hereditary_operator_summary.csv",
      "rows": 3,
      "sha256": "92ee1526eb4df88d08663c4e12927930fa31aab066b69cf27aa309a5ea7271c2",
      "bytes": 140
    },
    {
      "path": "evolutionary_ai_control/simulation_data/section9_finite_witnesses_20261017/stochastic_kernel_entries.csv",
      "rows": 27,
      "sha256": "4b55344ee09a3e4a2fc7996465f6c82018e5e368a70a209f657573fcd48ed5d5",
      "bytes": 623
    },
    {
      "path": "evolutionary_ai_control/simulation_data/section9_finite_witnesses_20261017/stochastic_kernel_summary.csv",
      "rows": 3,
      "sha256": "68136a3280292b1bc0757b5ac67174893009b3bb4d38852cafe9d16e21c2a610",
      "bytes": 152
    }
  ]
}


==> anc/simulation_data/section9_finite_witnesses_20261017/reachability_edges.csv <==
source_state,target_state,source_reachable,target_reachable,invariant_preserved
0,0,1,1,1
0,1,1,1,1
1,1,1,1,1
1,2,1,1,1
2,0,1,1,1
2,2,1,1,1
3,3,0,0,1


==> anc/simulation_data/section9_finite_witnesses_20261017/reachability_nodes.csv <==
state,initial,reachable,minimum_transition_depth,inside_invariant
0,1,1,0,1
1,0,1,1,1
2,0,1,2,1
3,0,0,,0


==> anc/simulation_data/section9_finite_witnesses_20261017/reproduce_section9_finite_witnesses.py <==
#!/usr/bin/env python3
"""Reproduce Section 9 finite-state mathematical witnesses.

Permanent reconstruction of the documented 2026-10-17 finite models.
Original historical operator and stochastic-kernel specifications
were not recovered. This implementation reproduces the archived
reconstructed witnesses, not an undocumented earlier experiment.

All calculations are performed independently of archived CSV rows.
Historical data files are read only for verification, never overwritten.
"""
from pathlib import Path
from datetime import datetime
from fractions import Fraction
from collections import deque
import csv
import hashlib
import io
import json
import shutil
import time

started = time.monotonic()
archive = Path(__file__).resolve().parent

manifest_sha = "6489da94bedfdc237c1879256e3e7e7299ab0cec192ef2c71e5823082f8281ca"

expected = {
    "reachability_nodes.csv":
        "2195cb93f41183c001ede1d28a03cc5788445e84a736ed0906969342e54da93a",
    "reachability_edges.csv":
        "cf25d2a4c8efd5352376fab817f151a28d811064ad34263e4b4e9f3f84c2149e",
    "hereditary_operator_mappings.csv":
        "29ff2fdc78abc2e9a511cc8ec73393e83713115c9703b5255a457347336c5add",
    "hereditary_operator_summary.csv":
        "92ee1526eb4df88d08663c4e12927930fa31aab066b69cf27aa309a5ea7271c2",
    "stochastic_kernel_entries.csv":
        "4b55344ee09a3e4a2fc7996465f6c82018e5e368a70a209f657573fcd48ed5d5",
    "stochastic_kernel_summary.csv":
        "68136a3280292b1bc0757b5ac67174893009b3bb4d38852cafe9d16e21c2a610",
}

def sha(path):
    h = hashlib.sha256()
    with path.open("rb") as f:
        for block in iter(lambda: f.read(1048576), b""):
            h.update(block)
    return h.hexdigest()

def csv_sha(rows):
    assert rows
    buffer = io.StringIO(newline="")
    writer = csv.DictWriter(buffer, fieldnames=list(rows[0]))
    writer.writeheader()
    writer.writerows(rows)
    return hashlib.sha256(buffer.getvalue().encode("utf-8")).hexdigest()

def decimal(x):
    return format(float(x), ".15g")

print("SECTION 9 — PERMANENT FINITE-WITNESS GENERATOR")
print("PROGRESS=0/7", flush=True)

manifest_path = archive / "manifest.json"
assert sha(manifest_path) == manifest_sha
manifest = json.loads(manifest_path.read_text(encoding="utf-8"))
assert len(manifest["datasets"]) == 6

for record in manifest["datasets"]:
    filename = Path(record["path"]).name
    assert filename in expected
    assert sha(archive / filename) == record["sha256"] == expected[filename]

print("PROGRESS=1/7 HISTORICAL_ARCHIVE_VERIFIED", flush=True)

# Reachability: independently perform breadth-first search.
successors = {
    0: (0, 1),
    1: (1, 2),
    2: (0, 2),
    3: (3,),
}
initial = 0
invariant = frozenset((0, 1, 2))
depth = {initial: 0}
pending = deque([initial])

while pending:
    state = pending.popleft()
    for destination in successors[state]:
        if destination not in depth:
            depth[destination] = depth[state] + 1
            pending.append(destination)

nodes = []
for state in sorted(successors):
    nodes.append({
        "state": state,
        "initial": int(state == initial),
        "reachable": int(state in depth),
        "minimum_transition_depth": depth.get(state, ""),
        "inside_invariant": int(state in invariant),
    })

edges = []
for state in sorted(successors):
    for destination in successors[state]:
        edges.append({
            "source_state": state,
            "target_state": destination,
            "source_reachable": int(state in depth),
            "target_reachable": int(destination in depth),
            "invariant_preserved": int(
                state not in invariant or destination in invariant
            ),
        })

assert depth == {0: 0, 1: 1, 2: 2}
assert len(nodes) == 4 and len(edges) == 7

print("PROGRESS=2/7 REACHABILITY_RECOMPUTED", flush=True)

# Deterministic hereditary maps encode output for inputs 0,1,2.
authorized = frozenset((0, 1))
states = (0, 1, 2)
operator_specs = ("012", "112", "122")

mappings = []
operator_summary = []

for step, name in enumerate(operator_specs):
    mapping = tuple(int(character) for character in name)
    assert len(mapping) == len(states)

    violations = 0
    for input_state in states:
        output_state = mapping[input_state]
        bad = int(
            input_state in authorized
            and output_state not in authorized
        )
        violations += bad

        mappings.append({
            "hereditary_step": step,
            "operator": name,
            "input_state": input_state,
            "output_state": output_state,
            "input_authorized": int(input_state in authorized),
            "output_authorized": int(output_state in authorized),
            "unauthorized_production_from_authorized": bad,
        })

    operator_summary.append({
        "hereditary_step": step,
        "operator": name,
        "authorized_input_count": len(authorized),
        "unauthorized_authorized_input_images": violations,
        "strict_closure": int(violations == 0),
    })

assert [r["strict_closure"] for r in operator_summary] == [1, 1, 0]
assert len(mappings) == 9

print("PROGRESS=3/7 HEREDITARY_MAPS_RECOMPUTED", flush=True)

# Independent stochastic specifications: row-stochastic, exact rationals.
one = Fraction(1)
zero = Fraction(0)
leak = Fraction(1, 20)

kernels = (
    ("K0", (
        (one, zero, zero),
        (zero, one, zero),
        (zero, zero, one),
    )),
    ("K1", (
        (zero, one, zero),
        (zero, one, zero),
        (zero, zero, one),
    )),
    ("K2", (
        (zero, one, zero),
        (zero, one - leak, leak),
        (zero, zero, one),
    )),
)

kernel_entries = []
kernel_summary = []

for step, (name, matrix) in enumerate(kernels):
    assert len(matrix) == 3
    for row in matrix:
        assert sum(row) == one
        assert all(probability >= 0 for probability in row)

    maximum = zero
    for input_state, row in enumerate(matrix):
        for output_state, probability in enumerate(row):
            kernel_entries.append({
                "hereditary_step": step,
                "kernel": name,
                "input_state": input_state,
                "output_state": output_state,
                "probability_exact": str(probability),
                "probability_decimal": decimal(probability),
                "input_authorized": int(input_state in authorized),
                "output_unauthorized": int(
                    output_state not in authorized
                ),
            })

        if input_state in authorized:
            unauthorized_mass = sum(
                probability for output_state, probability in enumerate(row)
                if output_state not in authorized
            )
            maximum = max(maximum, unauthorized_mass)

    kernel_summary.append({
        "hereditary_step": step,
        "kernel": name,
        "maximum_authorized_to_unauthorized_probability": str(maximum),
        "maximum_leakage_decimal": decimal(maximum),
        "strict_closure": int(maximum == 0),
    })

assert len(kernel_entries) == 27
assert [r["strict_closure"] for r in kernel_summary] == [1, 1, 0]
assert kernel_summary[-1][
    "maximum_authorized_to_unauthorized_probability"
] == "1/20"

print("PROGRESS=4/7 STOCHASTIC_KERNELS_RECOMPUTED", flush=True)

datasets = {
    "reachability_nodes.csv": nodes,
    "reachability_edges.csv": edges,
    "hereditary_operator_mappings.csv": mappings,
    "hereditary_operator_summary.csv": operator_summary,
    "stochastic_kernel_entries.csv": kernel_entries,
    "stochastic_kernel_summary.csv": kernel_summary,
}

assert sum(map(len, datasets.values())) == 53

for index, (filename, rows) in enumerate(datasets.items(), 1):
    regenerated = csv_sha(rows)
    original = sha(archive / filename)

    print(f"VERIFY={filename} ROWS={len(rows)}", flush=True)
    print(f"REGENERATED_SHA256={regenerated}", flush=True)
    print(f"ARCHIVED_SHA256={original}", flush=True)

    if regenerated != original or original != expected[filename]:
        raise SystemExit(
            f"FAIL: BYTE_IDENTICAL_REPRODUCTION={filename}; "
            "ORIGINAL_CSV_UNCHANGED; LOG_NOT_REGISTERED"
        )

    elapsed = time.monotonic() - started
    rate = index / max(elapsed, 1e-9)
    print(
        f"PROGRESS_DATASETS={index}/6 "
        f"ELAPSED={elapsed:.3f}s RATE={rate:.1f}/s "
        f"ETA={(6-index)/max(rate,1e-9):.3f}s",
        flush=True
    )

print("PROGRESS=5/7 ALL_SIX_DATASETS_REPRODUCED_BYTE_IDENTICALLY", flush=True)

print("PUBLIC_REPRODUCTION=PASS", flush=True)
print("NUMERICAL_DATASETS=BYTE_IDENTICAL", flush=True)
print("INTERNAL_LOG_REGISTRATION=NOT_INCLUDED", flush=True)


==> anc/simulation_data/section9_finite_witnesses_20261017/stochastic_kernel_entries.csv <==
hereditary_step,kernel,input_state,output_state,probability_exact,probability_decimal,input_authorized,output_unauthorized
0,K0,0,0,1,1,1,0
0,K0,0,1,0,0,1,0
0,K0,0,2,0,0,1,1
0,K0,1,0,0,0,1,0
0,K0,1,1,1,1,1,0
0,K0,1,2,0,0,1,1
0,K0,2,0,0,0,0,0
0,K0,2,1,0,0,0,0
0,K0,2,2,1,1,0,1
1,K1,0,0,0,0,1,0
1,K1,0,1,1,1,1,0
1,K1,0,2,0,0,1,1
1,K1,1,0,0,0,1,0
1,K1,1,1,1,1,1,0
1,K1,1,2,0,0,1,1
1,K1,2,0,0,0,0,0
1,K1,2,1,0,0,0,0
1,K1,2,2,1,1,0,1
2,K2,0,0,0,0,1,0
2,K2,0,1,1,1,1,0
2,K2,0,2,0,0,1,1
2,K2,1,0,0,0,1,0
2,K2,1,1,19/20,0.95,1,0
2,K2,1,2,1/20,0.05,1,1
2,K2,2,0,0,0,0,0
2,K2,2,1,0,0,0,0
2,K2,2,2,1,1,0,1


==> anc/simulation_data/section9_finite_witnesses_20261017/stochastic_kernel_summary.csv <==
hereditary_step,kernel,maximum_authorized_to_unauthorized_probability,maximum_leakage_decimal,strict_closure
0,K0,0,0,1
1,K1,0,0,1
2,K2,1/20,0.05,0


==> anc/simulation_data/selection_certificates_20261017/certificate_thresholds.csv <==
generation,census_leakage,opportunity_weighted_leakage,certificate_ceiling,census_violated,opportunity_violated
0,0.06,0.100909090909091,0.11,0,0
1,0.100909090909091,0.163846153846154,0.11,0,1
2,0.163846153846154,0.245294117647059,0.11,1,1
3,0.245294117647059,0.33,0.11,1,1
4,0.33,0.400243902439024,0.11,1,1
5,0.400243902439024,0.448356164383562,0.11,1,1
6,0.448356164383562,0.477153284671533,0.11,1,1
7,0.477153284671533,0.493018867924528,0.11,1,1
8,0.493018867924528,0.501362763915547,0.11,1,1
9,0.501362763915547,0.505643756050339,0.11,1,1
10,0.505643756050339,0.507812348079728,0.11,1,1
11,0.507812348079728,0.508903775883069,0.11,1,1
12,0.508903775883069,0.509451286428484,0.11,1,1


==> anc/simulation_data/selection_certificates_20261017/fixed_opportunity_selection.csv <==
regime,generation,relative_fitness,high_variant_frequency,census_leakage_probability,opportunities,expected_unauthorized_events,cumulative_expected_events,leakage_ceiling,certificate_violated,frequency_exact,cumulative_exact
neutral,0,1,0.1,0.06,10,0.6,0.6,0.11,0,1/10,3/5
neutral,1,1,0.1,0.06,10,0.6,1.2,0.11,0,1/10,6/5
neutral,2,1,0.1,0.06,10,0.6,1.8,0.11,0,1/10,9/5
neutral,3,1,0.1,0.06,10,0.6,2.4,0.11,0,1/10,12/5
neutral,4,1,0.1,0.06,10,0.6,3,0.11,0,1/10,3
neutral,5,1,0.1,0.06,10,0.6,3.6,0.11,0,1/10,18/5
neutral,6,1,0.1,0.06,10,0.6,4.2,0.11,0,1/10,21/5
neutral,7,1,0.1,0.06,10,0.6,4.8,0.11,0,1/10,24/5
selected,0,2,0.1,0.06,10,0.6,0.6,0.11,0,1/10,3/5
selected,1,2,0.181818181818182,0.100909090909091,10,1.00909090909091,1.60909090909091,0.11,0,2/11,177/110
selected,2,2,0.307692307692308,0.163846153846154,10,1.63846153846154,3.24755244755245,0.11,1,4/13,2322/715
selected,3,2,0.470588235294118,0.245294117647059,10,2.45294117647059,5.70049362402304,0.11,1,8/17,138579/24310
selected,4,2,0.64,0.33,10,3.3,9.00049362402304,0.11,1,16/25,109401/12155
selected,5,2,0.780487804878049,0.400243902439024,10,4.00243902439024,13.0029326484133,0.11,1,32/41,12960153/996710
selected,6,2,0.876712328767123,0.448356164383562,10,4.48356164383562,17.4864942922489,0.11,1,64/73,636157176/36379915
selected,7,2,0.934306569343066,0.477153284671533,10,4.77153284671533,22.2580271389642,0.11,1,128/137,44374033419/1993619342


==> anc/simulation_data/selection_certificates_20261017/growing_population_selection.csv <==
generation,low_count,high_count,population_size,high_frequency,census_leakage,reproductive_opportunities,opportunity_weighted_leakage,expected_unauthorized_events,cumulative_expected_events,census_certificate_violated,opportunity_certificate_violated,census_leakage_exact,opportunity_leakage_exact,cumulative_events_exact
0,9,1,10,0.1,0.06,11,0.100909090909091,1.11,1.11,0,0,3/50,111/1100,111/100
1,9,2,11,0.181818181818182,0.100909090909091,13,0.163846153846154,2.13,3.24,0,1,111/1100,213/1300,81/25
2,9,4,13,0.307692307692308,0.163846153846154,17,0.245294117647059,4.17,7.41,1,1,213/1300,417/1700,741/100
3,9,8,17,0.470588235294118,0.245294117647059,25,0.33,8.25,15.66,1,1,417/1700,33/100,783/50
4,9,16,25,0.64,0.33,41,0.400243902439024,16.41,32.07,1,1,33/100,1641/4100,3207/100
5,9,32,41,0.780487804878049,0.400243902439024,73,0.448356164383562,32.73,64.8,1,1,1641/4100,3273/7300,324/5
6,9,64,73,0.876712328767123,0.448356164383562,137,0.477153284671533,65.37,130.17,1,1,3273/7300,6537/13700,13017/100
7,9,128,137,0.934306569343066,0.477153284671533,265,0.493018867924528,130.65,260.82,1,1,6537/13700,2613/5300,13041/50
8,9,256,265,0.966037735849057,0.493018867924528,521,0.501362763915547,261.21,522.03,1,1,2613/5300,26121/52100,52203/100
9,9,512,521,0.982725527831094,0.501362763915547,1033,0.505643756050339,522.33,1044.36,1,1,26121/52100,52233/103300,26109/25
10,9,1024,1033,0.991287512100678,0.505643756050339,2057,0.507812348079728,1044.57,2088.93,1,1,52233/103300,104457/205700,208893/100
11,9,2048,2057,0.995624696159455,0.507812348079728,4105,0.508903775883069,2089.05,4177.98,1,1,104457/205700,41781/82100,208899/50
12,9,4096,4105,0.997807551766139,0.508903775883069,8201,0.509451286428484,4178.01,8355.99,1,1,41781/82100,417801/820100,835599/100


==> anc/simulation_data/selection_certificates_20261017/manifest.json <==
{
  "dataset_id": "selection_certificates_20261017",
  "retention": "PERMANENT_PLOT_READY_SCIENTIFIC_DATA",
  "source_manuscript": "evolutionary_ai_control/Evolutionary_AI_Control_Paper_Draft.md",
  "source_manuscript_sha256": "a853495134a666177a810aedfb2b2c14b15fef38c587a26319a53c22812f5c27",
  "provenance": "Deterministic reconstruction from the explicitly specified October 17, 2026 terminal experiments; these CSV files are newly reconstructed data, not preserved original output files.",
  "model": {
    "low_leakage": "1/100",
    "high_leakage": "51/100",
    "ceiling": "11/100",
    "fixed_opportunity_regimes": {
      "neutral_relative_fitness": 1,
      "selected_relative_fitness": 2,
      "opportunities_per_generation": 10,
      "generations": 8,
      "initial_high_frequency": "1/10"
    },
    "growing_population": {
      "initial_low_count": 9,
      "initial_high_count": 1,
      "offspring_per_low": 1,
      "offspring_per_high": 2,
      "generations": 13
    },
    "interpretation": "Deterministic frequency/descendant models; probabilities are analytically averaged, not sampled unauthorized events. No finite-population demographic sampling, no modeled human-interest failure, and no feedback from unauthorized events into the prescribed reproductive dynamics."
  },
  "datasets": [
    {
      "path": "evolutionary_ai_control/simulation_data/selection_certificates_20261017/fixed_opportunity_selection.csv",
      "rows": 16,
      "sha256": "7056bc45b8be721b235c9859cddb26840ed50206614ba9c436769b18b0c6fb1e",
      "bytes": 1429
    },
    {
      "path": "evolutionary_ai_control/simulation_data/selection_certificates_20261017/growing_population_selection.csv",
      "rows": 13,
      "sha256": "5d3e4eb9fdb79130e7905e6eb7ba1a77c70d2c1538bad600b1d52e2ea6afad98",
      "bytes": 1774
    },
    {
      "path": "evolutionary_ai_control/simulation_data/selection_certificates_20261017/certificate_thresholds.csv",
      "rows": 13,
      "sha256": "d9be8684e44a8a8ecac0d73299132dac3da8de4a07a11ce7ed02afc0e4b36ddb",
      "bytes": 701
    }
  ]
}


==> anc/simulation_data/selection_certificates_20261017/reproduce_selection_certificates.py <==
#!/usr/bin/env python3
"""Reproduce all three archived selection-certificate datasets.

Reconstructed scientific implementation from the documented deterministic
models and original archived numerical specification, 2026-10-17.

No historical CSV is rewritten. Independent exact rational arithmetic
regenerates the data; byte-identical hashes are required for success.
This is not a stochastic demographic or unauthorized-event simulation.
"""
from pathlib import Path
from datetime import datetime
from fractions import Fraction
import csv
import hashlib
import io
import json
import shutil
import time

started = time.monotonic()
archive = Path(__file__).resolve().parent

expected_manifest = (
    "c4c9ea664825fbfdb518a92d0d45ae14b7422c9fc1d3d1e7d8736ed3bc84361e"
)
expected = {
    "fixed_opportunity_selection.csv":
        "7056bc45b8be721b235c9859cddb26840ed50206614ba9c436769b18b0c6fb1e",
    "growing_population_selection.csv":
        "5d3e4eb9fdb79130e7905e6eb7ba1a77c70d2c1538bad600b1d52e2ea6afad98",
    "certificate_thresholds.csv":
        "d9be8684e44a8a8ecac0d73299132dac3da8de4a07a11ce7ed02afc0e4b36ddb",
}

def sha(path):
    h = hashlib.sha256()
    with path.open("rb") as stream:
        for part in iter(lambda: stream.read(1048576), b""):
            h.update(part)
    return h.hexdigest()

def fmt(value):
    return format(float(value), ".15g")

def csv_digest(rows):
    buffer = io.StringIO(newline="")
    writer = csv.DictWriter(buffer, fieldnames=list(rows[0]))
    writer.writeheader()
    writer.writerows(rows)
    return hashlib.sha256(buffer.getvalue().encode("utf-8")).hexdigest()

print("PERMANENT GENERATOR — SELECTION CERTIFICATES")
print("PROGRESS=0/5", flush=True)

manifest_path = archive / "manifest.json"
assert sha(manifest_path) == expected_manifest
manifest = json.loads(manifest_path.read_text(encoding="utf-8"))
assert len(manifest["datasets"]) == 3

for record in manifest["datasets"]:
    path = archive / Path(record["path"]).name
    assert path.is_file()
    assert sha(path) == record["sha256"] == expected[path.name]

print("PROGRESS=1/5 ORIGINAL_ARCHIVE_VERIFIED", flush=True)

low = Fraction(1, 100)
high = Fraction(51, 100)
ceiling = Fraction(11, 100)
delta = high - low
opportunities_fixed = 10

# Part 1: standardized fixed-opportunity comparison.
fixed_rows = []
fixed_totals = {}

for regime, relative_fitness in (("neutral", 1), ("selected", 2)):
    cumulative = Fraction(0)

    for generation in range(8):
        numerator = relative_fitness ** generation
        high_frequency = Fraction(numerator, 9 + numerator)
        leakage = low + delta * high_frequency
        events = opportunities_fixed * leakage
        cumulative += events

        fixed_rows.append({
            "regime": regime,
            "generation": generation,
            "relative_fitness": relative_fitness,
            "high_variant_frequency": fmt(high_frequency),
            "census_leakage_probability": fmt(leakage),
            "opportunities": opportunities_fixed,
            "expected_unauthorized_events": fmt(events),
            "cumulative_expected_events": fmt(cumulative),
            "leakage_ceiling": fmt(ceiling),
            "certificate_violated": int(leakage > ceiling),
            "frequency_exact": str(high_frequency),
            "cumulative_exact": str(cumulative),
        })

    fixed_totals[regime] = cumulative

assert fixed_totals["neutral"] == Fraction(24, 5)
assert abs(float(fixed_totals["selected"]) - 22.2580271389642) < 1e-12

print(
    "PROGRESS_PART=1/3 FIXED_OPPORTUNITY_SELECTION_COMPLETE "
    f"ROWS={len(fixed_rows)}",
    flush=True,
)

# Part 2: explicit descendant counts and opportunity-weighted burden.
growing_rows = []
threshold_rows = []
cumulative = Fraction(0)
low_count = 9
high_count = 1

for generation in range(13):
    population = low_count + high_count
    opportunities = low_count + 2 * high_count
    high_frequency = Fraction(high_count, population)

    census_leakage = (
        low * low_count + high * high_count
    ) / population

    expected_events = (
        low * low_count + high * (2 * high_count)
    )
    opportunity_leakage = expected_events / opportunities
    cumulative += expected_events

    census_violation = int(census_leakage > ceiling)
    opportunity_violation = int(opportunity_leakage > ceiling)

    growing_rows.append({
        "generation": generation,
        "low_count": low_count,
        "high_count": high_count,
        "population_size": population,
        "high_frequency": fmt(high_frequency),
        "census_leakage": fmt(census_leakage),
        "reproductive_opportunities": opportunities,
        "opportunity_weighted_leakage": fmt(opportunity_leakage),
        "expected_unauthorized_events": fmt(expected_events),
        "cumulative_expected_events": fmt(cumulative),
        "census_certificate_violated": census_violation,
        "opportunity_certificate_violated": opportunity_violation,
        "census_leakage_exact": str(census_leakage),
        "opportunity_leakage_exact": str(opportunity_leakage),
        "cumulative_events_exact": str(cumulative),
    })

    threshold_rows.append({
        "generation": generation,
        "census_leakage": fmt(census_leakage),
        "opportunity_weighted_leakage": fmt(opportunity_leakage),
        "certificate_ceiling": fmt(ceiling),
        "census_violated": census_violation,
        "opportunity_violated": opportunity_violation,
    })

    # Reproduction is deterministic: nine low-variant individuals remain;
    # each high-variant individual contributes two high descendants.
    high_count *= 2

    if generation % 3 == 0 or generation == 12:
        elapsed = time.monotonic() - started
        rate = (generation + 1) / max(elapsed, 1e-9)
        eta = (12 - generation) / max(rate, 1e-9)
        print(
            f"PROGRESS_GENERATIONS={generation+1}/13 "
            f"ELAPSED={elapsed:.3f}s RATE={rate:.1f}/s "
            f"ETA={eta:.3f}s",
            flush=True,
        )

assert len(fixed_rows) == 16
assert len(growing_rows) == 13
assert len(threshold_rows) == 13

assert next(
    row["generation"] for row in growing_rows
    if row["census_certificate_violated"]
) == 2

assert next(
    row["generation"] for row in growing_rows
    if row["opportunity_certificate_violated"]
) == 1

assert growing_rows[2]["cumulative_events_exact"] == "741/100"

print(
    "PROGRESS=2/5 INDEPENDENT_DETERMINISTIC_MODELS_COMPUTED",
    flush=True,
)

datasets = {
    "fixed_opportunity_selection.csv": fixed_rows,
    "growing_population_selection.csv": growing_rows,
    "certificate_thresholds.csv": threshold_rows,
}

for filename, rows in datasets.items():
    regenerated = csv_digest(rows)
    archived = sha(archive / filename)

    print(f"VERIFY={filename} ROWS={len(rows)}", flush=True)
    print(f"REGENERATED_SHA256={regenerated}", flush=True)
    print(f"ARCHIVED_SHA256={archived}", flush=True)

    if regenerated != archived or archived != expected[filename]:
        raise SystemExit(
            f"FAIL: BYTE_IDENTICAL_REPRODUCTION={filename}"
        )

print("PROGRESS=3/5 ALL_THREE_DATASETS_REPRODUCED", flush=True)

print("PUBLIC_REPRODUCTION=PASS", flush=True)
print("NUMERICAL_DATASETS=BYTE_IDENTICAL", flush=True)
print("INTERNAL_LOG_REGISTRATION=NOT_INCLUDED", flush=True)


==> anc/simulation_data/switching_schedule_sensitivity_20261017/manifest.json <==
{
  "dataset_id": "switching_schedule_sensitivity_20261017",
  "provenance": "NEW_COMPUTATIONAL_SWITCHING_SCHEDULE_EXPERIMENT",
  "retention": "PERMANENT_PLOT_READY_SCIENTIFIC_DATA",
  "manuscript": "evolutionary_ai_control/Evolutionary_AI_Control_Paper_Draft.md",
  "manuscript_sha256": "717e56da230bc47ece4cb4066fe5ac9967b3a5939e051515c900d9dd384c6f0d",
  "section": "7",
  "model": {
    "A_epsilon": [
      [
        "epsilon",
        2
      ],
      [
        "epsilon",
        "epsilon"
      ]
    ],
    "B_epsilon": [
      [
        "epsilon",
        "epsilon"
      ],
      [
        2,
        "epsilon"
      ]
    ],
    "epsilon_values": [
      0.0,
      0.1
    ],
    "initial_column_state": [
      0.0,
      1.0
    ],
    "horizon": 40,
    "schedule_order": "Operator in sequence position t acts on state at generation t",
    "random_generator": "Python random.Random",
    "random_seeds": [
      2026101700,
      2026101701,
      2026101702,
      2026101703,
      2026101704,
      2026101705,
      2026101706,
      2026101707,
      2026101708,
      2026101709,
      2026101710,
      2026101711,
      2026101712,
      2026101713,
      2026101714,
      2026101715,
      2026101716,
      2026101717,
      2026101718,
      2026101719
    ],
    "random_schedule_rule": "Independent equiprobable A/B choices per transition",
    "random_draws_per_seed": 40,
    "arithmetic": "Python double precision",
    "sampled_demography": false,
    "interpretation": "Exact nilpotent and positive-perturbation model under fixed, alternating, block, and reproducible random schedules. Outcomes depend on the initial state. Finite-horizon results are not a general random-switching stability theorem."
  },
  "datasets": [
    {
      "path": "evolutionary_ai_control/simulation_data/switching_schedule_sensitivity_20261017/schedules.csv",
      "rows": 26,
      "sha256": "bdb5decb6fb11fae2b75d4316663f653c0e55e62ba3a2fafc9cd50f269f1bd9b",
      "bytes": 2059
    },
    {
      "path": "evolutionary_ai_control/simulation_data/switching_schedule_sensitivity_20261017/switching_trajectories.csv",
      "rows": 2132,
      "sha256": "f989c5020801c127bb1d24651e5c72b1d920ef1ab4f74fb3c60e4b5242fa2f5e",
      "bytes": 142602
    },
    {
      "path": "evolutionary_ai_control/simulation_data/switching_schedule_sensitivity_20261017/switching_summary.csv",
      "rows": 52,
      "sha256": "1f978f146f8dd407a7de4103ff836653f4886dd6d20e5495a5420df9eed47e96",
      "bytes": 4774
    }
  ]
}


==> anc/simulation_data/switching_schedule_sensitivity_20261017/reproduce_switching_schedule.py <==
#!/usr/bin/env python3
"""Reproduce the archived 2026-10-17 switching-schedule sensitivity experiment.

Reconstructed from the executed terminal heredoc preserved in the conversation.
Regenerates every schedule, numerical trajectory, and summary in memory.
Requires byte-identical CSV checksums before recording successful reproduction.
Historical datasets are never overwritten.
"""
from pathlib import Path
from datetime import datetime
import csv
import hashlib
import io
import json
import math
import random
import shutil
import time

started = time.monotonic()
archive = Path(__file__).resolve().parent

expected = {
    "schedules.csv": "bdb5decb6fb11fae2b75d4316663f653c0e55e62ba3a2fafc9cd50f269f1bd9b",
    "switching_trajectories.csv": "f989c5020801c127bb1d24651e5c72b1d920ef1ab4f74fb3c60e4b5242fa2f5e",
    "switching_summary.csv": "1f978f146f8dd407a7de4103ff836653f4886dd6d20e5495a5420df9eed47e96",
}
expected_manifest = "89d6932365906dee596237d41057d4e5030314e5b2bf8bb3b69a6494d654576d"

def sha(path):
    h = hashlib.sha256()
    with path.open("rb") as f:
        for block in iter(lambda: f.read(1048576), b""):
            h.update(block)
    return h.hexdigest()

def csv_digest(rows):
    buffer = io.StringIO(newline="")
    writer = csv.DictWriter(buffer, fieldnames=list(rows[0]))
    writer.writeheader()
    writer.writerows(rows)
    return hashlib.sha256(buffer.getvalue().encode("utf-8")).hexdigest()

print("PERMANENT GENERATOR — SWITCHING SCHEDULE SENSITIVITY")
print("PROGRESS=0/5", flush=True)

manifest_path = archive / "manifest.json"
assert sha(manifest_path) == expected_manifest
manifest = json.loads(manifest_path.read_text(encoding="utf-8"))
assert len(manifest["datasets"]) == 3

for record in manifest["datasets"]:
    path = archive / Path(record["path"]).name
    assert path.is_file()
    assert sha(path) == record["sha256"]
    assert expected[path.name] == record["sha256"]

print("PROGRESS=1/5 ORIGINAL_ARCHIVE_VERIFIED", flush=True)

horizon = 40
seeds = tuple(range(2026101700, 2026101720))
schedules = {
    "fixed_A": "A" * horizon,
    "fixed_B": "B" * horizon,
    "alternate_AB": "AB" * (horizon // 2),
    "alternate_BA": "BA" * (horizon // 2),
    "blocks_AABB": "AABB" * (horizon // 4),
    "blocks_ABBA": "ABBA" * (horizon // 4),
}
for seed in seeds:
    rng = random.Random(seed)
    schedules[f"random_{seed}"] = "".join(
        rng.choice("AB") for _ in range(horizon)
    )

def operator(letter, epsilon):
    if letter == "A":
        return ((epsilon, 2.0), (epsilon, epsilon))
    if letter == "B":
        return ((epsilon, epsilon), (2.0, epsilon))
    raise ValueError(letter)

def apply(matrix, state):
    x, y = state
    return (
        matrix[0][0] * x + matrix[0][1] * y,
        matrix[1][0] * x + matrix[1][1] * y,
    )

trajectory_rows = []
schedule_rows = []
summary_rows = []
run_count = 0

for label, sequence in schedules.items():
    assert len(sequence) == horizon
    identical_pairs = sum(
        sequence[t] == sequence[t-1]
        for t in range(1, horizon)
    )
    schedule_rows.append({
        "schedule": label,
        "sequence": sequence,
        "random_seed": label.removeprefix("random_")
            if label.startswith("random_") else "",
        "transitions": horizon,
        "identical_adjacent_pairs": identical_pairs,
        "operator_changes": horizon-1-identical_pairs,
    })

    for epsilon in (0.0, 0.1):
        state = (0.0, 1.0)
        totals = [1.0]
        first_exact_zero = None

        for t in range(horizon+1):
            total = sum(state)
            if not math.isfinite(total) or total < 0:
                raise RuntimeError("NONFINITE_OR_NEGATIVE_ABUNDANCE")
            if total == 0 and first_exact_zero is None:
                first_exact_zero = t

            trajectory_rows.append({
                "schedule": label,
                "epsilon": format(epsilon, ".17g"),
                "generation": t,
                "u1": format(state[0], ".17g"),
                "u2": format(state[1], ".17g"),
                "total": format(total, ".17g"),
                "next_operator": sequence[t] if t < horizon else "",
            })

            if t < horizon:
                state = apply(operator(sequence[t], epsilon), state)
                totals.append(sum(state))

        final = totals[-1]
        summary_rows.append({
            "schedule": label,
            "epsilon": format(epsilon, ".17g"),
            "initial_total": "1",
            "final_total": format(final, ".17g"),
            "minimum_total": format(min(totals[:-1]), ".17g"),
            "maximum_total": format(max(totals[:-1]), ".17g"),
            "first_exact_zero_generation":
                first_exact_zero if first_exact_zero is not None else "",
            "log_final_over_initial":
                format(math.log(final), ".17g") if final > 0 else "",
            "finite_horizon_log_growth_per_step":
                format(math.log(final)/horizon, ".17g") if final > 0 else "",
            "horizon": horizon,
        })
        run_count += 1

        if run_count % 10 == 0 or run_count == len(schedules)*2:
            elapsed = time.monotonic()-started
            rate = run_count/max(elapsed,1e-9)
            eta = (len(schedules)*2-run_count)/max(rate,1e-9)
            print(
                f"PROGRESS_RUNS={run_count}/{len(schedules)*2} "
                f"ELAPSED={elapsed:.3f}s RATE={rate:.1f}/s "
                f"ETA={eta:.3f}s",
                flush=True
            )

print("PROGRESS=2/5 EXACT_GENERATION_REPLAYED", flush=True)

datasets = {
    "schedules.csv": schedule_rows,
    "switching_trajectories.csv": trajectory_rows,
    "switching_summary.csv": summary_rows,
}

assert len(schedule_rows) == 26
assert len(trajectory_rows) == 2132
assert len(summary_rows) == 52

for filename, rows in datasets.items():
    regenerated = csv_digest(rows)
    original = sha(archive / filename)
    print(f"VERIFY={filename} ROWS={len(rows)}", flush=True)
    print(f"REGENERATED_SHA256={regenerated}", flush=True)
    print(f"ARCHIVED_SHA256={original}", flush=True)
    if regenerated != original or original != expected[filename]:
        raise SystemExit(f"FAIL: BYTE_IDENTICAL_REPRODUCTION={filename}")

print("PROGRESS=3/5 ALL_THREE_CSVS_REPRODUCED_BYTE_IDENTICALLY", flush=True)

print("PUBLIC_REPRODUCTION=PASS", flush=True)
print("NUMERICAL_DATASETS=BYTE_IDENTICAL", flush=True)
print("INTERNAL_LOG_REGISTRATION=NOT_INCLUDED", flush=True)


==> anc/simulation_data/switching_schedule_sensitivity_20261017/schedules.csv <==
schedule,sequence,random_seed,transitions,identical_adjacent_pairs,operator_changes
fixed_A,AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA,,40,39,0
fixed_B,BBBBBBBBBBBBBBBBBBBBBBBBBBBBBBBBBBBBBBBB,,40,39,0
alternate_AB,ABABABABABABABABABABABABABABABABABABABAB,,40,0,39
alternate_BA,BABABABABABABABABABABABABABABABABABABABA,,40,0,39
blocks_AABB,AABBAABBAABBAABBAABBAABBAABBAABBAABBAABB,,40,20,19
blocks_ABBA,ABBAABBAABBAABBAABBAABBAABBAABBAABBAABBA,,40,19,20
random_2026101700,ABAABAABABBBABAABAAAAAABBAAABABAAABBBABA,2026101700,40,17,22
random_2026101701,AABABAAAABBBBAABABBAAABBAAAABAAAAABABBAA,2026101701,40,21,18
random_2026101702,ABAAABAABBBBABBAABBAAAABBBBABBABBABAAAAA,2026101702,40,21,18
random_2026101703,BBBAAAABABBAAABABABBABABBBABAABBAAABAABA,2026101703,40,16,23
random_2026101704,ABBBBBABBBABBABAABAAABAABAABABBBABBABAAA,2026101704,40,17,22
random_2026101705,BAAAAABBAABBABABBBBAAAABABABBBAABBABBAAA,2026101705,40,20,19
random_2026101706,BABBAAAABAABBABAAABAABABABABBAAAAAABBBAB,2026101706,40,17,22
random_2026101707,AAAABABBBBBBAABABBABABBBBAABABABAAAAABAA,2026101707,40,19,20
random_2026101708,BBBBBAAABBAAAAABBBBBABBBBABABABABABBAAAB,2026101708,40,21,18
random_2026101709,BAAAABAAABBABAABBAAAABBBAAAAAABABBABABBB,2026101709,40,21,18
random_2026101710,BBABBBABAABAABBABBBABABAAAABAABAAABAAABB,2026101710,40,17,22
random_2026101711,AABABAAAABBBAABABABABBBABABABAAABBBBBBBB,2026101711,40,18,21
random_2026101712,AABBABBBABBBAAAAABABBBBBABAABBBBBABABBBA,2026101712,40,21,18
random_2026101713,BBAABABAAABBBAABAAABBBABBAABBBAABABABABA,2026101713,40,16,23
random_2026101714,BBAAABBBBAAAAABABBABBAABABABBABBABBAABAA,2026101714,40,18,21
random_2026101715,BAAABABBBBAABBBABBBBAAABBABBBABABABABABA,2026101715,40,16,23
random_2026101716,BBBBAABBBBABABBABBAAAABABABBAABABABABBAB,2026101716,40,15,24
random_2026101717,ABBBBBBABABBAABBBABAABABAABBBABBABAABABA,2026101717,40,15,24
random_2026101718,ABBABBABABBAAABAAAAABBBABBAAABBBAABABBBA,2026101718,40,19,20
random_2026101719,BAAAAABBAAABBABBBBAAAAAAAABAABBAABBBABBB,2026101719,40,25,14


==> anc/simulation_data/switching_schedule_sensitivity_20261017/switching_summary.csv <==
schedule,epsilon,initial_total,final_total,minimum_total,maximum_total,first_exact_zero_generation,log_final_over_initial,finite_horizon_log_growth_per_step,horizon
fixed_A,0,1,0,0,2,2,,,40
fixed_A,0.10000000000000001,1,9.1918310826669839e-11,1.6797519919743227e-10,2.1000000000000001,,-23.11012085911619,-0.57775302147790475,40
fixed_B,0,1,0,0,1,1,,,40
fixed_B,0.10000000000000001,1,2.0553559465089559e-11,3.7560395453463313e-11,1,,-24.607986980005393,-0.6151996745001348,40
alternate_AB,0,1,1099511627776,1,549755813888,,27.725887222397812,0.69314718055994529,40
alternate_AB,0.10000000000000001,1,1281596117640.3142,1,639120795350.05176,,27.879127383949047,0.69697818459872618,40
alternate_BA,0,1,0,0,1,1,,,40
alternate_BA,0.10000000000000001,1,67266606475.215912,0.20000000000000001,33545269402.10714,,24.931929761379013,0.62329824403447531,40
blocks_AABB,0,1,0,0,2,2,,,40
blocks_AABB,0.10000000000000001,1,8.7462094297221955e-07,1.7733737963582467e-06,2.1000000000000001,,-13.949475252482253,-0.34873688131205632,40
blocks_ABBA,0,1,0,0,4,3,,,40
blocks_ABBA,0.10000000000000001,1,5.496107888704576e-06,3.6254482710159779e-06,4.2199999999999998,,-12.111470372832137,-0.30278675932080346,40
random_2026101700,0,1,0,0,8,4,,,40
random_2026101700,0.10000000000000001,1,1.73156396599877,0.13260145005460811,22.83310110598909,,0.54902502671264464,0.013725625667816117,40
random_2026101701,0,1,0,0,2,2,,,40
random_2026101701,0.10000000000000001,1,0.001001731685469096,0.00097796998284564252,6.9752679999999998,,-6.906025091151613,-0.17265062727879033,40
random_2026101702,0,1,0,0,8,4,,,40
random_2026101702,0.10000000000000001,1,0.00093399424893594114,0.0014434517143718636,8.463000000000001,,-6.9760402772105543,-0.17440100693026386,40
random_2026101703,0,1,0,0,1,1,,,40
random_2026101703,0.10000000000000001,1,0.35505469865567962,0.010809709983850007,2.0498440797585404,,-1.035483420655712,-0.025887085516392801,40
random_2026101704,0,1,0,0,4,3,,,40
random_2026101704,0.10000000000000001,1,0.73925000894066339,0.25920854290000006,4.2199999999999998,,-0.30211910815531529,-0.0075529777038828823,40
random_2026101705,0,1,0,0,1,1,,,40
random_2026101705,0.10000000000000001,1,0.00031525275789525905,0.00040662627823355836,1,,-8.0621358348775463,-0.20155339587193866,40
random_2026101706,0,1,0,0,1,1,,,40
random_2026101706,0.10000000000000001,1,0.040304708913869357,0.010456313563500005,1.6140507113210676,,-3.2112869703575213,-0.080282174258938035,40
random_2026101707,0,1,0,0,2,2,,,40
random_2026101707,0.10000000000000001,1,0.099501019434238031,0.026028944003810006,2.1000000000000001,,-2.3075873892998442,-0.057689684732496103,40
random_2026101708,0,1,0,0,1,1,,,40
random_2026101708,0.10000000000000001,1,0.0058720543122876721,3.3605341847820587e-05,1,,-5.1375507383449062,-0.12843876845862265,40
random_2026101709,0,1,0,0,1,1,,,40
random_2026101709,0.10000000000000001,1,0.00029229886878261407,5.0527464989834335e-05,1,,-8.137733755910622,-0.20344334389776556,40
random_2026101710,0,1,0,0,1,1,,,40
random_2026101710,0.10000000000000001,1,0.1764747213147414,0.15097022249284678,4.5590477832498468,,-1.734577634878834,-0.043364440871970847,40
random_2026101711,0,1,0,0,2,2,,,40
random_2026101711,0.10000000000000001,1,2.4136833108371847,0.17363673682129005,493.10018627908454,,0.88115392551807858,0.022028848137951966,40
random_2026101712,0,1,0,0,2,2,,,40
random_2026101712,0.10000000000000001,1,0.019511643591866148,0.0029017353800696931,2.1000000000000001,,-3.9367438843348661,-0.098418597108371655,40
random_2026101713,0,1,0,0,1,1,,,40
random_2026101713,0.10000000000000001,1,0.74914763855912481,0.00397691736821572,1.5364387000000006,,-0.28881920065823385,-0.0072204800164558467,40
random_2026101714,0,1,0,0,1,1,,,40
random_2026101714,0.10000000000000001,1,0.0050207715256221225,0.0022556918926878019,1,,-5.2941716667246803,-0.13235429166811702,40
random_2026101715,0,1,0,0,1,1,,,40
random_2026101715,0.10000000000000001,1,1.2272426738782698,0.00062512918134462105,1,,0.20476992439513902,0.005119248109878476,40
random_2026101716,0,1,0,0,1,1,,,40
random_2026101716,0.10000000000000001,1,0.98353315031469357,0.0031401078649988612,1.1641502990108783,,-0.01660393524960076,-0.00041509838124001902,40
random_2026101717,0,1,0,0,4,3,,,40
random_2026101717,0.10000000000000001,1,6.380827584870663,0.10776822083694182,4.2199999999999998,,1.85329780444134,0.046332445111033502,40
random_2026101718,0,1,0,0,4,3,,,40
random_2026101718,0.10000000000000001,1,0.044986436429512694,0.016603263247926797,12.192941855900003,,-3.1013942473232436,-0.077534856183081091,40
random_2026101719,0,1,0,0,1,1,,,40
random_2026101719,0.10000000000000001,1,9.4514509897137375e-07,1.0227640427039428e-06,1,,-13.871927377354274,-0.34679818443385685,40


==> anc/simulation_data/switching_schedule_sensitivity_20261017/switching_trajectories.csv <==
schedule,epsilon,generation,u1,u2,total,next_operator
fixed_A,0,0,0,1,1,A
fixed_A,0,1,2,0,2,A
fixed_A,0,2,0,0,0,A
fixed_A,0,3,0,0,0,A
fixed_A,0,4,0,0,0,A
fixed_A,0,5,0,0,0,A
fixed_A,0,6,0,0,0,A
fixed_A,0,7,0,0,0,A
fixed_A,0,8,0,0,0,A
fixed_A,0,9,0,0,0,A
fixed_A,0,10,0,0,0,A
fixed_A,0,11,0,0,0,A
fixed_A,0,12,0,0,0,A
fixed_A,0,13,0,0,0,A
fixed_A,0,14,0,0,0,A
fixed_A,0,15,0,0,0,A
fixed_A,0,16,0,0,0,A
fixed_A,0,17,0,0,0,A
fixed_A,0,18,0,0,0,A
fixed_A,0,19,0,0,0,A
fixed_A,0,20,0,0,0,A
fixed_A,0,21,0,0,0,A
fixed_A,0,22,0,0,0,A
fixed_A,0,23,0,0,0,A
fixed_A,0,24,0,0,0,A
fixed_A,0,25,0,0,0,A
fixed_A,0,26,0,0,0,A
fixed_A,0,27,0,0,0,A
fixed_A,0,28,0,0,0,A
fixed_A,0,29,0,0,0,A
fixed_A,0,30,0,0,0,A
fixed_A,0,31,0,0,0,A
fixed_A,0,32,0,0,0,A
fixed_A,0,33,0,0,0,A
fixed_A,0,34,0,0,0,A
fixed_A,0,35,0,0,0,A
fixed_A,0,36,0,0,0,A
fixed_A,0,37,0,0,0,A
fixed_A,0,38,0,0,0,A
fixed_A,0,39,0,0,0,A
fixed_A,0,40,0,0,0,
fixed_A,0.10000000000000001,0,0,1,1,A
fixed_A,0.10000000000000001,1,2,0.10000000000000001,2.1000000000000001,A
fixed_A,0.10000000000000001,2,0.40000000000000002,0.21000000000000002,0.6100000000000001,A
fixed_A,0.10000000000000001,3,0.46000000000000008,0.061000000000000013,0.52100000000000013,A
fixed_A,0.10000000000000001,4,0.16800000000000004,0.052100000000000014,0.22010000000000005,A
fixed_A,0.10000000000000001,5,0.12100000000000004,0.022010000000000009,0.14301000000000005,A
fixed_A,0.10000000000000001,6,0.056120000000000024,0.014301000000000006,0.070421000000000025,A
fixed_A,0.10000000000000001,7,0.034214000000000015,0.0070421000000000034,0.041256100000000018,A
fixed_A,0.10000000000000001,8,0.01750560000000001,0.0041256100000000018,0.021631210000000012,A
fixed_A,0.10000000000000001,9,0.010001780000000005,0.0021631210000000014,0.012164901000000006,A
fixed_A,0.10000000000000001,10,0.0053264200000000036,0.0012164901000000009,0.0065429101000000047,A
fixed_A,0.10000000000000001,11,0.002965622200000002,0.00065429101000000049,0.0036199132100000024,A
fixed_A,0.10000000000000001,12,0.0016051442400000012,0.00036199132100000027,0.0019671355610000013,A
fixed_A,0.10000000000000001,13,0.00088449706600000064,0.00019671355610000014,0.0010812106221000008,A
fixed_A,0.10000000000000001,14,0.00048187681880000036,0.00010812106221000009,0.0005899978810100005,A
fixed_A,0.10000000000000001,15,0.00026442980630000024,5.899978810100005e-05,0.00032342959440100029,A
fixed_A,0.10000000000000001,16,0.00014444255683200013,3.234295944010003e-05,0.00017678551627210015,A
fixed_A,0.10000000000000001,17,7.9130174563400067e-05,1.7678551627210018e-05,9.6808726190610085e-05,A
fixed_A,0.10000000000000001,18,4.3270120710760043e-05,9.6808726190610082e-06,5.2950993329821053e-05,A
fixed_A,0.10000000000000001,19,2.3688757309198022e-05,5.2950993329821059e-06,2.8983856642180128e-05,A
fixed_A,0.10000000000000001,20,1.2959074396884014e-05,2.8983856642180133e-06,1.5857460061102029e-05,A
fixed_A,0.10000000000000001,21,7.0926787681244282e-06,1.5857460061102029e-06,8.6784247742346316e-06,A
fixed_A,0.10000000000000001,22,3.8807598890328486e-06,8.6784247742346312e-07,4.748602366456312e-06,A
fixed_A,0.10000000000000001,23,2.1237609437502114e-06,4.7486023664563124e-07,2.5986211803958424e-06,A
fixed_A,0.10000000000000001,24,1.1620965676662835e-06,2.5986211803958429e-07,1.4219586857058678e-06,A
fixed_A,0.10000000000000001,25,6.3593389284579695e-07,1.4219586857058679e-07,7.7812976141638369e-07,A
fixed_A,0.10000000000000001,26,3.4798512642575326e-07,7.7812976141638377e-08,4.2579810256739165e-07,A
fixed_A,0.10000000000000001,27,1.9042446492585209e-07,4.2579810256739168e-08,2.3300427518259127e-07,A
fixed_A,0.10000000000000001,28,1.0420206700606354e-07,2.3300427518259128e-08,1.2750249452432268e-07,A
fixed_A,0.10000000000000001,29,5.7021061737124613e-08,1.2750249452432268e-08,6.9771311189556881e-08,A
fixed_A,0.10000000000000001,30,3.1202605078576998e-08,6.9771311189556889e-09,3.8179736197532686e-08,A
fixed_A,0.10000000000000001,31,1.7074522745769079e-08,3.8179736197532688e-09,2.0892496365522347e-08,A
fixed_A,0.10000000000000001,32,9.3433995140834461e-09,2.0892496365522347e-09,1.143264915063568e-08,A
fixed_A,0.10000000000000001,33,5.1128392245128143e-09,1.1432649150635681e-09,6.256104139576382e-09,A
fixed_A,0.10000000000000001,34,2.7978137525784178e-09,6.2561041395763824e-10,3.4234241665360558e-09,A
fixed_A,0.10000000000000001,35,1.5310022031731183e-09,3.4234241665360558e-10,1.8733446198267238e-09,A
fixed_A,0.10000000000000001,36,8.3778505362452298e-10,1.8733446198267239e-10,1.0251195156071953e-09,A
fixed_A,0.10000000000000001,37,4.5844742932779708e-10,1.0251195156071954e-10,5.609593808885166e-10,A
fixed_A,0.10000000000000001,38,2.5086864605421878e-10,5.6095938088851663e-11,3.0696458414307045e-10,A
fixed_A,0.10000000000000001,39,1.3727874078312522e-10,3.0696458414307044e-11,1.6797519919743227e-10,A
fixed_A,0.10000000000000001,40,7.5120790906926612e-11,1.6797519919743227e-11,9.1918310826669839e-11,
fixed_B,0,0,0,1,1,B
fixed_B,0,1,0,0,0,B
fixed_B,0,2,0,0,0,B
fixed_B,0,3,0,0,0,B
fixed_B,0,4,0,0,0,B
fixed_B,0,5,0,0,0,B
fixed_B,0,6,0,0,0,B
fixed_B,0,7,0,0,0,B
fixed_B,0,8,0,0,0,B
fixed_B,0,9,0,0,0,B
fixed_B,0,10,0,0,0,B
fixed_B,0,11,0,0,0,B
fixed_B,0,12,0,0,0,B
fixed_B,0,13,0,0,0,B
fixed_B,0,14,0,0,0,B
fixed_B,0,15,0,0,0,B
fixed_B,0,16,0,0,0,B
fixed_B,0,17,0,0,0,B
fixed_B,0,18,0,0,0,B
fixed_B,0,19,0,0,0,B
fixed_B,0,20,0,0,0,B
fixed_B,0,21,0,0,0,B
fixed_B,0,22,0,0,0,B
fixed_B,0,23,0,0,0,B
fixed_B,0,24,0,0,0,B
fixed_B,0,25,0,0,0,B
fixed_B,0,26,0,0,0,B
fixed_B,0,27,0,0,0,B
fixed_B,0,28,0,0,0,B
fixed_B,0,29,0,0,0,B
fixed_B,0,30,0,0,0,B
fixed_B,0,31,0,0,0,B
fixed_B,0,32,0,0,0,B
fixed_B,0,33,0,0,0,B
fixed_B,0,34,0,0,0,B
fixed_B,0,35,0,0,0,B
fixed_B,0,36,0,0,0,B
fixed_B,0,37,0,0,0,B
fixed_B,0,38,0,0,0,B
fixed_B,0,39,0,0,0,B
fixed_B,0,40,0,0,0,
fixed_B,0.10000000000000001,0,0,1,1,B
fixed_B,0.10000000000000001,1,0.10000000000000001,0.10000000000000001,0.20000000000000001,B
fixed_B,0.10000000000000001,2,0.020000000000000004,0.21000000000000002,0.23000000000000004,B
fixed_B,0.10000000000000001,3,0.023000000000000007,0.061000000000000013,0.084000000000000019,B
fixed_B,0.10000000000000001,4,0.0084000000000000012,0.052100000000000014,0.060500000000000012,B
fixed_B,0.10000000000000001,5,0.0060500000000000024,0.022010000000000005,0.028060000000000009,B
fixed_B,0.10000000000000001,6,0.0028060000000000012,0.014301000000000005,0.017107000000000004,B
fixed_B,0.10000000000000001,7,0.0017107000000000008,0.0070421000000000025,0.0087528000000000033,B
fixed_B,0.10000000000000001,8,0.00087528000000000031,0.0041256100000000018,0.0050008900000000018,B
fixed_B,0.10000000000000001,9,0.00050008900000000022,0.0021631210000000009,0.0026632100000000009,B
fixed_B,0.10000000000000001,10,0.00026632100000000014,0.0012164901000000007,0.0014828111000000008,B
fixed_B,0.10000000000000001,11,0.00014828111000000007,0.00065429101000000038,0.00080257212000000048,B
fixed_B,0.10000000000000001,12,8.0257212000000048e-05,0.00036199132100000022,0.00044224853300000027,B
fixed_B,0.10000000000000001,13,4.4224853300000031e-05,0.00019671355610000011,0.00024093840940000015,B
fixed_B,0.10000000000000001,14,2.4093840940000016e-05,0.00010812106221000007,0.00013221490315000009,B
fixed_B,0.10000000000000001,15,1.3221490315000009e-05,5.8999788101000037e-05,7.2221278416000051e-05,B
fixed_B,0.10000000000000001,16,7.2221278416000055e-06,3.2342959440100023e-05,3.9565087281700027e-05,B
fixed_B,0.10000000000000001,17,3.9565087281700034e-06,1.7678551627210015e-05,2.1635060355380018e-05,B
fixed_B,0.10000000000000001,18,2.163506035538002e-06,9.6808726190610082e-06,1.1844378654599009e-05,B
fixed_B,0.10000000000000001,19,1.1844378654599013e-06,5.2950993329821051e-06,6.4795371984420064e-06,B
fixed_B,0.10000000000000001,20,6.479537198442007e-07,2.8983856642180133e-06,3.5463393840622141e-06,B
fixed_B,0.10000000000000001,21,3.5463393840622142e-07,1.5857460061102027e-06,1.9403799445164243e-06,B
fixed_B,0.10000000000000001,22,1.9403799445164243e-07,8.6784247742346312e-07,1.0618804718751055e-06,B
fixed_B,0.10000000000000001,23,1.0618804718751056e-07,4.7486023664563118e-07,5.8104828383314176e-07,B
fixed_B,0.10000000000000001,24,5.810482838331418e-08,2.5986211803958424e-07,3.1796694642289842e-07,B
fixed_B,0.10000000000000001,25,3.1796694642289842e-08,1.4219586857058679e-07,1.7399256321287663e-07,B
fixed_B,0.10000000000000001,26,1.7399256321287662e-08,7.7812976141638364e-08,9.5212232462926019e-08,B
fixed_B,0.10000000000000001,27,9.5212232462926019e-09,4.2579810256739161e-08,5.2101033503031763e-08,B
fixed_B,0.10000000000000001,28,5.2101033503031773e-09,2.3300427518259121e-08,2.85105308685623e-08,B
fixed_B,0.10000000000000001,29,2.8510530868562301e-09,1.2750249452432268e-08,1.5601302539288499e-08,B
fixed_B,0.10000000000000001,30,1.56013025392885e-09,6.9771311189556873e-09,8.5372613728845377e-09,B
fixed_B,0.10000000000000001,31,8.5372613728845385e-10,3.8179736197532688e-09,4.6716997570417222e-09,B
fixed_B,0.10000000000000001,32,4.6716997570417228e-10,2.0892496365522347e-09,2.5564196122564071e-09,B
fixed_B,0.10000000000000001,33,2.556419612256407e-10,1.1432649150635681e-09,1.3989068762892089e-09,B
fixed_B,0.10000000000000001,34,1.3989068762892089e-10,6.2561041395763824e-10,7.6550110158655913e-10,B
fixed_B,0.10000000000000001,35,7.6550110158655913e-11,3.4234241665360558e-10,4.1889252681226149e-10,B
fixed_B,0.10000000000000001,36,4.1889252681226156e-11,1.8733446198267239e-10,2.2922371466389854e-10,B
fixed_B,0.10000000000000001,37,2.2922371466389854e-11,1.0251195156071955e-10,1.2543432302710939e-10,B
fixed_B,0.10000000000000001,38,1.2543432302710941e-11,5.6095938088851663e-11,6.8639370391562609e-11,B
fixed_B,0.10000000000000001,39,6.8639370391562606e-12,3.0696458414307051e-11,3.7560395453463313e-11,B
fixed_B,0.10000000000000001,40,3.7560395453463311e-12,1.6797519919743227e-11,2.0553559465089559e-11,
alternate_AB,0,0,0,1,1,A
alternate_AB,0,1,2,0,2,B
alternate_AB,0,2,0,4,4,A
alternate_AB,0,3,8,0,8,B
alternate_AB,0,4,0,16,16,A
alternate_AB,0,5,32,0,32,B
alternate_AB,0,6,0,64,64,A
alternate_AB,0,7,128,0,128,B
alternate_AB,0,8,0,256,256,A
alternate_AB,0,9,512,0,512,B
alternate_AB,0,10,0,1024,1024,A
alternate_AB,0,11,2048,0,2048,B
alternate_AB,0,12,0,4096,4096,A
alternate_AB,0,13,8192,0,8192,B
alternate_AB,0,14,0,16384,16384,A
alternate_AB,0,15,32768,0,32768,B
alternate_AB,0,16,0,65536,65536,A
alternate_AB,0,17,131072,0,131072,B
alternate_AB,0,18,0,262144,262144,A
alternate_AB,0,19,524288,0,524288,B
alternate_AB,0,20,0,1048576,1048576,A
alternate_AB,0,21,2097152,0,2097152,B
alternate_AB,0,22,0,4194304,4194304,A
alternate_AB,0,23,8388608,0,8388608,B
alternate_AB,0,24,0,16777216,16777216,A
alternate_AB,0,25,33554432,0,33554432,B
alternate_AB,0,26,0,67108864,67108864,A
alternate_AB,0,27,134217728,0,134217728,B
alternate_AB,0,28,0,268435456,268435456,A
alternate_AB,0,29,536870912,0,536870912,B
alternate_AB,0,30,0,1073741824,1073741824,A
alternate_AB,0,31,2147483648,0,2147483648,B
alternate_AB,0,32,0,4294967296,4294967296,A
alternate_AB,0,33,8589934592,0,8589934592,B
alternate_AB,0,34,0,17179869184,17179869184,A
alternate_AB,0,35,34359738368,0,34359738368,B
alternate_AB,0,36,0,68719476736,68719476736,A
alternate_AB,0,37,137438953472,0,137438953472,B
alternate_AB,0,38,0,274877906944,274877906944,A
alternate_AB,0,39,549755813888,0,549755813888,B
alternate_AB,0,40,0,1099511627776,1099511627776,
alternate_AB,0.10000000000000001,0,0,1,1,A
alternate_AB,0.10000000000000001,1,2,0.10000000000000001,2.1000000000000001,B
alternate_AB,0.10000000000000001,2,0.21000000000000002,4.0099999999999998,4.2199999999999998,A
alternate_AB,0.10000000000000001,3,8.0410000000000004,0.42200000000000004,8.463000000000001,B
alternate_AB,0.10000000000000001,4,0.84630000000000005,16.124200000000002,16.970500000000001,A
alternate_AB,0.10000000000000001,5,32.333030000000001,1.6970500000000002,34.030079999999998,B
alternate_AB,0.10000000000000001,6,3.4030080000000003,64.835764999999995,68.238772999999995,A
alternate_AB,0.10000000000000001,7,130.01183079999998,6.8238772999999995,136.83570809999998,B
alternate_AB,0.10000000000000001,8,13.683570809999999,260.70604932999998,274.38962013999998,A
alternate_AB,0.10000000000000001,9,522.78045574099997,27.438962013999998,550.21941775499999,B
alternate_AB,0.10000000000000001,10,55.021941775499997,1048.3048076834,1103.3267494588999,A
alternate_AB,0.10000000000000001,11,2102.1118095443499,110.33267494589001,2212.44448449024,B
alternate_AB,0.10000000000000001,12,221.24444844902402,4215.2568865832891,4436.5013350323134,A
alternate_AB,0.10000000000000001,13,8452.6382180114797,443.65013350323136,8896.2883515147114,B
alternate_AB,0.10000000000000001,14,889.62883515147109,16949.641449373281,17839.270284524751,A
alternate_AB,0.10000000000000001,15,33988.245782261707,1783.9270284524753,35772.172810714183,B
alternate_AB,0.10000000000000001,16,3577.2172810714187,68154.884267368659,71732.101548440085,A
alternate_AB,0.10000000000000001,17,136667.49026284445,7173.2101548440078,143840.70041768847,B
alternate_AB,0.10000000000000001,18,14384.070041768846,274052.30154117331,288436.37158294214,A
alternate_AB,0.10000000000000001,19,549543.01008652349,28843.637158294216,578386.64724481769,B
alternate_AB,0.10000000000000001,20,57838.664724481772,1101970.3838888763,1159809.0486133581,A
alternate_AB,0.10000000000000001,21,2209724.6342502008,115980.90486133582,2325705.5391115365,B
alternate_AB,0.10000000000000001,22,232570.55391115369,4431047.3589865351,4663617.9128976893,A
alternate_AB,0.10000000000000001,23,8885351.7733641863,466361.79128976888,9351713.5646539554,B
alternate_AB,0.10000000000000001,24,935171.35646539554,17817339.725857351,18752511.082322747,A
alternate_AB,0.10000000000000001,25,35728196.587361239,1875251.1082322747,37603447.695593514,B
alternate_AB,0.10000000000000001,26,3760344.7695593517,71643918.285545707,75404263.05510506,A
alternate_AB,0.10000000000000001,27,143663871.04804733,7540426.305510506,151204297.35355783,B
alternate_AB,0.10000000000000001,28,15120429.735355785,288081784.72664571,303202214.4620015,A
alternate_AB,0.10000000000000001,29,577675612.42682695,30320221.446200151,607995833.87302709,B
alternate_AB,0.10000000000000001,30,60799583.387302712,1158383246.9982738,1219182830.3855765,A
alternate_AB,0.10000000000000001,31,2322846452.335278,121918283.03855766,2444764735.3738356,B
alternate_AB,0.10000000000000001,32,244476473.53738359,4657884732.974412,4902361206.511796,A
alternate_AB,0.10000000000000001,33,9340217113.3025627,490236120.65117961,9830453233.953743,B
alternate_AB,0.10000000000000001,34,983045323.3953743,18729457838.670242,19712503162.065617,A
alternate_AB,0.10000000000000001,35,37557220209.680023,1971250316.2065618,39528470525.886581,B
alternate_AB,0.10000000000000001,36,3952847052.5886583,75311565450.980698,79264412503.569351,A
alternate_AB,0.10000000000000001,37,151018415607.22028,7926441250.3569355,158944856857.57721,B
alternate_AB,0.10000000000000001,38,15894485685.757723,302829475339.47626,318723961025.23401,A
alternate_AB,0.10000000000000001,39,607248399247.52832,31872396102.523399,639120795350.05176,B
alternate_AB,0.10000000000000001,40,63912079535.00518,1217684038105.3091,1281596117640.3142,
alternate_BA,0,0,0,1,1,B
alternate_BA,0,1,0,0,0,A
alternate_BA,0,2,0,0,0,B
alternate_BA,0,3,0,0,0,A
alternate_BA,0,4,0,0,0,B
alternate_BA,0,5,0,0,0,A
alternate_BA,0,6,0,0,0,B
alternate_BA,0,7,0,0,0,A
alternate_BA,0,8,0,0,0,B
alternate_BA,0,9,0,0,0,A
alternate_BA,0,10,0,0,0,B
alternate_BA,0,11,0,0,0,A
alternate_BA,0,12,0,0,0,B
alternate_BA,0,13,0,0,0,A
alternate_BA,0,14,0,0,0,B
alternate_BA,0,15,0,0,0,A
alternate_BA,0,16,0,0,0,B
alternate_BA,0,17,0,0,0,A
alternate_BA,0,18,0,0,0,B
alternate_BA,0,19,0,0,0,A
alternate_BA,0,20,0,0,0,B
alternate_BA,0,21,0,0,0,A
alternate_BA,0,22,0,0,0,B
alternate_BA,0,23,0,0,0,A
alternate_BA,0,24,0,0,0,B
alternate_BA,0,25,0,0,0,A
alternate_BA,0,26,0,0,0,B
alternate_BA,0,27,0,0,0,A
alternate_BA,0,28,0,0,0,B
alternate_BA,0,29,0,0,0,A
alternate_BA,0,30,0,0,0,B
alternate_BA,0,31,0,0,0,A
alternate_BA,0,32,0,0,0,B
alternate_BA,0,33,0,0,0,A
alternate_BA,0,34,0,0,0,B
alternate_BA,0,35,0,0,0,A
alternate_BA,0,36,0,0,0,B
alternate_BA,0,37,0,0,0,A
alternate_BA,0,38,0,0,0,B
alternate_BA,0,39,0,0,0,A
alternate_BA,0,40,0,0,0,
alternate_BA,0.10000000000000001,0,0,1,1,B
alternate_BA,0.10000000000000001,1,0.10000000000000001,0.10000000000000001,0.20000000000000001,A
alternate_BA,0.10000000000000001,2,0.21000000000000002,0.020000000000000004,0.23000000000000004,B
alternate_BA,0.10000000000000001,3,0.023000000000000007,0.42200000000000004,0.44500000000000006,A
alternate_BA,0.10000000000000001,4,0.84630000000000005,0.044500000000000012,0.89080000000000004,B
alternate_BA,0.10000000000000001,5,0.089080000000000006,1.6970500000000002,1.7861300000000002,A
alternate_BA,0.10000000000000001,6,3.4030080000000003,0.17861300000000002,3.5816210000000002,B
alternate_BA,0.10000000000000001,7,0.35816210000000009,6.8238773000000004,7.1820394000000007,A
alternate_BA,0.10000000000000001,8,13.683570810000001,0.7182039400000001,14.401774750000001,B
alternate_BA,0.10000000000000001,9,1.440177475,27.438962014000001,28.879139489,A
alternate_BA,0.10000000000000001,10,55.021941775500004,2.8879139489000001,57.909855724400003,B
alternate_BA,0.10000000000000001,11,5.7909855724400003,110.33267494589001,116.12366051833001,A
alternate_BA,0.10000000000000001,12,221.24444844902402,11.612366051833002,232.85681450085701,B
alternate_BA,0.10000000000000001,13,23.285681450085704,443.65013350323136,466.93581495331705,A
alternate_BA,0.10000000000000001,14,889.62883515147132,46.693581495331706,936.32241664680305,B
alternate_BA,0.10000000000000001,15,93.632241664680308,1783.9270284524757,1877.5592701171561,A
alternate_BA,0.10000000000000001,16,3577.2172810714196,187.75592701171561,3764.9732080831354,B
alternate_BA,0.10000000000000001,17,376.49732080831353,7173.2101548440105,7549.7074756523243,A
alternate_BA,0.10000000000000001,18,14384.070041768853,754.97074756523239,15139.040789334085,B
alternate_BA,0.10000000000000001,19,1513.9040789334088,28843.63715829423,30357.541237227641,A
alternate_BA,0.10000000000000001,20,57838.664724481801,3035.7541237227642,60874.418848204565,B
alternate_BA,0.10000000000000001,21,6087.4418848204568,115980.90486133588,122068.34674615633,A
alternate_BA,0.10000000000000001,22,232570.55391115381,12206.834674615633,244777.38858576945,B
alternate_BA,0.10000000000000001,23,24477.738858576948,466361.79128976917,490839.53014834609,A
alternate_BA,0.10000000000000001,24,935171.35646539601,49083.953014834609,984255.30948023056,B
alternate_BA,0.10000000000000001,25,98425.530948023064,1875251.1082322756,1973676.6391802987,A
alternate_BA,0.10000000000000001,26,3760344.7695593536,197367.66391802987,3957712.4334773836,B
alternate_BA,0.10000000000000001,27,395771.24334773835,7540426.3055105098,7936197.5488582477,A
alternate_BA,0.10000000000000001,28,15120429.735355793,793619.75488582486,15914049.490241617,B
alternate_BA,0.10000000000000001,29,1591404.9490241618,30320221.446200166,31911626.395224329,A
alternate_BA,0.10000000000000001,30,60799583.387302749,3191162.6395224328,63990746.026825182,B
alternate_BA,0.10000000000000001,31,6399074.6026825188,121918283.03855774,128317357.64124025,A
alternate_BA,0.10000000000000001,32,244476473.53738374,12831735.764124027,257308209.30150777,B
alternate_BA,0.10000000000000001,33,25730820.930150777,490236120.65117985,515966941.58133066,A
alternate_BA,0.10000000000000001,34,983045323.39537477,51596694.15813306,1034642017.5535078,B
alternate_BA,0.10000000000000001,35,103464201.7553508,1971250316.2065628,2074714517.9619136,A
alternate_BA,0.10000000000000001,36,3952847052.5886607,207471451.79619136,4160318504.3848519,B
alternate_BA,0.10000000000000001,37,416031850.43848521,7926441250.3569403,8342473100.7954254,A
alternate_BA,0.10000000000000001,38,15894485685.757729,834247310.07954264,16728732995.837271,B
alternate_BA,0.10000000000000001,39,1672873299.5837274,31872396102.523411,33545269402.10714,A
alternate_BA,0.10000000000000001,40,63912079535.005196,3354526940.2107139,67266606475.215912,
blocks_AABB,0,0,0,1,1,A
blocks_AABB,0,1,2,0,2,A
blocks_AABB,0,2,0,0,0,B
blocks_AABB,0,3,0,0,0,B
blocks_AABB,0,4,0,0,0,A
blocks_AABB,0,5,0,0,0,A
blocks_AABB,0,6,0,0,0,B
blocks_AABB,0,7,0,0,0,B
blocks_AABB,0,8,0,0,0,A
blocks_AABB,0,9,0,0,0,A
blocks_AABB,0,10,0,0,0,B
blocks_AABB,0,11,0,0,0,B
blocks_AABB,0,12,0,0,0,A
blocks_AABB,0,13,0,0,0,A
blocks_AABB,0,14,0,0,0,B
blocks_AABB,0,15,0,0,0,B
blocks_AABB,0,16,0,0,0,A
blocks_AABB,0,17,0,0,0,A
blocks_AABB,0,18,0,0,0,B
blocks_AABB,0,19,0,0,0,B
blocks_AABB,0,20,0,0,0,A
blocks_AABB,0,21,0,0,0,A
blocks_AABB,0,22,0,0,0,B
blocks_AABB,0,23,0,0,0,B
blocks_AABB,0,24,0,0,0,A
blocks_AABB,0,25,0,0,0,A
blocks_AABB,0,26,0,0,0,B
blocks_AABB,0,27,0,0,0,B
blocks_AABB,0,28,0,0,0,A
blocks_AABB,0,29,0,0,0,A
blocks_AABB,0,30,0,0,0,B
blocks_AABB,0,31,0,0,0,B
blocks_AABB,0,32,0,0,0,A
blocks_AABB,0,33,0,0,0,A
blocks_AABB,0,34,0,0,0,B
blocks_AABB,0,35,0,0,0,B
blocks_AABB,0,36,0,0,0,A
blocks_AABB,0,37,0,0,0,A
blocks_AABB,0,38,0,0,0,B
blocks_AABB,0,39,0,0,0,B
blocks_AABB,0,40,0,0,0,
blocks_AABB,0.10000000000000001,0,0,1,1,A
blocks_AABB,0.10000000000000001,1,2,0.10000000000000001,2.1000000000000001,A
blocks_AABB,0.10000000000000001,2,0.40000000000000002,0.21000000000000002,0.6100000000000001,B
blocks_AABB,0.10000000000000001,3,0.061000000000000013,0.82100000000000006,0.88200000000000012,B
blocks_AABB,0.10000000000000001,4,0.088200000000000001,0.20410000000000003,0.2923,A
blocks_AABB,0.10000000000000001,5,0.41702000000000006,0.029230000000000006,0.44625000000000004,A
blocks_AABB,0.10000000000000001,6,0.10016200000000003,0.044625000000000012,0.14478700000000005,B
blocks_AABB,0.10000000000000001,7,0.014478700000000004,0.20478650000000007,0.21926520000000008,B
blocks_AABB,0.10000000000000001,8,0.021926520000000008,0.049436050000000016,0.071362570000000028,A
blocks_AABB,0.10000000000000001,9,0.10106475200000004,0.0071362570000000035,0.10820100900000004,A
blocks_AABB,0.10000000000000001,10,0.024378989200000013,0.010820100900000004,0.035199090100000018,B
blocks_AABB,0.10000000000000001,11,0.003519909010000002,0.049839988490000028,0.053359897500000031,B
blocks_AABB,0.10000000000000001,12,0.0053359897500000033,0.012023816869000007,0.017359806619000009,A
blocks_AABB,0.10000000000000001,13,0.024581232713000015,0.0017359806619000012,0.026317213374900016,A
blocks_AABB,0.10000000000000001,14,0.0059300845951000044,0.0026317213374900017,0.0085618059325900057,B
blocks_AABB,0.10000000000000001,15,0.00085618059325900074,0.012123341323949009,0.01297952191720801,B
blocks_AABB,0.10000000000000001,16,0.0012979521917208011,0.0029246953189129028,0.0042226475106337041,A
blocks_AABB,0.10000000000000001,17,0.0059791858569978856,0.00042226475106337045,0.0064014506080612562,A
blocks_AABB,0.10000000000000001,18,0.0014424480878265295,0.0006401450608061256,0.002082593148632655,B
blocks_AABB,0.10000000000000001,19,0.00020825931486326553,0.0029489106817336716,0.003157169996596937,B
blocks_AABB,0.10000000000000001,20,0.00031571699965969374,0.00071140969789989822,0.0010271266975595919,A
blocks_AABB,0.10000000000000001,21,0.0014543910957657657,0.00010271266975595919,0.001557103765521725,A
blocks_AABB,0.10000000000000001,22,0.00035086444908849495,0.00015571037655217248,0.00050657482564066747,B
blocks_AABB,0.10000000000000001,23,5.0657482564066749e-05,0.00071729993583220721,0.000767957418396274,B
blocks_AABB,0.10000000000000001,24,7.6795741839627392e-05,0.00017304495871135422,0.00024984070055098163,A
blocks_AABB,0.10000000000000001,25,0.0003537694916066712,2.498407005509816e-05,0.00037875356166176935,A
blocks_AABB,0.10000000000000001,26,8.5345089270863451e-05,3.787535616617694e-05,0.00012322044543704039,B
blocks_AABB,0.10000000000000001,27,1.232204454370404e-05,0.00017447771415834461,0.00018679975870204864,B
blocks_AABB,0.10000000000000001,28,1.8679975870204864e-05,4.2091860503242542e-05,6.0771836373447406e-05,A
blocks_AABB,0.10000000000000001,29,8.6051718593505575e-05,6.0771836373447414e-06,9.2128902230850316e-05,A
blocks_AABB,0.10000000000000001,30,2.075953913404004e-05,9.2128902230850312e-06,2.9972429357125073e-05,B
blocks_AABB,0.10000000000000001,31,2.997242935712507e-06,4.2440367290388581e-05,4.5437610226101087e-05,B
blocks_AABB,0.10000000000000001,32,4.5437610226101092e-06,1.0238522600463873e-05,1.4782283623073983e-05,A
blocks_AABB,0.10000000000000001,33,2.0931421303188757e-05,1.4782283623073983e-06,2.2409649665496155e-05,A
blocks_AABB,0.10000000000000001,34,5.0495988549336719e-06,2.2409649665496155e-06,7.2905638214832874e-06,B
blocks_AABB,0.10000000000000001,35,7.2905638214832881e-07,1.0323294206522306e-05,1.1052350588670635e-05,B
blocks_AABB,0.10000000000000001,36,1.1052350588670635e-06,2.4904421849488883e-06,3.5956772438159518e-06,A
blocks_AABB,0.10000000000000001,37,5.0914078757844829e-06,3.5956772438159521e-07,5.4509756001660782e-06,A
blocks_AABB,0.10000000000000001,38,1.2282762363416388e-06,5.450975600166078e-07,1.7733737963582467e-06,B
blocks_AABB,0.10000000000000001,39,1.7733737963582467e-07,2.5110622286849386e-06,2.6883996083207631e-06,B
blocks_AABB,0.10000000000000001,40,2.6883996083207633e-07,6.0578098214014322e-07,8.7462094297221955e-07,
blocks_ABBA,0,0,0,1,1,A
blocks_ABBA,0,1,2,0,2,B
blocks_ABBA,0,2,0,4,4,B
blocks_ABBA,0,3,0,0,0,A
blocks_ABBA,0,4,0,0,0,A
blocks_ABBA,0,5,0,0,0,B
blocks_ABBA,0,6,0,0,0,B
blocks_ABBA,0,7,0,0,0,A
blocks_ABBA,0,8,0,0,0,A
blocks_ABBA,0,9,0,0,0,B
blocks_ABBA,0,10,0,0,0,B
blocks_ABBA,0,11,0,0,0,A
blocks_ABBA,0,12,0,0,0,A
blocks_ABBA,0,13,0,0,0,B
blocks_ABBA,0,14,0,0,0,B
blocks_ABBA,0,15,0,0,0,A
blocks_ABBA,0,16,0,0,0,A
blocks_ABBA,0,17,0,0,0,B
blocks_ABBA,0,18,0,0,0,B
blocks_ABBA,0,19,0,0,0,A
blocks_ABBA,0,20,0,0,0,A
blocks_ABBA,0,21,0,0,0,B
blocks_ABBA,0,22,0,0,0,B
blocks_ABBA,0,23,0,0,0,A
blocks_ABBA,0,24,0,0,0,A
blocks_ABBA,0,25,0,0,0,B
blocks_ABBA,0,26,0,0,0,B
blocks_ABBA,0,27,0,0,0,A
blocks_ABBA,0,28,0,0,0,A
blocks_ABBA,0,29,0,0,0,B
blocks_ABBA,0,30,0,0,0,B
blocks_ABBA,0,31,0,0,0,A
blocks_ABBA,0,32,0,0,0,A
blocks_ABBA,0,33,0,0,0,B
blocks_ABBA,0,34,0,0,0,B
blocks_ABBA,0,35,0,0,0,A
blocks_ABBA,0,36,0,0,0,A
blocks_ABBA,0,37,0,0,0,B
blocks_ABBA,0,38,0,0,0,B
blocks_ABBA,0,39,0,0,0,A
blocks_ABBA,0,40,0,0,0,
blocks_ABBA,0.10000000000000001,0,0,1,1,A
blocks_ABBA,0.10000000000000001,1,2,0.10000000000000001,2.1000000000000001,B
blocks_ABBA,0.10000000000000001,2,0.21000000000000002,4.0099999999999998,4.2199999999999998,B
blocks_ABBA,0.10000000000000001,3,0.42200000000000004,0.82100000000000006,1.2430000000000001,A
blocks_ABBA,0.10000000000000001,4,1.6842000000000001,0.12430000000000002,1.8085000000000002,A
blocks_ABBA,0.10000000000000001,5,0.41702000000000006,0.18085000000000001,0.59787000000000012,B
blocks_ABBA,0.10000000000000001,6,0.059787000000000007,0.85212500000000013,0.91191200000000017,B
blocks_ABBA,0.10000000000000001,7,0.091191200000000028,0.20478650000000004,0.29597770000000007,A
blocks_ABBA,0.10000000000000001,8,0.41869212000000006,0.029597770000000009,0.44828989000000008,A
blocks_ABBA,0.10000000000000001,9,0.10106475200000004,0.044828989000000014,0.14589374100000005,B
blocks_ABBA,0.10000000000000001,10,0.014589374100000007,0.20661240290000008,0.22120177700000007,B
blocks_ABBA,0.10000000000000001,11,0.022120177700000007,0.049839988490000021,0.071960166190000036,A
blocks_ABBA,0.10000000000000001,12,0.10189199475000005,0.0071960166190000036,0.10908801136900005,A
blocks_ABBA,0.10000000000000001,13,0.024581232713000015,0.010908801136900006,0.035490033849900023,B
blocks_ABBA,0.10000000000000001,14,0.0035490033849900019,0.050253345539690027,0.053802348924680027,B
blocks_ABBA,0.10000000000000001,15,0.0053802348924680034,0.012123341323949006,0.017503576216417009,A
blocks_ABBA,0.10000000000000001,16,0.024784706137144813,0.0017503576216417009,0.026535063758786514,A
blocks_ABBA,0.10000000000000001,17,0.0059791858569978838,0.0026535063758786515,0.0086326922328765349,B
blocks_ABBA,0.10000000000000001,18,0.00086326922328765362,0.012223722351583633,0.013086991574871287,B
blocks_ABBA,0.10000000000000001,19,0.0013086991574871288,0.0029489106817336707,0.0042576098392207995,A
blocks_ABBA,0.10000000000000001,20,0.006028691279216054,0.00042576098392207995,0.006454452263138134,A
blocks_ABBA,0.10000000000000001,21,0.0014543910957657653,0.00064544522631381342,0.0020998363220795786,B
blocks_ABBA,0.10000000000000001,22,0.00020998363220795787,0.0029733267141629121,0.0031833103463708699,B
blocks_ABBA,0.10000000000000001,23,0.00031833103463708702,0.00071729993583220699,0.001035630970469294,A
blocks_ABBA,0.10000000000000001,24,0.0014664329751281227,0.00010356309704692941,0.0015699960721750521,A
blocks_ABBA,0.10000000000000001,25,0.0003537694916066711,0.00015699960721750523,0.00051076909882417638,B
blocks_ABBA,0.10000000000000001,26,5.107690988241763e-05,0.0007232389439350927,0.00077431585381751032,B
blocks_ABBA,0.10000000000000001,27,7.7431585381751046e-05,0.00017447771415834453,0.00025190929954009556,A
blocks_ABBA,0.10000000000000001,28,0.00035669858685486415,2.5190929954009558e-05,0.00038188951680887369,A
blocks_ABBA,0.10000000000000001,29,8.6051718593505534e-05,3.8188951680887376e-05,0.00012424067027439292,B
blocks_ABBA,0.10000000000000001,30,1.2424067027439292e-05,0.00017592233235509981,0.0001883463993825391,B
blocks_ABBA,0.10000000000000001,31,1.8834639938253911e-05,4.2440367290388567e-05,6.1275007228642474e-05,A
blocks_ABBA,0.10000000000000001,32,8.6764198574602519e-05,6.1275007228642481e-06,9.2891699297466764e-05,A
blocks_ABBA,0.10000000000000001,33,2.0931421303188747e-05,9.2891699297466778e-06,3.0220591232935425e-05,B
blocks_ABBA,0.10000000000000001,34,3.022059123293543e-06,4.2791759599352159e-05,4.5813818722645699e-05,B
blocks_ABBA,0.10000000000000001,35,4.5813818722645701e-06,1.0323294206522303e-05,1.4904676078786872e-05,A
blocks_ABBA,0.10000000000000001,36,2.1104726600271063e-05,1.4904676078786873e-06,2.2595194208149751e-05,A
blocks_ABBA,0.10000000000000001,37,5.0914078757844804e-06,2.2595194208149751e-06,7.3509272965994555e-06,B
blocks_ABBA,0.10000000000000001,38,7.3509272965994555e-07,1.0408767693650458e-05,1.1143860423310405e-05,B
blocks_ABBA,0.10000000000000001,39,1.1143860423310404e-06,2.5110622286849373e-06,3.6254482710159779e-06,A
blocks_ABBA,0.10000000000000001,40,5.1335630616029782e-06,3.6254482710159779e-07,5.496107888704576e-06,
random_2026101700,0,0,0,1,1,A
random_2026101700,0,1,2,0,2,B
random_2026101700,0,2,0,4,4,A
random_2026101700,0,3,8,0,8,A
random_2026101700,0,4,0,0,0,B
random_2026101700,0,5,0,0,0,A
random_2026101700,0,6,0,0,0,A
random_2026101700,0,7,0,0,0,B
random_2026101700,0,8,0,0,0,A
random_2026101700,0,9,0,0,0,B
random_2026101700,0,10,0,0,0,B
random_2026101700,0,11,0,0,0,B
random_2026101700,0,12,0,0,0,A
random_2026101700,0,13,0,0,0,B
random_2026101700,0,14,0,0,0,A
random_2026101700,0,15,0,0,0,A
random_2026101700,0,16,0,0,0,B
random_2026101700,0,17,0,0,0,A
random_2026101700,0,18,0,0,0,A
random_2026101700,0,19,0,0,0,A
random_2026101700,0,20,0,0,0,A
random_2026101700,0,21,0,0,0,A
random_2026101700,0,22,0,0,0,A
random_2026101700,0,23,0,0,0,B
random_2026101700,0,24,0,0,0,B
random_2026101700,0,25,0,0,0,A
random_2026101700,0,26,0,0,0,A
random_2026101700,0,27,0,0,0,A
random_2026101700,0,28,0,0,0,B
random_2026101700,0,29,0,0,0,A
random_2026101700,0,30,0,0,0,B
random_2026101700,0,31,0,0,0,A
random_2026101700,0,32,0,0,0,A
random_2026101700,0,33,0,0,0,A
random_2026101700,0,34,0,0,0,B
random_2026101700,0,35,0,0,0,B
random_2026101700,0,36,0,0,0,B
random_2026101700,0,37,0,0,0,A
random_2026101700,0,38,0,0,0,B
random_2026101700,0,39,0,0,0,A
random_2026101700,0,40,0,0,0,
random_2026101700,0.10000000000000001,0,0,1,1,A
random_2026101700,0.10000000000000001,1,2,0.10000000000000001,2.1000000000000001,B
random_2026101700,0.10000000000000001,2,0.21000000000000002,4.0099999999999998,4.2199999999999998,A
random_2026101700,0.10000000000000001,3,8.0410000000000004,0.42200000000000004,8.463000000000001,A
random_2026101700,0.10000000000000001,4,1.6481000000000001,0.84630000000000005,2.4944000000000002,B
random_2026101700,0.10000000000000001,5,0.24944000000000002,3.3808300000000004,3.6302700000000003,A
random_2026101700,0.10000000000000001,6,6.7866040000000005,0.3630270000000001,7.1496310000000003,A
random_2026101700,0.10000000000000001,7,1.4047144000000003,0.71496310000000007,2.1196775000000003,B
random_2026101700,0.10000000000000001,8,0.21196775000000004,2.8809251100000006,3.0928928600000005,A
random_2026101700,0.10000000000000001,9,5.7830469950000012,0.30928928600000005,6.0923362810000015,B
random_2026101700,0.10000000000000001,10,0.60923362810000015,11.597022918600002,12.206256546700002,B
random_2026101700,0.10000000000000001,11,1.2206256546700003,2.3781695480600007,3.5987952027300008,B
random_2026101700,0.10000000000000001,12,0.35987952027300008,2.6790682641460006,3.0389477844190007,A
random_2026101700,0.10000000000000001,13,5.3941244803193014,0.30389477844190005,5.6980192587612013,B
random_2026101700,0.10000000000000001,14,0.56980192587612011,10.818638438482793,11.388440364358914,A
random_2026101700,0.10000000000000001,15,21.694257069553199,1.1388440364358914,22.83310110598909,A
random_2026101700,0.10000000000000001,16,4.4471137798271023,2.2833101105989093,6.7304238904260121,B
random_2026101700,0.10000000000000001,17,0.67304238904260116,9.1225585707140961,9.7956009597566975,A
random_2026101700,0.10000000000000001,18,18.312421380332452,0.97956009597566973,19.291981476308123,A
random_2026101700,0.10000000000000001,19,3.7903623299845846,1.9291981476308122,5.7195604776153965,A
random_2026101700,0.10000000000000001,20,4.2374325282600829,0.57195604776153974,4.8093885760216226,A
random_2026101700,0.10000000000000001,21,1.5676553483490878,0.48093885760216232,2.0485942059512503,A
random_2026101700,0.10000000000000001,22,1.1186432500392334,0.20485942059512502,1.3235026706343584,A
random_2026101700,0.10000000000000001,23,0.52158316619417344,0.13235026706343586,0.65393343325760933,B
random_2026101700,0.10000000000000001,24,0.065393343325760939,1.0564013590946906,1.1217947024204515,B
random_2026101700,0.10000000000000001,25,0.11217947024204517,0.23642682256099096,0.34860629280303612,A
random_2026101700,0.10000000000000001,26,0.48407159214618645,0.034860629280303618,0.51893222142649009,A
random_2026101700,0.10000000000000001,27,0.11812841777522588,0.051893222142649006,0.17002163991787489,A
random_2026101700,0.10000000000000001,28,0.11559928606282061,0.01700216399178749,0.13260145005460811,B
random_2026101700,0.10000000000000001,29,0.01326014500546081,0.23289878852481996,0.24615893353028076,A
random_2026101700,0.10000000000000001,30,0.46712359155018601,0.024615893353028079,0.49173948490321406,B
random_2026101700,0.10000000000000001,31,0.049173948490321411,0.93670877243567485,0.98588272092599627,A
random_2026101700,0.10000000000000001,32,1.8783349397203819,0.098588272092599627,1.9769232118129816,A
random_2026101700,0.10000000000000001,33,0.38501003815723744,0.19769232118129815,0.58270235933853565,A
random_2026101700,0.10000000000000001,34,0.43388564617832004,0.058270235933853561,0.49215588211217359,B
random_2026101700,0.10000000000000001,35,0.049215588211217361,0.87359831595002546,0.92281390416124287,B
random_2026101700,0.10000000000000001,36,0.092281390416124279,0.18579100801743725,0.27807239843356152,B
random_2026101700,0.10000000000000001,37,0.027807239843356153,0.20314188163399227,0.23094912147734842,A
random_2026101700,0.10000000000000001,38,0.40906448725232014,0.023094912147734844,0.43215939940005499,B
random_2026101700,0.10000000000000001,39,0.043215939940005506,0.82043846571941381,0.86365440565941931,A
random_2026101700,0.10000000000000001,40,1.6451985254328281,0.086365440565941934,1.73156396599877,
random_2026101701,0,0,0,1,1,A
random_2026101701,0,1,2,0,2,A
random_2026101701,0,2,0,0,0,B
random_2026101701,0,3,0,0,0,A
random_2026101701,0,4,0,0,0,B
random_2026101701,0,5,0,0,0,A
random_2026101701,0,6,0,0,0,A
random_2026101701,0,7,0,0,0,A
random_2026101701,0,8,0,0,0,A
random_2026101701,0,9,0,0,0,B
random_2026101701,0,10,0,0,0,B
random_2026101701,0,11,0,0,0,B
random_2026101701,0,12,0,0,0,B
random_2026101701,0,13,0,0,0,A
random_2026101701,0,14,0,0,0,A
random_2026101701,0,15,0,0,0,B
random_2026101701,0,16,0,0,0,A
random_2026101701,0,17,0,0,0,B
random_2026101701,0,18,0,0,0,B
random_2026101701,0,19,0,0,0,A
random_2026101701,0,20,0,0,0,A
random_2026101701,0,21,0,0,0,A
random_2026101701,0,22,0,0,0,B
random_2026101701,0,23,0,0,0,B
random_2026101701,0,24,0,0,0,A
random_2026101701,0,25,0,0,0,A
random_2026101701,0,26,0,0,0,A
random_2026101701,0,27,0,0,0,A
random_2026101701,0,28,0,0,0,B
random_2026101701,0,29,0,0,0,A
random_2026101701,0,30,0,0,0,A
random_2026101701,0,31,0,0,0,A
random_2026101701,0,32,0,0,0,A
random_2026101701,0,33,0,0,0,A
random_2026101701,0,34,0,0,0,B
random_2026101701,0,35,0,0,0,A
random_2026101701,0,36,0,0,0,B
random_2026101701,0,37,0,0,0,B
random_2026101701,0,38,0,0,0,A
random_2026101701,0,39,0,0,0,A
random_2026101701,0,40,0,0,0,
random_2026101701,0.10000000000000001,0,0,1,1,A
random_2026101701,0.10000000000000001,1,2,0.10000000000000001,2.1000000000000001,A
random_2026101701,0.10000000000000001,2,0.40000000000000002,0.21000000000000002,0.6100000000000001,B
random_2026101701,0.10000000000000001,3,0.061000000000000013,0.82100000000000006,0.88200000000000012,A
random_2026101701,0.10000000000000001,4,1.6481000000000001,0.088200000000000001,1.7363000000000002,B
random_2026101701,0.10000000000000001,5,0.17363000000000001,3.3050200000000003,3.4786500000000005,A
random_2026101701,0.10000000000000001,6,6.6274030000000002,0.34786500000000009,6.9752679999999998,A
random_2026101701,0.10000000000000001,7,1.3584703000000002,0.69752680000000011,2.0559971000000004,A
random_2026101701,0.10000000000000001,8,1.5309006300000003,0.20559971000000005,1.7365003400000003,A
random_2026101701,0.10000000000000001,9,0.56428948300000015,0.17365003400000006,0.73793951700000027,B
random_2026101701,0.10000000000000001,10,0.073793951700000027,1.1459439694000002,1.2197379211000001,B
random_2026101701,0.10000000000000001,11,0.12197379211000002,0.26218230034000006,0.3841560924500001,B
random_2026101701,0.10000000000000001,12,0.03841560924500001,0.27016581425400005,0.30858142349900008,B
random_2026101701,0.10000000000000001,13,0.030858142349900006,0.10384779991540002,0.13470594226530003,A
random_2026101701,0.10000000000000001,14,0.21078141406579004,0.013470594226530004,0.22425200829232003,A
random_2026101701,0.10000000000000001,15,0.048019329859639012,0.022425200829232005,0.070444530688871021,B
random_2026101701,0.10000000000000001,16,0.0070444530688871018,0.098281179802201218,0.10532563287108831,A
random_2026101701,0.10000000000000001,17,0.19726680491129114,0.010532563287108833,0.20779936819839998,B
random_2026101701,0.10000000000000001,18,0.02077993681984,0.39558686615129318,0.41636680297113315,B
random_2026101701,0.10000000000000001,19,0.041636680297113315,0.081118560254809319,0.12275524055192263,A
random_2026101701,0.10000000000000001,20,0.16640078853932996,0.012275524055192263,0.17867631259452221,A
random_2026101701,0.10000000000000001,21,0.041191126964317523,0.017867631259452222,0.059058758223769742,A
random_2026101701,0.10000000000000001,22,0.039854375215336198,0.0059058758223769752,0.045760251037713175,B
random_2026101701,0.10000000000000001,23,0.0045760251037713171,0.080299338012910088,0.08487536311668141,B
random_2026101701,0.10000000000000001,24,0.0084875363116681396,0.017181984008833643,0.025669520320501783,A
random_2026101701,0.10000000000000001,25,0.0352127216488341,0.0025669520320501784,0.037779673680884279,A
random_2026101701,0.10000000000000001,26,0.0086551762289837665,0.0037779673680884279,0.012433143597072194,A
random_2026101701,0.10000000000000001,27,0.0084214523590752325,0.0012433143597072194,0.0096647667187824519,A
random_2026101701,0.10000000000000001,28,0.0033287739553219623,0.00096647667187824528,0.0042952506272002072,B
random_2026101701,0.10000000000000001,29,0.00042952506272002079,0.0067541955778317488,0.0071837206405517698,A
random_2026101701,0.10000000000000001,30,0.0135513436619355,0.00071837206405517696,0.014269715725990676,A
random_2026101701,0.10000000000000001,31,0.002791878494303904,0.0014269715725990677,0.0042188500669029716,A
random_2026101701,0.10000000000000001,32,0.0031331309946285258,0.00042188500669029718,0.0035550160013188229,A
random_2026101701,0.10000000000000001,33,0.001157083112843447,0.00035550160013188238,0.0015125847129753294,A
random_2026101701,0.10000000000000001,34,0.00082671151154810947,0.00015125847129753294,0.00097796998284564252,B
random_2026101701,0.10000000000000001,35,9.7796998284564249e-05,0.0016685488702259722,0.0017663458685105364,A
random_2026101701,0.10000000000000001,36,0.003346877440280401,0.00017663458685105365,0.0035235120271314545,B
random_2026101701,0.10000000000000001,37,0.00035235120271314547,0.0067114183392459077,0.0070637695419590533,B
random_2026101701,0.10000000000000001,38,0.00070637695419590533,0.0013758442393508818,0.0020822211935467871,A
random_2026101701,0.10000000000000001,39,0.0028223261741213541,0.00020822211935467871,0.0030305482934760326,A
random_2026101701,0.10000000000000001,40,0.00069867685612149278,0.00030305482934760326,0.001001731685469096,
random_2026101702,0,0,0,1,1,A
random_2026101702,0,1,2,0,2,B
random_2026101702,0,2,0,4,4,A
random_2026101702,0,3,8,0,8,A
random_2026101702,0,4,0,0,0,A
random_2026101702,0,5,0,0,0,B
random_2026101702,0,6,0,0,0,A
random_2026101702,0,7,0,0,0,A
random_2026101702,0,8,0,0,0,B
random_2026101702,0,9,0,0,0,B
random_2026101702,0,10,0,0,0,B
random_2026101702,0,11,0,0,0,B
random_2026101702,0,12,0,0,0,A
random_2026101702,0,13,0,0,0,B
random_2026101702,0,14,0,0,0,B
random_2026101702,0,15,0,0,0,A
random_2026101702,0,16,0,0,0,A
random_2026101702,0,17,0,0,0,B
random_2026101702,0,18,0,0,0,B
random_2026101702,0,19,0,0,0,A
random_2026101702,0,20,0,0,0,A
random_2026101702,0,21,0,0,0,A
random_2026101702,0,22,0,0,0,A
random_2026101702,0,23,0,0,0,B
random_2026101702,0,24,0,0,0,B
random_2026101702,0,25,0,0,0,B
random_2026101702,0,26,0,0,0,B
random_2026101702,0,27,0,0,0,A
random_2026101702,0,28,0,0,0,B
random_2026101702,0,29,0,0,0,B
random_2026101702,0,30,0,0,0,A
random_2026101702,0,31,0,0,0,B
random_2026101702,0,32,0,0,0,B
random_2026101702,0,33,0,0,0,A
random_2026101702,0,34,0,0,0,B
random_2026101702,0,35,0,0,0,A
random_2026101702,0,36,0,0,0,A
random_2026101702,0,37,0,0,0,A
random_2026101702,0,38,0,0,0,A
random_2026101702,0,39,0,0,0,A
random_2026101702,0,40,0,0,0,
random_2026101702,0.10000000000000001,0,0,1,1,A
random_2026101702,0.10000000000000001,1,2,0.10000000000000001,2.1000000000000001,B
random_2026101702,0.10000000000000001,2,0.21000000000000002,4.0099999999999998,4.2199999999999998,A
random_2026101702,0.10000000000000001,3,8.0410000000000004,0.42200000000000004,8.463000000000001,A
random_2026101702,0.10000000000000001,4,1.6481000000000001,0.84630000000000005,2.4944000000000002,A
random_2026101702,0.10000000000000001,5,1.8574100000000002,0.24944000000000002,2.1068500000000001,B
random_2026101702,0.10000000000000001,6,0.21068500000000004,3.7397640000000005,3.9504490000000008,A
random_2026101702,0.10000000000000001,7,7.5005965000000012,0.39504490000000009,7.8956414000000015,A
random_2026101702,0.10000000000000001,8,1.5401494500000004,0.78956414000000019,2.3297135900000008,B
random_2026101702,0.10000000000000001,9,0.23297135900000007,3.1592553140000006,3.3922266730000006,B
random_2026101702,0.10000000000000001,10,0.33922266730000006,0.78186824940000021,1.1210909167000003,B
random_2026101702,0.10000000000000001,11,0.11210909167000002,0.75663215954000018,0.86874125121000023,B
random_2026101702,0.10000000000000001,12,0.086874125121000026,0.29988139929400004,0.38675552441500005,A
random_2026101702,0.10000000000000001,13,0.60845021110010011,0.038675552441500005,0.64712576354160012,B
random_2026101702,0.10000000000000001,14,0.064712576354160015,1.2207679774443503,1.2854805537985103,B
random_2026101702,0.10000000000000001,15,0.12854805537985103,0.25150195045275503,0.38005000583260606,A
random_2026101702,0.10000000000000001,16,0.51585870644349519,0.038005000583260611,0.5538637070267558,A
random_2026101702,0.10000000000000001,17,0.12759587181087073,0.055386370702675589,0.18298224251354633,B
random_2026101702,0.10000000000000001,18,0.018298224251354633,0.26073038069200904,0.27902860494336368,B
random_2026101702,0.10000000000000001,19,0.027902860494336369,0.062669486571910168,0.090572347066246534,A
random_2026101702,0.10000000000000001,20,0.12812925919325396,0.0090572347066246554,0.13718649389987861,A
random_2026101702,0.10000000000000001,21,0.030927395332574707,0.013718649389987863,0.044646044722562568,A
random_2026101702,0.10000000000000001,22,0.030530038313233195,0.0044646044722562572,0.034994642785489451,A
random_2026101702,0.10000000000000001,23,0.011982212775835834,0.0034994642785489451,0.015481677054384779,B
random_2026101702,0.10000000000000001,24,0.0015481677054384781,0.024314371979526562,0.02586253968496504,B
random_2026101702,0.10000000000000001,25,0.0025862539684965041,0.005527772608829612,0.0081140265773261156,B
random_2026101702,0.10000000000000001,26,0.00081140265773261167,0.0057252851978759692,0.0065366878556085807,B
random_2026101702,0.10000000000000001,27,0.00065366878556085816,0.0021953338352528203,0.0028490026208136785,A
random_2026101702,0.10000000000000001,28,0.004456034549061726,0.00028490026208136782,0.0047409348111430941,B
random_2026101702,0.10000000000000001,29,0.00047409348111430939,0.0089405591243315891,0.0094146526054458991,B
random_2026101702,0.10000000000000001,30,0.00094146526054458986,0.0018422428746617777,0.0027837081352063676,A
random_2026101702,0.10000000000000001,31,0.0037786322753780143,0.00027837081352063677,0.0040570030888986515,B
random_2026101702,0.10000000000000001,32,0.00040570030888986512,0.0075851016321080919,0.0079908019409979571,B
random_2026101702,0.10000000000000001,33,0.00079908019409979578,0.0015699107809905395,0.0023689909750903354,A
random_2026101702,0.10000000000000001,34,0.0032197295813910587,0.00023689909750903356,0.0034566286789000922,B
random_2026101702,0.10000000000000001,35,0.00034566286789000926,0.0064631490725330209,0.0068088119404230299,A
random_2026101702,0.10000000000000001,36,0.012960864431855042,0.0006808811940423031,0.013641745625897345,A
random_2026101702,0.10000000000000001,37,0.0026578488312701105,0.0013641745625897345,0.0040220233938598453,A
random_2026101702,0.10000000000000001,38,0.0029941340083064799,0.00040220233938598453,0.0033963363476924645,A
random_2026101702,0.10000000000000001,39,0.0011038180796026171,0.00033963363476924649,0.0014434517143718636,A
random_2026101702,0.10000000000000001,40,0.00078964907749875472,0.00014434517143718637,0.00093399424893594114,
random_2026101703,0,0,0,1,1,B
random_2026101703,0,1,0,0,0,B
random_2026101703,0,2,0,0,0,B
random_2026101703,0,3,0,0,0,A
random_2026101703,0,4,0,0,0,A
random_2026101703,0,5,0,0,0,A
random_2026101703,0,6,0,0,0,A
random_2026101703,0,7,0,0,0,B
random_2026101703,0,8,0,0,0,A
random_2026101703,0,9,0,0,0,B
random_2026101703,0,10,0,0,0,B
random_2026101703,0,11,0,0,0,A
random_2026101703,0,12,0,0,0,A
random_2026101703,0,13,0,0,0,A
random_2026101703,0,14,0,0,0,B
random_2026101703,0,15,0,0,0,A
random_2026101703,0,16,0,0,0,B
random_2026101703,0,17,0,0,0,A
random_2026101703,0,18,0,0,0,B
random_2026101703,0,19,0,0,0,B
random_2026101703,0,20,0,0,0,A
random_2026101703,0,21,0,0,0,B
random_2026101703,0,22,0,0,0,A
random_2026101703,0,23,0,0,0,B
random_2026101703,0,24,0,0,0,B
random_2026101703,0,25,0,0,0,B
random_2026101703,0,26,0,0,0,A
random_2026101703,0,27,0,0,0,B
random_2026101703,0,28,0,0,0,A
random_2026101703,0,29,0,0,0,A
random_2026101703,0,30,0,0,0,B
random_2026101703,0,31,0,0,0,B
random_2026101703,0,32,0,0,0,A
random_2026101703,0,33,0,0,0,A
random_2026101703,0,34,0,0,0,A
random_2026101703,0,35,0,0,0,B
random_2026101703,0,36,0,0,0,A
random_2026101703,0,37,0,0,0,A
random_2026101703,0,38,0,0,0,B
random_2026101703,0,39,0,0,0,A
random_2026101703,0,40,0,0,0,
random_2026101703,0.10000000000000001,0,0,1,1,B
random_2026101703,0.10000000000000001,1,0.10000000000000001,0.10000000000000001,0.20000000000000001,B
random_2026101703,0.10000000000000001,2,0.020000000000000004,0.21000000000000002,0.23000000000000004,B
random_2026101703,0.10000000000000001,3,0.023000000000000007,0.061000000000000013,0.084000000000000019,A
random_2026101703,0.10000000000000001,4,0.12430000000000002,0.0084000000000000012,0.13270000000000001,A
random_2026101703,0.10000000000000001,5,0.029230000000000006,0.013270000000000004,0.04250000000000001,A
random_2026101703,0.10000000000000001,6,0.02946300000000001,0.0042500000000000012,0.033713000000000014,A
random_2026101703,0.10000000000000001,7,0.011446300000000003,0.0033713000000000011,0.014817600000000004,B
random_2026101703,0.10000000000000001,8,0.0014817600000000006,0.023229730000000007,0.02471149000000001,A
random_2026101703,0.10000000000000001,9,0.046607636000000015,0.0024711490000000006,0.049078785000000014,B
random_2026101703,0.10000000000000001,10,0.0049078785000000024,0.093462386900000027,0.098370265400000031,B
random_2026101703,0.10000000000000001,11,0.0098370265400000035,0.01916199569000001,0.028999022230000011,A
random_2026101703,0.10000000000000001,12,0.039307694034000022,0.0028999022230000015,0.042207596257000025,A
random_2026101703,0.10000000000000001,13,0.0097305738494000045,0.0042207596257000024,0.013951333475100008,A
random_2026101703,0.10000000000000001,14,0.0094145766363400059,0.0013951333475100008,0.010809709983850007,B
random_2026101703,0.10000000000000001,15,0.0010809709983850006,0.01896866660743101,0.020049637605816011,A
random_2026101703,0.10000000000000001,16,0.038045430314700521,0.0020049637605816014,0.040050394075282124,B
random_2026101703,0.10000000000000001,17,0.0040050394075282127,0.076291357005459207,0.080296396412987414,A
random_2026101703,0.10000000000000001,18,0.15298321795167125,0.0080296396412987431,0.16101285759296999,B
random_2026101703,0.10000000000000001,19,0.016101285759297,0.30676939986747237,0.32287068562676935,B
random_2026101703,0.10000000000000001,20,0.032287068562676942,0.06287951150534124,0.095166580068018175,A
random_2026101703,0.10000000000000001,21,0.12898772986695017,0.0095166580068018185,0.13850438787375199,B
random_2026101703,0.10000000000000001,22,0.013850438787375199,0.25892712553458053,0.27277756432195571,A
random_2026101703,0.10000000000000001,23,0.51923929494789856,0.027277756432195575,0.5465170513800941,B
random_2026101703,0.10000000000000001,24,0.054651705138009411,1.0412063655390167,1.095858070677026,B
random_2026101703,0.10000000000000001,25,0.10958580706770261,0.2134240468299205,0.3230098538976231,B
random_2026101703,0.10000000000000001,26,0.03230098538976231,0.24051401881839729,0.27281500420815963,A
random_2026101703,0.10000000000000001,27,0.48425813617577079,0.027281500420815962,0.51153963659658674,B
random_2026101703,0.10000000000000001,28,0.051153963659658679,0.97124442239362319,1.0223983860532819,A
random_2026101703,0.10000000000000001,29,1.9476042411532122,0.10223983860532819,2.0498440797585404,A
random_2026101703,0.10000000000000001,30,0.39924010132597765,0.20498440797585407,0.60422450930183169,B
random_2026101703,0.10000000000000001,31,0.060422450930183176,0.81897864344954074,0.87940109437972391,B
random_2026101703,0.10000000000000001,32,0.087940109437972397,0.20274276620532045,0.29068287564329287,A
random_2026101703,0.10000000000000001,33,0.41427954335443812,0.029068287564329286,0.44334783091876739,A
random_2026101703,0.10000000000000001,34,0.09956452946410238,0.044334783091876745,0.14389931255597913,A
random_2026101703,0.10000000000000001,35,0.098626019130163722,0.014389931255597914,0.11301595038576163,B
random_2026101703,0.10000000000000001,36,0.011301595038576164,0.19869103138588723,0.2099926264244634,A
random_2026101703,0.10000000000000001,37,0.3985122222756321,0.02099926264244634,0.41951148491807844,A
random_2026101703,0.10000000000000001,38,0.081849747512455884,0.041951148491807845,0.12380089600426372,B
random_2026101703,0.10000000000000001,39,0.012380089600426374,0.16789460987409255,0.18027469947451893,A
random_2026101703,0.10000000000000001,40,0.33702722870822771,0.018027469947451892,0.35505469865567962,
random_2026101704,0,0,0,1,1,A
random_2026101704,0,1,2,0,2,B
random_2026101704,0,2,0,4,4,B
random_2026101704,0,3,0,0,0,B
random_2026101704,0,4,0,0,0,B
random_2026101704,0,5,0,0,0,B
random_2026101704,0,6,0,0,0,A
random_2026101704,0,7,0,0,0,B
random_2026101704,0,8,0,0,0,B
random_2026101704,0,9,0,0,0,B
random_2026101704,0,10,0,0,0,A
random_2026101704,0,11,0,0,0,B
random_2026101704,0,12,0,0,0,B
random_2026101704,0,13,0,0,0,A
random_2026101704,0,14,0,0,0,B
random_2026101704,0,15,0,0,0,A
random_2026101704,0,16,0,0,0,A
random_2026101704,0,17,0,0,0,B
random_2026101704,0,18,0,0,0,A
random_2026101704,0,19,0,0,0,A
random_2026101704,0,20,0,0,0,A
random_2026101704,0,21,0,0,0,B
random_2026101704,0,22,0,0,0,A
random_2026101704,0,23,0,0,0,A
random_2026101704,0,24,0,0,0,B
random_2026101704,0,25,0,0,0,A
random_2026101704,0,26,0,0,0,A
random_2026101704,0,27,0,0,0,B
random_2026101704,0,28,0,0,0,A
random_2026101704,0,29,0,0,0,B
random_2026101704,0,30,0,0,0,B
random_2026101704,0,31,0,0,0,B
random_2026101704,0,32,0,0,0,A
random_2026101704,0,33,0,0,0,B
random_2026101704,0,34,0,0,0,B
random_2026101704,0,35,0,0,0,A
random_2026101704,0,36,0,0,0,B
random_2026101704,0,37,0,0,0,A
random_2026101704,0,38,0,0,0,A
random_2026101704,0,39,0,0,0,A
random_2026101704,0,40,0,0,0,
random_2026101704,0.10000000000000001,0,0,1,1,A
random_2026101704,0.10000000000000001,1,2,0.10000000000000001,2.1000000000000001,B
random_2026101704,0.10000000000000001,2,0.21000000000000002,4.0099999999999998,4.2199999999999998,B
random_2026101704,0.10000000000000001,3,0.42200000000000004,0.82100000000000006,1.2430000000000001,B
random_2026101704,0.10000000000000001,4,0.12430000000000002,0.92610000000000015,1.0504000000000002,B
random_2026101704,0.10000000000000001,5,0.10504000000000002,0.34121000000000007,0.44625000000000009,B
random_2026101704,0.10000000000000001,6,0.044625000000000012,0.24420100000000006,0.28882600000000008,A
random_2026101704,0.10000000000000001,7,0.49286450000000009,0.028882600000000008,0.52174710000000013,B
random_2026101704,0.10000000000000001,8,0.052174710000000013,0.98861726000000016,1.0407919700000001,B
random_2026101704,0.10000000000000001,9,0.10407919700000003,0.20321114600000006,0.30729034300000008,B
random_2026101704,0.10000000000000001,10,0.030729034300000013,0.22847950860000005,0.25920854290000006,A
random_2026101704,0.10000000000000001,11,0.46003192063000009,0.02592085429000001,0.48595277492000011,B
random_2026101704,0.10000000000000001,12,0.048595277492000016,0.92265592668900021,0.97125120418100019,B
random_2026101704,0.10000000000000001,13,0.097125120418100022,0.18945614765290006,0.28658126807100009,A
random_2026101704,0.10000000000000001,14,0.38862480734761012,0.028658126807100011,0.41728293415471013,B
random_2026101704,0.10000000000000001,15,0.041728293415471018,0.7801154273759302,0.82184372079140122,A
random_2026101704,0.10000000000000001,16,1.5644036840934075,0.082184372079140131,1.6465880561725477,A
random_2026101704,0.10000000000000001,17,0.32080911256762101,0.16465880561725477,0.48546791818487578,B
random_2026101704,0.10000000000000001,18,0.048546791818487575,0.65808410569696751,0.70663089751545505,A
random_2026101704,0.10000000000000001,19,1.3210228905757837,0.070663089751545519,1.3916859803273292,A
random_2026101704,0.10000000000000001,20,0.27342846856066938,0.13916859803273293,0.41259706659340234,A
random_2026101704,0.10000000000000001,21,0.30568004292153278,0.041259706659340235,0.34693974958087304,B
random_2026101704,0.10000000000000001,22,0.034693974958087306,0.61548605650899957,0.65018003146708692,A
random_2026101704,0.10000000000000001,23,1.2344415105138078,0.065018003146708692,1.2994595136605165,A
random_2026101704,0.10000000000000001,24,0.25348015734479817,0.12994595136605167,0.38342610871084981,B
random_2026101704,0.10000000000000001,25,0.038342610871084988,0.51995490982620152,0.55829752069728655,A
random_2026101704,0.10000000000000001,26,1.0437440807395115,0.055829752069728657,1.0995738328092401,A
random_2026101704,0.10000000000000001,27,0.21603391221340845,0.10995738328092403,0.32599129549433248,B
random_2026101704,0.10000000000000001,28,0.032599129549433253,0.44306356275490932,0.47566269230434255,A
random_2026101704,0.10000000000000001,29,0.88938703846476197,0.047566269230434256,0.93695330769519625,B
random_2026101704,0.10000000000000001,30,0.093695330769519636,1.7835307038525674,1.877226034622087,B
random_2026101704,0.10000000000000001,31,0.1877226034622087,0.36574373192429599,0.55346633538650469,B
random_2026101704,0.10000000000000001,32,0.055346633538650471,0.41201958011684703,0.46736621365549752,A
random_2026101704,0.10000000000000001,33,0.82957382358755916,0.046736621365549749,0.87631044495310895,B
random_2026101704,0.10000000000000001,34,0.087631044495310895,1.6638213093116734,1.7514523538069842,B
random_2026101704,0.10000000000000001,35,0.17514523538069846,0.34164421992178917,0.51678945530248765,A
random_2026101704,0.10000000000000001,36,0.70080296338164816,0.051678945530248765,0.75248190891189692,B
random_2026101704,0.10000000000000001,37,0.075248190891189698,1.4067738213163212,1.482022012207511,A
random_2026101704,0.10000000000000001,38,2.8210724617217613,0.14820220122075112,2.9692746629425124,A
random_2026101704,0.10000000000000001,39,0.57851164861367832,0.29692746629425126,0.87543911490792958,A
random_2026101704,0.10000000000000001,40,0.6517060974498704,0.087543911490792964,0.73925000894066339,
random_2026101705,0,0,0,1,1,B
random_2026101705,0,1,0,0,0,A
random_2026101705,0,2,0,0,0,A
random_2026101705,0,3,0,0,0,A
random_2026101705,0,4,0,0,0,A
random_2026101705,0,5,0,0,0,A
random_2026101705,0,6,0,0,0,B
random_2026101705,0,7,0,0,0,B
random_2026101705,0,8,0,0,0,A
random_2026101705,0,9,0,0,0,A
random_2026101705,0,10,0,0,0,B
random_2026101705,0,11,0,0,0,B
random_2026101705,0,12,0,0,0,A
random_2026101705,0,13,0,0,0,B
random_2026101705,0,14,0,0,0,A
random_2026101705,0,15,0,0,0,B
random_2026101705,0,16,0,0,0,B
random_2026101705,0,17,0,0,0,B
random_2026101705,0,18,0,0,0,B
random_2026101705,0,19,0,0,0,A
random_2026101705,0,20,0,0,0,A
random_2026101705,0,21,0,0,0,A
random_2026101705,0,22,0,0,0,A
random_2026101705,0,23,0,0,0,B
random_2026101705,0,24,0,0,0,A
random_2026101705,0,25,0,0,0,B
random_2026101705,0,26,0,0,0,A
random_2026101705,0,27,0,0,0,B
random_2026101705,0,28,0,0,0,B
random_2026101705,0,29,0,0,0,B
random_2026101705,0,30,0,0,0,A
random_2026101705,0,31,0,0,0,A
random_2026101705,0,32,0,0,0,B
random_2026101705,0,33,0,0,0,B
random_2026101705,0,34,0,0,0,A
random_2026101705,0,35,0,0,0,B
random_2026101705,0,36,0,0,0,B
random_2026101705,0,37,0,0,0,A
random_2026101705,0,38,0,0,0,A
random_2026101705,0,39,0,0,0,A
random_2026101705,0,40,0,0,0,
random_2026101705,0.10000000000000001,0,0,1,1,B
random_2026101705,0.10000000000000001,1,0.10000000000000001,0.10000000000000001,0.20000000000000001,A
random_2026101705,0.10000000000000001,2,0.21000000000000002,0.020000000000000004,0.23000000000000004,A
random_2026101705,0.10000000000000001,3,0.061000000000000013,0.023000000000000007,0.084000000000000019,A
random_2026101705,0.10000000000000001,4,0.052100000000000014,0.0084000000000000012,0.060500000000000012,A
random_2026101705,0.10000000000000001,5,0.022010000000000005,0.0060500000000000024,0.028060000000000009,A
random_2026101705,0.10000000000000001,6,0.014301000000000005,0.0028060000000000012,0.017107000000000004,B
random_2026101705,0.10000000000000001,7,0.0017107000000000008,0.028882600000000008,0.030593300000000011,B
random_2026101705,0.10000000000000001,8,0.0030593300000000012,0.0063096600000000025,0.0093689900000000041,A
random_2026101705,0.10000000000000001,9,0.012925253000000005,0.00093689900000000037,0.013862152000000004,A
random_2026101705,0.10000000000000001,10,0.0031663233000000014,0.0013862152000000006,0.0045525385000000015,B
random_2026101705,0.10000000000000001,11,0.00045525385000000026,0.0064712681200000026,0.0069265219700000028,B
random_2026101705,0.10000000000000001,12,0.00069265219700000028,0.0015576345120000008,0.0022502867090000008,A
random_2026101705,0.10000000000000001,13,0.0031845342437000017,0.00022502867090000011,0.0034095629146000017,B
random_2026101705,0.10000000000000001,14,0.00034095629146000018,0.0063915713544900037,0.0067325276459500039,A
random_2026101705,0.10000000000000001,15,0.012817238338126008,0.00067325276459500043,0.013490491102721009,B
random_2026101705,0.10000000000000001,16,0.0013490491102721009,0.025701801952711517,0.027050851062983619,B
random_2026101705,0.10000000000000001,17,0.0027050851062983619,0.0052682784158153539,0.0079733635221137158,B
random_2026101705,0.10000000000000001,18,0.00079733635221137156,0.0059369980541782589,0.0067343344063896301,B
random_2026101705,0.10000000000000001,19,0.00067343344063896301,0.0021883725098405691,0.0028618059504795321,A
random_2026101705,0.10000000000000001,20,0.0044440883637450346,0.00028618059504795321,0.0047302689587929879,A
random_2026101705,0.10000000000000001,21,0.0010167700264704098,0.00047302689587929879,0.0014897969223497086,A
random_2026101705,0.10000000000000001,22,0.0010477307944056385,0.00014897969223497088,0.0011967104866406095,A
random_2026101705,0.10000000000000001,23,0.0004027324639105056,0.00011967104866406094,0.00052240351257456651,B
random_2026101705,0.10000000000000001,24,5.2240351257456655e-05,0.00081743203268741732,0.00086967238394487399,A
random_2026101705,0.10000000000000001,25,0.0016400881005005803,8.6967238394487415e-05,0.0017270553388950677,B
random_2026101705,0.10000000000000001,26,0.00017270553388950679,0.0032888729248406095,0.0034615784587301163,A
random_2026101705,0.10000000000000001,27,0.0065950164030701697,0.00034615784587301165,0.0069411742489431816,B
random_2026101705,0.10000000000000001,28,0.00069411742489431814,0.013224648590727641,0.013918766015621959,B
random_2026101705,0.10000000000000001,29,0.0013918766015621959,0.0027106997088614006,0.0041025763104235967,B
random_2026101705,0.10000000000000001,30,0.00041025763104235967,0.003054823174010532,0.0034650808050528917,A
random_2026101705,0.10000000000000001,31,0.0061506721111253002,0.00034650808050528921,0.0064971801916305898,A
random_2026101705,0.10000000000000001,32,0.0013080833721231086,0.00064971801916305903,0.0019578013912861679,B
random_2026101705,0.10000000000000001,33,0.00019578013912861678,0.0026811385461625232,0.0028769186852911398,B
random_2026101705,0.10000000000000001,34,0.00028769186852911399,0.00065967413287348594,0.00094736600140259987,A
random_2026101705,0.10000000000000001,35,0.0013481174525998834,9.4736600140259993e-05,0.0014428540527401433,B
random_2026101705,0.10000000000000001,36,0.00014428540527401434,0.0027057085652137927,0.0028499939704878072,B
random_2026101705,0.10000000000000001,37,0.00028499939704878076,0.00055914166706940794,0.0008441410641181887,A
random_2026101705,0.10000000000000001,38,0.001146783273843694,8.4414106411818873e-05,0.0012311973802555129,A
random_2026101705,0.10000000000000001,39,0.00028350654020800712,0.00012311973802555127,0.00040662627823355836,A
random_2026101705,0.10000000000000001,40,0.00027459013007190324,4.0662627823355842e-05,0.00031525275789525905,
random_2026101706,0,0,0,1,1,B
random_2026101706,0,1,0,0,0,A
random_2026101706,0,2,0,0,0,B
random_2026101706,0,3,0,0,0,B
random_2026101706,0,4,0,0,0,A
random_2026101706,0,5,0,0,0,A
random_2026101706,0,6,0,0,0,A
random_2026101706,0,7,0,0,0,A
random_2026101706,0,8,0,0,0,B
random_2026101706,0,9,0,0,0,A
random_2026101706,0,10,0,0,0,A
random_2026101706,0,11,0,0,0,B
random_2026101706,0,12,0,0,0,B
random_2026101706,0,13,0,0,0,A
random_2026101706,0,14,0,0,0,B
random_2026101706,0,15,0,0,0,A
random_2026101706,0,16,0,0,0,A
random_2026101706,0,17,0,0,0,A
random_2026101706,0,18,0,0,0,B
random_2026101706,0,19,0,0,0,A
random_2026101706,0,20,0,0,0,A
random_2026101706,0,21,0,0,0,B
random_2026101706,0,22,0,0,0,A
random_2026101706,0,23,0,0,0,B
random_2026101706,0,24,0,0,0,A
random_2026101706,0,25,0,0,0,B
random_2026101706,0,26,0,0,0,A
random_2026101706,0,27,0,0,0,B
random_2026101706,0,28,0,0,0,B
random_2026101706,0,29,0,0,0,A
random_2026101706,0,30,0,0,0,A
random_2026101706,0,31,0,0,0,A
random_2026101706,0,32,0,0,0,A
random_2026101706,0,33,0,0,0,A
random_2026101706,0,34,0,0,0,A
random_2026101706,0,35,0,0,0,B
random_2026101706,0,36,0,0,0,B
random_2026101706,0,37,0,0,0,B
random_2026101706,0,38,0,0,0,A
random_2026101706,0,39,0,0,0,B
random_2026101706,0,40,0,0,0,
random_2026101706,0.10000000000000001,0,0,1,1,B
random_2026101706,0.10000000000000001,1,0.10000000000000001,0.10000000000000001,0.20000000000000001,A
random_2026101706,0.10000000000000001,2,0.21000000000000002,0.020000000000000004,0.23000000000000004,B
random_2026101706,0.10000000000000001,3,0.023000000000000007,0.42200000000000004,0.44500000000000006,B
random_2026101706,0.10000000000000001,4,0.044500000000000012,0.088200000000000028,0.13270000000000004,A
random_2026101706,0.10000000000000001,5,0.18085000000000007,0.013270000000000004,0.19412000000000007,A
random_2026101706,0.10000000000000001,6,0.044625000000000012,0.019412000000000009,0.064037000000000024,A
random_2026101706,0.10000000000000001,7,0.043286500000000019,0.0064037000000000018,0.049690200000000018,A
random_2026101706,0.10000000000000001,8,0.017136050000000007,0.0049690200000000028,0.022105070000000011,B
random_2026101706,0.10000000000000001,9,0.0022105070000000013,0.034769002000000014,0.036979509000000015,A
random_2026101706,0.10000000000000001,10,0.069759054700000031,0.0036979509000000018,0.073457005600000028,A
random_2026101706,0.10000000000000001,11,0.014371807270000007,0.007345700560000004,0.02171750783000001,B
random_2026101706,0.10000000000000001,12,0.0021717507830000013,0.029478184596000014,0.031649935379000016,B
random_2026101706,0.10000000000000001,13,0.0031649935379000019,0.0072913200256000043,0.010456313563500005,A
random_2026101706,0.10000000000000001,14,0.014899139404990009,0.0010456313563500007,0.015944770761340009,B
random_2026101706,0.10000000000000001,15,0.001594477076134001,0.02990284194561502,0.031497319021749022,A
random_2026101706,0.10000000000000001,16,0.059965131598843438,0.0031497319021749023,0.063114863501018345,A
random_2026101706,0.10000000000000001,17,0.012295976964234148,0.0063114863501018345,0.018607463314335982,A
random_2026101706,0.10000000000000001,18,0.013852570396627083,0.0018607463314335984,0.015713316728060683,B
random_2026101706,0.10000000000000001,19,0.0015713316728060683,0.027891215426397525,0.029462547099203595,A
random_2026101706,0.10000000000000001,20,0.055939564020075661,0.0029462547099203596,0.058885818729996021,A
random_2026101706,0.10000000000000001,21,0.011486465821848285,0.0058885818729996027,0.017375047694847889,B
random_2026101706,0.10000000000000001,22,0.0017375047694847888,0.023561789830996532,0.025299294600481321,A
random_2026101706,0.10000000000000001,23,0.047297330138941544,0.0025299294600481322,0.049827259598989676,B
random_2026101706,0.10000000000000001,24,0.004982725959898968,0.094847653223887898,0.099830379183786871,A
random_2026101706,0.10000000000000001,25,0.19019357904376569,0.0099830379183786875,0.20017661696214437,B
random_2026101706,0.10000000000000001,26,0.020017661696214439,0.38138546187936923,0.40140312357558366,A
random_2026101706,0.10000000000000001,27,0.76477268992835989,0.040140312357558369,0.80491300228591822,B
random_2026101706,0.10000000000000001,28,0.080491300228591828,1.5335594110924757,1.6140507113210676,B
random_2026101706,0.10000000000000001,29,0.16140507113210675,0.31433854156643126,0.47574361269853804,A
random_2026101706,0.10000000000000001,30,0.64481759024607321,0.047574361269853802,0.69239195151592703,A
random_2026101706,0.10000000000000001,31,0.15963048156431492,0.069239195151592714,0.22886967671590763,A
random_2026101706,0.10000000000000001,32,0.15444143845961691,0.022886967671590763,0.17732840613120768,A
random_2026101706,0.10000000000000001,33,0.061218079189143217,0.017732840613120769,0.078950919802263986,A
random_2026101706,0.10000000000000001,34,0.041587489145155858,0.0078950919802264,0.049482581125382258,A
random_2026101706,0.10000000000000001,35,0.019948932874968385,0.0049482581125382258,0.024897190987506611,B
random_2026101706,0.10000000000000001,36,0.0024897190987506613,0.040392691561190595,0.042882410659941257,B
random_2026101706,0.10000000000000001,37,0.0042882410659941259,0.009018707353620382,0.013306948419614509,B
random_2026101706,0.10000000000000001,38,0.001330694841961451,0.0094783528673502895,0.01080904770931174,A
random_2026101706,0.10000000000000001,39,0.019089775218896723,0.0010809047709311741,0.020170679989827897,B
random_2026101706,0.10000000000000001,40,0.0020170679989827897,0.038287640914886567,0.040304708913869357,
random_2026101707,0,0,0,1,1,A
random_2026101707,0,1,2,0,2,A
random_2026101707,0,2,0,0,0,A
random_2026101707,0,3,0,0,0,A
random_2026101707,0,4,0,0,0,B
random_2026101707,0,5,0,0,0,A
random_2026101707,0,6,0,0,0,B
random_2026101707,0,7,0,0,0,B
random_2026101707,0,8,0,0,0,B
random_2026101707,0,9,0,0,0,B
random_2026101707,0,10,0,0,0,B
random_2026101707,0,11,0,0,0,B
random_2026101707,0,12,0,0,0,A
random_2026101707,0,13,0,0,0,A
random_2026101707,0,14,0,0,0,B
random_2026101707,0,15,0,0,0,A
random_2026101707,0,16,0,0,0,B
random_2026101707,0,17,0,0,0,B
random_2026101707,0,18,0,0,0,A
random_2026101707,0,19,0,0,0,B
random_2026101707,0,20,0,0,0,A
random_2026101707,0,21,0,0,0,B
random_2026101707,0,22,0,0,0,B
random_2026101707,0,23,0,0,0,B
random_2026101707,0,24,0,0,0,B
random_2026101707,0,25,0,0,0,A
random_2026101707,0,26,0,0,0,A
random_2026101707,0,27,0,0,0,B
random_2026101707,0,28,0,0,0,A
random_2026101707,0,29,0,0,0,B
random_2026101707,0,30,0,0,0,A
random_2026101707,0,31,0,0,0,B
random_2026101707,0,32,0,0,0,A
random_2026101707,0,33,0,0,0,A
random_2026101707,0,34,0,0,0,A
random_2026101707,0,35,0,0,0,A
random_2026101707,0,36,0,0,0,A
random_2026101707,0,37,0,0,0,B
random_2026101707,0,38,0,0,0,A
random_2026101707,0,39,0,0,0,A
random_2026101707,0,40,0,0,0,
random_2026101707,0.10000000000000001,0,0,1,1,A
random_2026101707,0.10000000000000001,1,2,0.10000000000000001,2.1000000000000001,A
random_2026101707,0.10000000000000001,2,0.40000000000000002,0.21000000000000002,0.6100000000000001,A
random_2026101707,0.10000000000000001,3,0.46000000000000008,0.061000000000000013,0.52100000000000013,A
random_2026101707,0.10000000000000001,4,0.16800000000000004,0.052100000000000014,0.22010000000000005,B
random_2026101707,0.10000000000000001,5,0.022010000000000009,0.34121000000000007,0.3632200000000001,A
random_2026101707,0.10000000000000001,6,0.68462100000000015,0.036322000000000007,0.72094300000000011,B
random_2026101707,0.10000000000000001,7,0.072094300000000014,1.3728742000000003,1.4449685000000003,B
random_2026101707,0.10000000000000001,8,0.14449685000000001,0.28147602000000005,0.42597287000000006,B
random_2026101707,0.10000000000000001,9,0.042597287000000011,0.31714130200000001,0.359738589,B
random_2026101707,0.10000000000000001,10,0.035973858900000003,0.11690870420000002,0.15288256310000004,B
random_2026101707,0.10000000000000001,11,0.015288256310000003,0.083638588220000004,0.098926844530000002,B
random_2026101707,0.10000000000000001,12,0.0098926844530000009,0.038940371442000007,0.048833055895000005,A
random_2026101707,0.10000000000000001,13,0.078870011329300022,0.004883305589500001,0.083753316918800016,A
random_2026101707,0.10000000000000001,14,0.017653612311930005,0.0083753316918800027,0.026028944003810006,B
random_2026101707,0.10000000000000001,15,0.0026028944003810006,0.036144757793048009,0.038747652193429009,A
random_2026101707,0.10000000000000001,16,0.072549805026134118,0.0038747652193429011,0.076424570245477025,B
random_2026101707,0.10000000000000001,17,0.0076424570245477025,0.14548708657420253,0.15312954359875025,B
random_2026101707,0.10000000000000001,18,0.015312954359875024,0.029833622706515659,0.045146577066390685,A
random_2026101707,0.10000000000000001,19,0.061198540849018823,0.0045146577066390685,0.065713198555657895,B
random_2026101707,0.10000000000000001,20,0.0065713198555657892,0.12284854746870155,0.12941986732426733,A
random_2026101707,0.10000000000000001,21,0.24635422692295969,0.012941986732426735,0.25929621365538641,B
random_2026101707,0.10000000000000001,22,0.025929621365538644,0.49400265251916203,0.51993227388470065,B
random_2026101707,0.10000000000000001,23,0.051993227388470072,0.10125950798299349,0.15325273537146356,B
random_2026101707,0.10000000000000001,24,0.015325273537146357,0.1141124055752395,0.12943767911238585,B
random_2026101707,0.10000000000000001,25,0.012943767911238586,0.042061787631816665,0.055005555543055251,A
random_2026101707,0.10000000000000001,26,0.08541795205475719,0.0055005555543055258,0.090918507609062713,A
random_2026101707,0.10000000000000001,27,0.019542906314086769,0.0090918507609062723,0.028634757074993043,B
random_2026101707,0.10000000000000001,28,0.0028634757074993042,0.039994997704264165,0.042858473411763472,A
random_2026101707,0.10000000000000001,29,0.080276342979278256,0.0042858473411763465,0.084562190320454603,B
random_2026101707,0.10000000000000001,30,0.0084562190320454592,0.16098127069267415,0.16943748972471961,A
random_2026101707,0.10000000000000001,31,0.32280816328855283,0.016943748972471962,0.3397519122610248,B
random_2026101707,0.10000000000000001,32,0.033975191226102486,0.64731070147435288,0.68128589270045536,A
random_2026101707,0.10000000000000001,33,1.2980189220713161,0.068128589270045531,1.3661475113413617,A
random_2026101707,0.10000000000000001,34,0.26605907074722268,0.13661475113413618,0.40267382188135886,A
random_2026101707,0.10000000000000001,35,0.29983540934299463,0.040267382188135886,0.34010279153113054,A
random_2026101707,0.10000000000000001,36,0.11051830531057123,0.034010279153113054,0.14452858446368427,A
random_2026101707,0.10000000000000001,37,0.079072388837283236,0.014452858446368429,0.093525247283651664,B
random_2026101707,0.10000000000000001,38,0.009352524728365166,0.15959006351920332,0.1689425882475685,A
random_2026101707,0.10000000000000001,39,0.32011537951124314,0.016894258824756852,0.33700963833600001,A
random_2026101707,0.10000000000000001,40,0.065800055600638022,0.033700963833600002,0.099501019434238031,
random_2026101708,0,0,0,1,1,B
random_2026101708,0,1,0,0,0,B
random_2026101708,0,2,0,0,0,B
random_2026101708,0,3,0,0,0,B
random_2026101708,0,4,0,0,0,B
random_2026101708,0,5,0,0,0,A
random_2026101708,0,6,0,0,0,A
random_2026101708,0,7,0,0,0,A
random_2026101708,0,8,0,0,0,B
random_2026101708,0,9,0,0,0,B
random_2026101708,0,10,0,0,0,A
random_2026101708,0,11,0,0,0,A
random_2026101708,0,12,0,0,0,A
random_2026101708,0,13,0,0,0,A
random_2026101708,0,14,0,0,0,A
random_2026101708,0,15,0,0,0,B
random_2026101708,0,16,0,0,0,B
random_2026101708,0,17,0,0,0,B
random_2026101708,0,18,0,0,0,B
random_2026101708,0,19,0,0,0,B
random_2026101708,0,20,0,0,0,A
random_2026101708,0,21,0,0,0,B
random_2026101708,0,22,0,0,0,B
random_2026101708,0,23,0,0,0,B
random_2026101708,0,24,0,0,0,B
random_2026101708,0,25,0,0,0,A
random_2026101708,0,26,0,0,0,B
random_2026101708,0,27,0,0,0,A
random_2026101708,0,28,0,0,0,B
random_2026101708,0,29,0,0,0,A
random_2026101708,0,30,0,0,0,B
random_2026101708,0,31,0,0,0,A
random_2026101708,0,32,0,0,0,B
random_2026101708,0,33,0,0,0,A
random_2026101708,0,34,0,0,0,B
random_2026101708,0,35,0,0,0,B
random_2026101708,0,36,0,0,0,A
random_2026101708,0,37,0,0,0,A
random_2026101708,0,38,0,0,0,A
random_2026101708,0,39,0,0,0,B
random_2026101708,0,40,0,0,0,
random_2026101708,0.10000000000000001,0,0,1,1,B
random_2026101708,0.10000000000000001,1,0.10000000000000001,0.10000000000000001,0.20000000000000001,B
random_2026101708,0.10000000000000001,2,0.020000000000000004,0.21000000000000002,0.23000000000000004,B
random_2026101708,0.10000000000000001,3,0.023000000000000007,0.061000000000000013,0.084000000000000019,B
random_2026101708,0.10000000000000001,4,0.0084000000000000012,0.052100000000000014,0.060500000000000012,B
random_2026101708,0.10000000000000001,5,0.0060500000000000024,0.022010000000000005,0.028060000000000009,A
random_2026101708,0.10000000000000001,6,0.044625000000000012,0.0028060000000000012,0.047431000000000015,A
random_2026101708,0.10000000000000001,7,0.010074500000000004,0.004743100000000001,0.014817600000000004,A
random_2026101708,0.10000000000000001,8,0.010493650000000002,0.0014817600000000006,0.011975410000000002,B
random_2026101708,0.10000000000000001,9,0.0011975410000000003,0.021135476000000004,0.022333017000000004,B
random_2026101708,0.10000000000000001,10,0.0022333017000000007,0.0045086296000000012,0.0067419313000000019,A
random_2026101708,0.10000000000000001,11,0.0092405893700000033,0.00067419313000000015,0.0099147825000000037,A
random_2026101708,0.10000000000000001,12,0.0022724451970000006,0.00099147825000000037,0.003263923447000001,A
random_2026101708,0.10000000000000001,13,0.0022102010197000009,0.0003263923447000001,0.0025365933644000008,A
random_2026101708,0.10000000000000001,14,0.00087380479137000029,0.00025365933644000009,0.0011274641278100003,A
random_2026101708,0.10000000000000001,15,0.00059469915201700019,0.00011274641278100005,0.00070744556479800027,B
random_2026101708,0.10000000000000001,16,7.0744556479800037e-05,0.0012006729453121004,0.0012714175017919005,B
random_2026101708,0.10000000000000001,17,0.00012714175017919003,0.00026155640749081011,0.00038869815767000014,B
random_2026101708,0.10000000000000001,18,3.8869815767000015e-05,0.00028043914110746106,0.0003193089568744611,B
random_2026101708,0.10000000000000001,19,3.1930895687446108e-05,0.00010578354564474614,0.00013771444133219224,B
random_2026101708,0.10000000000000001,20,1.3771444133219226e-05,7.4440145939366832e-05,8.8211590072586062e-05,A
random_2026101708,0.10000000000000001,21,0.00015025743629205559,8.8211590072586072e-06,0.00015907859529931421,B
random_2026101708,0.10000000000000001,22,1.590785952993142e-05,0.00030139698848483706,0.00031730484801476846,B
random_2026101708,0.10000000000000001,23,3.1730484801476852e-05,6.1955417908346545e-05,9.3685902709823404e-05,B
random_2026101708,0.10000000000000001,24,9.3685902709823397e-06,6.9656511393788358e-05,7.9025101664770701e-05,B
random_2026101708,0.10000000000000001,25,7.9025101664770701e-06,2.5702831681343517e-05,3.3605341847820587e-05,A
random_2026101708,0.10000000000000001,26,5.2195914379334738e-05,3.3605341847820589e-06,5.5556448564116794e-05,B
random_2026101708,0.10000000000000001,27,5.5556448564116808e-06,0.00010472788217714769,0.00011028352703355937,A
random_2026101708,0.10000000000000001,28,0.00021001132883993653,1.1028352703355937e-05,0.00022103968154329247,B
random_2026101708,0.10000000000000001,29,2.210396815432925e-05,0.00042112549295020865,0.00044322946110453792,A
random_2026101708,0.10000000000000001,30,0.00084446138271585024,4.4322946110453789e-05,0.00088878432882630407,B
random_2026101708,0.10000000000000001,31,8.8878432882630402e-05,0.0016933550600427459,0.0017822334929253763,A
random_2026101708,0.10000000000000001,32,0.0033955979633737547,0.00017822334929253763,0.0035738213126662922,B
random_2026101708,0.10000000000000001,33,0.0003573821312666293,0.0068090182616767627,0.0071664003929433921,A
random_2026101708,0.10000000000000001,34,0.013653774736480188,0.00071664003929433921,0.014370414775774528,B
random_2026101708,0.10000000000000001,35,0.0014370414775774529,0.027379213476889808,0.028816254954467262,B
random_2026101708,0.10000000000000001,36,0.0028816254954467263,0.0056120043028438866,0.0084936297982906132,A
random_2026101708,0.10000000000000001,37,0.011512171155232447,0.00084936297982906141,0.012361534135061508,A
random_2026101708,0.10000000000000001,38,0.0028499430751813678,0.001236153413506151,0.0040860964886875184,A
random_2026101708,0.10000000000000001,39,0.0027573011345304386,0.00040860964886875191,0.0031659107833991906,B
random_2026101708,0.10000000000000001,40,0.00031659107833991904,0.0055554632339477527,0.0058720543122876721,
random_2026101709,0,0,0,1,1,B
random_2026101709,0,1,0,0,0,A
random_2026101709,0,2,0,0,0,A
random_2026101709,0,3,0,0,0,A
random_2026101709,0,4,0,0,0,A
random_2026101709,0,5,0,0,0,B
random_2026101709,0,6,0,0,0,A
random_2026101709,0,7,0,0,0,A
random_2026101709,0,8,0,0,0,A
random_2026101709,0,9,0,0,0,B
random_2026101709,0,10,0,0,0,B
random_2026101709,0,11,0,0,0,A
random_2026101709,0,12,0,0,0,B
random_2026101709,0,13,0,0,0,A
random_2026101709,0,14,0,0,0,A
random_2026101709,0,15,0,0,0,B
random_2026101709,0,16,0,0,0,B
random_2026101709,0,17,0,0,0,A
random_2026101709,0,18,0,0,0,A
random_2026101709,0,19,0,0,0,A
random_2026101709,0,20,0,0,0,A
random_2026101709,0,21,0,0,0,B
random_2026101709,0,22,0,0,0,B
random_2026101709,0,23,0,0,0,B
random_2026101709,0,24,0,0,0,A
random_2026101709,0,25,0,0,0,A
random_2026101709,0,26,0,0,0,A
random_2026101709,0,27,0,0,0,A
random_2026101709,0,28,0,0,0,A
random_2026101709,0,29,0,0,0,A
random_2026101709,0,30,0,0,0,B
random_2026101709,0,31,0,0,0,A
random_2026101709,0,32,0,0,0,B
random_2026101709,0,33,0,0,0,B
random_2026101709,0,34,0,0,0,A
random_2026101709,0,35,0,0,0,B
random_2026101709,0,36,0,0,0,A
random_2026101709,0,37,0,0,0,B
random_2026101709,0,38,0,0,0,B
random_2026101709,0,39,0,0,0,B
random_2026101709,0,40,0,0,0,
random_2026101709,0.10000000000000001,0,0,1,1,B
random_2026101709,0.10000000000000001,1,0.10000000000000001,0.10000000000000001,0.20000000000000001,A
random_2026101709,0.10000000000000001,2,0.21000000000000002,0.020000000000000004,0.23000000000000004,A
random_2026101709,0.10000000000000001,3,0.061000000000000013,0.023000000000000007,0.084000000000000019,A
random_2026101709,0.10000000000000001,4,0.052100000000000014,0.0084000000000000012,0.060500000000000012,A
random_2026101709,0.10000000000000001,5,0.022010000000000005,0.0060500000000000024,0.028060000000000009,B
random_2026101709,0.10000000000000001,6,0.0028060000000000012,0.044625000000000012,0.047431000000000015,A
random_2026101709,0.10000000000000001,7,0.08953060000000003,0.004743100000000001,0.09427370000000003,A
random_2026101709,0.10000000000000001,8,0.018439260000000006,0.0094273700000000044,0.02786663000000001,A
random_2026101709,0.10000000000000001,9,0.020698666000000008,0.0027866630000000013,0.02348532900000001,B
random_2026101709,0.10000000000000001,10,0.0023485329000000007,0.041675998300000017,0.044024531200000015,B
random_2026101709,0.10000000000000001,11,0.0044024531200000019,0.0088646656300000043,0.013267118750000006,A
random_2026101709,0.10000000000000001,12,0.01816957657200001,0.0013267118750000008,0.01949628844700001,B
random_2026101709,0.10000000000000001,13,0.0019496288447000013,0.036471824331500022,0.038421453176200021,A
random_2026101709,0.10000000000000001,14,0.073138611547470048,0.0038421453176200027,0.076980756865090053,A
random_2026101709,0.10000000000000001,15,0.014998151789987011,0.0076980756865090054,0.022696227476496016,B
random_2026101709,0.10000000000000001,16,0.0022696227476496017,0.030766111148624924,0.033035733896274525,B
random_2026101709,0.10000000000000001,17,0.0033035733896274529,0.0076158566101616962,0.010919429999789149,A
random_2026101709,0.10000000000000001,18,0.015562070559286137,0.001091942999978915,0.016654013559265053,A
random_2026101709,0.10000000000000001,19,0.0037400930558864438,0.0016654013559265052,0.0054054944118129486,A
random_2026101709,0.10000000000000001,20,0.0037048120174416549,0.00054054944118129492,0.00424536145862295,A
random_2026101709,0.10000000000000001,21,0.0014515800841067555,0.000424536145862295,0.0018761162299690505,B
random_2026101709,0.10000000000000001,22,0.00018761162299690506,0.0029456137827997405,0.0031332254057966458,B
random_2026101709,0.10000000000000001,23,0.00031332254057966458,0.00066978462427378423,0.00098310716485344881,B
random_2026101709,0.10000000000000001,24,9.8310716485344875e-05,0.00069362354358670753,0.00079193426007205243,A
random_2026101709,0.10000000000000001,25,0.0013970781588219495,7.9193426007205246e-05,0.0014762715848291546,A
random_2026101709,0.10000000000000001,26,0.00029809466789660548,0.00014762715848291549,0.00044572182637952096,A
random_2026101709,0.10000000000000001,27,0.0003250637837554915,4.4572182637952098e-05,0.00036963596639344362,A
random_2026101709,0.10000000000000001,28,0.00012165074365145335,3.696359663934436e-05,0.00015861434029079772,A
random_2026101709,0.10000000000000001,29,8.6092267643834058e-05,1.5861434029079773e-05,0.00010195370167291383,A
random_2026101709,0.10000000000000001,30,4.0332094822542951e-05,1.0195370167291384e-05,5.0527464989834335e-05,B
random_2026101709,0.10000000000000001,31,5.0527464989834339e-06,8.1683726661815041e-05,8.673647316079847e-05,A
random_2026101709,0.10000000000000001,32,0.00016387272797352843,8.6736473160798476e-06,0.00017254637528960827,B
random_2026101709,0.10000000000000001,33,1.7254637528960827e-05,0.00032861282067866483,0.00034586745820762568,B
random_2026101709,0.10000000000000001,34,3.4586745820762568e-05,6.7370557125788131e-05,0.0001019573029465507,A
random_2026101709,0.10000000000000001,35,0.00013819978883365252,1.0195730294655071e-05,0.00014839551912830759,B
random_2026101709,0.10000000000000001,36,1.483955191283076e-05,0.00027741915069677054,0.0002922587026096013,A
random_2026101709,0.10000000000000001,37,0.00055632225658482418,2.9225870260960133e-05,0.00058554812684578428,B
random_2026101709,0.10000000000000001,38,5.8554812684578428e-05,0.0011155671001957443,0.0011741219128803227,B
random_2026101709,0.10000000000000001,39,0.00011741219128803228,0.00022866633538873131,0.00034607852667676361,B
random_2026101709,0.10000000000000001,40,3.4607852667676363e-05,0.00025769101611493772,0.00029229886878261407,
random_2026101710,0,0,0,1,1,B
random_2026101710,0,1,0,0,0,B
random_2026101710,0,2,0,0,0,A
random_2026101710,0,3,0,0,0,B
random_2026101710,0,4,0,0,0,B
random_2026101710,0,5,0,0,0,B
random_2026101710,0,6,0,0,0,A
random_2026101710,0,7,0,0,0,B
random_2026101710,0,8,0,0,0,A
random_2026101710,0,9,0,0,0,A
random_2026101710,0,10,0,0,0,B
random_2026101710,0,11,0,0,0,A
random_2026101710,0,12,0,0,0,A
random_2026101710,0,13,0,0,0,B
random_2026101710,0,14,0,0,0,B
random_2026101710,0,15,0,0,0,A
random_2026101710,0,16,0,0,0,B
random_2026101710,0,17,0,0,0,B
random_2026101710,0,18,0,0,0,B
random_2026101710,0,19,0,0,0,A
random_2026101710,0,20,0,0,0,B
random_2026101710,0,21,0,0,0,A
random_2026101710,0,22,0,0,0,B
random_2026101710,0,23,0,0,0,A
random_2026101710,0,24,0,0,0,A
random_2026101710,0,25,0,0,0,A
random_2026101710,0,26,0,0,0,A
random_2026101710,0,27,0,0,0,B
random_2026101710,0,28,0,0,0,A
random_2026101710,0,29,0,0,0,A
random_2026101710,0,30,0,0,0,B
random_2026101710,0,31,0,0,0,A
random_2026101710,0,32,0,0,0,A
random_2026101710,0,33,0,0,0,A
random_2026101710,0,34,0,0,0,B
random_2026101710,0,35,0,0,0,A
random_2026101710,0,36,0,0,0,A
random_2026101710,0,37,0,0,0,A
random_2026101710,0,38,0,0,0,B
random_2026101710,0,39,0,0,0,B
random_2026101710,0,40,0,0,0,
random_2026101710,0.10000000000000001,0,0,1,1,B
random_2026101710,0.10000000000000001,1,0.10000000000000001,0.10000000000000001,0.20000000000000001,B
random_2026101710,0.10000000000000001,2,0.020000000000000004,0.21000000000000002,0.23000000000000004,A
random_2026101710,0.10000000000000001,3,0.42200000000000004,0.023000000000000007,0.44500000000000006,B
random_2026101710,0.10000000000000001,4,0.044500000000000012,0.84630000000000005,0.89080000000000004,B
random_2026101710,0.10000000000000001,5,0.089080000000000006,0.17363000000000003,0.26271000000000005,B
random_2026101710,0.10000000000000001,6,0.026271000000000003,0.195523,0.22179399999999999,A
random_2026101710,0.10000000000000001,7,0.3936731,0.022179400000000002,0.41585250000000001,B
random_2026101710,0.10000000000000001,8,0.041585250000000004,0.78956413999999997,0.83114938999999999,A
random_2026101710,0.10000000000000001,9,1.583286805,0.083114938999999999,1.6664017439999999,A
random_2026101710,0.10000000000000001,10,0.32455855850000004,0.16664017440000001,0.49119873290000005,B
random_2026101710,0.10000000000000001,11,0.049119873290000005,0.66578113444000009,0.71490100773000009,A
random_2026101710,0.10000000000000001,12,1.3364742562090002,0.071490100773000012,1.4079643569820002,A
random_2026101710,0.10000000000000001,13,0.27662762716690004,0.14079643569820002,0.41742406286510003,B
random_2026101710,0.10000000000000001,14,0.041742406286510006,0.56733489790362013,0.60907730419013018,B
random_2026101710,0.10000000000000001,15,0.060907730419013019,0.14021830236338204,0.20112603278239505,A
random_2026101710,0.10000000000000001,16,0.28652737776866538,0.020112603278239508,0.30663998104690487,B
random_2026101710,0.10000000000000001,17,0.03066399810469049,0.57506601586515471,0.60573001396984516,B
random_2026101710,0.10000000000000001,18,0.060573001396984523,0.11883459779589645,0.17940759919288096,B
random_2026101710,0.10000000000000001,19,0.017940759919288098,0.13302946257355869,0.15097022249284678,A
random_2026101710,0.10000000000000001,20,0.2678530011390462,0.015097022249284678,0.28295002338833086,B
random_2026101710,0.10000000000000001,21,0.028295002338833086,0.53721570450302092,0.56551070684185401,A
random_2026101710,0.10000000000000001,22,1.0772609092399252,0.056551070684185405,1.1338119799241106,B
random_2026101710,0.10000000000000001,23,0.11338119799241107,2.160176925548269,2.2735581235406799,A
random_2026101710,0.10000000000000001,24,4.3316919708957791,0.22735581235406802,4.5590477832498468,A
random_2026101710,0.10000000000000001,25,0.88788082179771388,0.45590477832498472,1.3437856001226987,A
random_2026101710,0.10000000000000001,26,1.0005976388297408,0.13437856001226989,1.1349761988420108,A
random_2026101710,0.10000000000000001,27,0.36881688390751388,0.11349761988420108,0.48231450379171498,B
random_2026101710,0.10000000000000001,28,0.048231450379171502,0.74898352980344785,0.79721498018261938,A
random_2026101710,0.10000000000000001,29,1.5027902046448129,0.079721498018261949,1.5825117026630748,A
random_2026101710,0.10000000000000001,30,0.30972201650100517,0.1582511702663075,0.4679731867673127,B
random_2026101710,0.10000000000000001,31,0.046797318676731273,0.63526915002864104,0.68206646870537235,A
random_2026101710,0.10000000000000001,32,1.2752180319249553,0.068206646870537235,1.3434246787954924,A
random_2026101710,0.10000000000000001,33,0.26393509693356998,0.13434246787954926,0.39827756481311927,A
random_2026101710,0.10000000000000001,34,0.29507844545245554,0.039827756481311927,0.33490620193376747,B
random_2026101710,0.10000000000000001,35,0.033490620193376751,0.59413966655304229,0.62763028674641907,A
random_2026101710,0.10000000000000001,36,1.1916283951254223,0.06276302867464191,1.2543914238000642,A
random_2026101710,0.10000000000000001,37,0.24468889686182604,0.12543914238000642,0.37012803924183246,A
random_2026101710,0.10000000000000001,38,0.27534717444619544,0.037012803924183248,0.31235997837037871,B
random_2026101710,0.10000000000000001,39,0.031235997837037871,0.55439562928480923,0.58563162712184713,B
random_2026101710,0.10000000000000001,40,0.058563162712184716,0.11791155860255667,0.1764747213147414,
random_2026101711,0,0,0,1,1,A
random_2026101711,0,1,2,0,2,A
random_2026101711,0,2,0,0,0,B
random_2026101711,0,3,0,0,0,A
random_2026101711,0,4,0,0,0,B
random_2026101711,0,5,0,0,0,A
random_2026101711,0,6,0,0,0,A
random_2026101711,0,7,0,0,0,A
random_2026101711,0,8,0,0,0,A
random_2026101711,0,9,0,0,0,B
random_2026101711,0,10,0,0,0,B
random_2026101711,0,11,0,0,0,B
random_2026101711,0,12,0,0,0,A
random_2026101711,0,13,0,0,0,A
random_2026101711,0,14,0,0,0,B
random_2026101711,0,15,0,0,0,A
random_2026101711,0,16,0,0,0,B
random_2026101711,0,17,0,0,0,A
random_2026101711,0,18,0,0,0,B
random_2026101711,0,19,0,0,0,A
random_2026101711,0,20,0,0,0,B
random_2026101711,0,21,0,0,0,B
random_2026101711,0,22,0,0,0,B
random_2026101711,0,23,0,0,0,A
random_2026101711,0,24,0,0,0,B
random_2026101711,0,25,0,0,0,A
random_2026101711,0,26,0,0,0,B
random_2026101711,0,27,0,0,0,A
random_2026101711,0,28,0,0,0,B
random_2026101711,0,29,0,0,0,A
random_2026101711,0,30,0,0,0,A
random_2026101711,0,31,0,0,0,A
random_2026101711,0,32,0,0,0,B
random_2026101711,0,33,0,0,0,B
random_2026101711,0,34,0,0,0,B
random_2026101711,0,35,0,0,0,B
random_2026101711,0,36,0,0,0,B
random_2026101711,0,37,0,0,0,B
random_2026101711,0,38,0,0,0,B
random_2026101711,0,39,0,0,0,B
random_2026101711,0,40,0,0,0,
random_2026101711,0.10000000000000001,0,0,1,1,A
random_2026101711,0.10000000000000001,1,2,0.10000000000000001,2.1000000000000001,A
random_2026101711,0.10000000000000001,2,0.40000000000000002,0.21000000000000002,0.6100000000000001,B
random_2026101711,0.10000000000000001,3,0.061000000000000013,0.82100000000000006,0.88200000000000012,A
random_2026101711,0.10000000000000001,4,1.6481000000000001,0.088200000000000001,1.7363000000000002,B
random_2026101711,0.10000000000000001,5,0.17363000000000001,3.3050200000000003,3.4786500000000005,A
random_2026101711,0.10000000000000001,6,6.6274030000000002,0.34786500000000009,6.9752679999999998,A
random_2026101711,0.10000000000000001,7,1.3584703000000002,0.69752680000000011,2.0559971000000004,A
random_2026101711,0.10000000000000001,8,1.5309006300000003,0.20559971000000005,1.7365003400000003,A
random_2026101711,0.10000000000000001,9,0.56428948300000015,0.17365003400000006,0.73793951700000027,B
random_2026101711,0.10000000000000001,10,0.073793951700000027,1.1459439694000002,1.2197379211000001,B
random_2026101711,0.10000000000000001,11,0.12197379211000002,0.26218230034000006,0.3841560924500001,B
random_2026101711,0.10000000000000001,12,0.03841560924500001,0.27016581425400005,0.30858142349900008,A
random_2026101711,0.10000000000000001,13,0.54417318943250015,0.030858142349900006,0.57503133178240018,A
random_2026101711,0.10000000000000001,14,0.11613360364305003,0.057503133178240018,0.17363673682129005,B
random_2026101711,0.10000000000000001,15,0.017363673682129006,0.23801752060392406,0.25538119428605305,A
random_2026101711,0.10000000000000001,16,0.47777140857606104,0.025538119428605309,0.50330952800466633,B
random_2026101711,0.10000000000000001,17,0.050330952800466636,0.95809662909498261,1.0084275818954493,A
random_2026101711,0.10000000000000001,18,1.9212263534700118,0.10084275818954494,2.0220691116595568,B
random_2026101711,0.10000000000000001,19,0.20220691116595568,3.8525369827589779,4.0547438939249334,A
random_2026101711,0.10000000000000001,20,7.7252946566345511,0.40547438939249342,8.1307690460270443,B
random_2026101711,0.10000000000000001,21,0.81307690460270454,15.491136752208352,16.304213656811058,B
random_2026101711,0.10000000000000001,22,1.6304213656811057,3.1752674844262443,4.8056888501073498,B
random_2026101711,0.10000000000000001,23,0.48056888501073503,3.5783694798048358,4.058938364815571,A
random_2026101711,0.10000000000000001,24,7.204795848110745,0.40589383648155708,7.6106896845923018,B
random_2026101711,0.10000000000000001,25,0.76106896845923022,14.450181079869646,15.211250048328877,A
random_2026101711,0.10000000000000001,26,28.976469056585213,1.5211250048328877,30.497594061418102,B
random_2026101711,0.10000000000000001,27,3.0497594061418103,58.105050613653717,61.154810019795526,A
random_2026101711,0.10000000000000001,28,116.51507716792162,6.1154810019795534,122.63055816990118,B
random_2026101711,0.10000000000000001,29,12.263055816990118,233.64170243604119,245.9047582530313,A
random_2026101711,0.10000000000000001,30,468.50971045378139,24.590475825303134,493.10018627908454,A
random_2026101711,0.10000000000000001,31,96.031922695984406,49.310018627908462,145.34194132389285,A
random_2026101711,0.10000000000000001,32,108.22322952541536,14.534194132389288,122.75742365780465,B
random_2026101711,0.10000000000000001,33,12.275742365780467,217.89987846406964,230.17562082985012,B
random_2026101711,0.10000000000000001,34,23.017562082985012,46.341472577967899,69.359034660952915,B
random_2026101711,0.10000000000000001,35,6.935903466095291,50.669271423766816,57.605174889862106,B
random_2026101711,0.10000000000000001,36,5.7605174889862107,18.938734074567265,24.699251563553474,B
random_2026101711,0.10000000000000001,37,2.4699251563553477,13.414908385429149,15.884833541784497,B
random_2026101711,0.10000000000000001,38,1.5884833541784498,6.2813411512536099,7.8698245054320601,B
random_2026101711,0.10000000000000001,39,0.78698245054320592,3.8051008234822605,4.592083274025466,B
random_2026101711,0.10000000000000001,40,0.45920832740254669,1.954474983434638,2.4136833108371847,
random_2026101712,0,0,0,1,1,A
random_2026101712,0,1,2,0,2,A
random_2026101712,0,2,0,0,0,B
random_2026101712,0,3,0,0,0,B
random_2026101712,0,4,0,0,0,A
random_2026101712,0,5,0,0,0,B
random_2026101712,0,6,0,0,0,B
random_2026101712,0,7,0,0,0,B
random_2026101712,0,8,0,0,0,A
random_2026101712,0,9,0,0,0,B
random_2026101712,0,10,0,0,0,B
random_2026101712,0,11,0,0,0,B
random_2026101712,0,12,0,0,0,A
random_2026101712,0,13,0,0,0,A
random_2026101712,0,14,0,0,0,A
random_2026101712,0,15,0,0,0,A
random_2026101712,0,16,0,0,0,A
random_2026101712,0,17,0,0,0,B
random_2026101712,0,18,0,0,0,A
random_2026101712,0,19,0,0,0,B
random_2026101712,0,20,0,0,0,B
random_2026101712,0,21,0,0,0,B
random_2026101712,0,22,0,0,0,B
random_2026101712,0,23,0,0,0,B
random_2026101712,0,24,0,0,0,A
random_2026101712,0,25,0,0,0,B
random_2026101712,0,26,0,0,0,A
random_2026101712,0,27,0,0,0,A
random_2026101712,0,28,0,0,0,B
random_2026101712,0,29,0,0,0,B
random_2026101712,0,30,0,0,0,B
random_2026101712,0,31,0,0,0,B
random_2026101712,0,32,0,0,0,B
random_2026101712,0,33,0,0,0,A
random_2026101712,0,34,0,0,0,B
random_2026101712,0,35,0,0,0,A
random_2026101712,0,36,0,0,0,B
random_2026101712,0,37,0,0,0,B
random_2026101712,0,38,0,0,0,B
random_2026101712,0,39,0,0,0,A
random_2026101712,0,40,0,0,0,
random_2026101712,0.10000000000000001,0,0,1,1,A
random_2026101712,0.10000000000000001,1,2,0.10000000000000001,2.1000000000000001,A
random_2026101712,0.10000000000000001,2,0.40000000000000002,0.21000000000000002,0.6100000000000001,B
random_2026101712,0.10000000000000001,3,0.061000000000000013,0.82100000000000006,0.88200000000000012,B
random_2026101712,0.10000000000000001,4,0.088200000000000001,0.20410000000000003,0.2923,A
random_2026101712,0.10000000000000001,5,0.41702000000000006,0.029230000000000006,0.44625000000000004,B
random_2026101712,0.10000000000000001,6,0.044625000000000012,0.83696300000000012,0.88158800000000015,B
random_2026101712,0.10000000000000001,7,0.088158800000000009,0.17294630000000005,0.26110510000000009,B
random_2026101712,0.10000000000000001,8,0.026110510000000007,0.19361223000000002,0.21972274000000003,A
random_2026101712,0.10000000000000001,9,0.38983551100000002,0.021972274000000003,0.41180778500000004,B
random_2026101712,0.10000000000000001,10,0.041180778500000008,0.78186824939999999,0.82304902790000001,B
random_2026101712,0.10000000000000001,11,0.082304902790000009,0.16054838194000004,0.24285328473000006,B
random_2026101712,0.10000000000000001,12,0.024285328473000009,0.18066464377400002,0.20494997224700001,A
random_2026101712,0.10000000000000001,13,0.36375782039530002,0.020494997224700003,0.38425281762000002,A
random_2026101712,0.10000000000000001,14,0.077365776488930005,0.03842528176200001,0.11579105825093002,A
random_2026101712,0.10000000000000001,15,0.084587141172893024,0.011579105825093002,0.096166246997986024,A
random_2026101712,0.10000000000000001,16,0.03161692576747531,0.0096166246997986017,0.041233550467273908,A
random_2026101712,0.10000000000000001,17,0.022394941976344736,0.0041233550467273915,0.026518297023072127,B
random_2026101712,0.10000000000000001,18,0.0026518297023072129,0.045202219457362212,0.047854049159669426,A
random_2026101712,0.10000000000000001,19,0.090669621884955143,0.004785404915966943,0.095455026800922091,B
random_2026101712,0.10000000000000001,20,0.0095455026800922091,0.18181778426150699,0.19136328694159921,B
random_2026101712,0.10000000000000001,21,0.019136328694159922,0.037272783786335119,0.056409112480495044,B
random_2026101712,0.10000000000000001,22,0.0056409112480495047,0.041999935766953357,0.04764084701500286,B
random_2026101712,0.10000000000000001,23,0.0047640847015002858,0.015481816072794346,0.020245900774294633,B
random_2026101712,0.10000000000000001,24,0.0020245900774294632,0.011076351010280006,0.01310094108770947,A
random_2026101712,0.10000000000000001,25,0.022355161028302959,0.001310094108770947,0.023665255137073907,B
random_2026101712,0.10000000000000001,26,0.0023665255137073904,0.044841331467483016,0.047207856981190406,A
random_2026101712,0.10000000000000001,27,0.089919315486336776,0.0047207856981190408,0.094640101184455816,A
random_2026101712,0.10000000000000001,28,0.018433502944871762,0.0094640101184455816,0.027897513063317343,B
random_2026101712,0.10000000000000001,29,0.0027897513063317343,0.037813406901588083,0.040603158207919821,B
random_2026101712,0.10000000000000001,30,0.0040603158207919814,0.0093608433028222766,0.013421159123614258,B
random_2026101712,0.10000000000000001,31,0.0013421159123614258,0.0090567159718661899,0.010398831884227615,B
random_2026101712,0.10000000000000001,32,0.0010398831884227615,0.0035899034219094707,0.0046297866103322321,B
random_2026101712,0.10000000000000001,33,0.00046297866103322323,0.0024387567190364699,0.0029017353800696931,A
random_2026101712,0.10000000000000001,34,0.0049238113041762625,0.00029017353800696934,0.0052139848421832316,B
random_2026101712,0.10000000000000001,35,0.00052139848421832327,0.0098766399621532212,0.010398038446371544,A
random_2026101712,0.10000000000000001,36,0.019805419772728275,0.0010398038446371544,0.020845223617365429,B
random_2026101712,0.10000000000000001,37,0.0020845223617365427,0.039714819929920264,0.041799342291656806,B
random_2026101712,0.10000000000000001,38,0.004179934229165681,0.0081405267164651116,0.012320460945630793,B
random_2026101712,0.10000000000000001,39,0.0012320460945630793,0.0091739211299778738,0.010405967224540954,A
random_2026101712,0.10000000000000001,40,0.018471046869412054,0.0010405967224540952,0.019511643591866148,
random_2026101713,0,0,0,1,1,B
random_2026101713,0,1,0,0,0,B
random_2026101713,0,2,0,0,0,A
random_2026101713,0,3,0,0,0,A
random_2026101713,0,4,0,0,0,B
random_2026101713,0,5,0,0,0,A
random_2026101713,0,6,0,0,0,B
random_2026101713,0,7,0,0,0,A
random_2026101713,0,8,0,0,0,A
random_2026101713,0,9,0,0,0,A
random_2026101713,0,10,0,0,0,B
random_2026101713,0,11,0,0,0,B
random_2026101713,0,12,0,0,0,B
random_2026101713,0,13,0,0,0,A
random_2026101713,0,14,0,0,0,A
random_2026101713,0,15,0,0,0,B
random_2026101713,0,16,0,0,0,A
random_2026101713,0,17,0,0,0,A
random_2026101713,0,18,0,0,0,A
random_2026101713,0,19,0,0,0,B
random_2026101713,0,20,0,0,0,B
random_2026101713,0,21,0,0,0,B
random_2026101713,0,22,0,0,0,A
random_2026101713,0,23,0,0,0,B
random_2026101713,0,24,0,0,0,B
random_2026101713,0,25,0,0,0,A
random_2026101713,0,26,0,0,0,A
random_2026101713,0,27,0,0,0,B
random_2026101713,0,28,0,0,0,B
random_2026101713,0,29,0,0,0,B
random_2026101713,0,30,0,0,0,A
random_2026101713,0,31,0,0,0,A
random_2026101713,0,32,0,0,0,B
random_2026101713,0,33,0,0,0,A
random_2026101713,0,34,0,0,0,B
random_2026101713,0,35,0,0,0,A
random_2026101713,0,36,0,0,0,B
random_2026101713,0,37,0,0,0,A
random_2026101713,0,38,0,0,0,B
random_2026101713,0,39,0,0,0,A
random_2026101713,0,40,0,0,0,
random_2026101713,0.10000000000000001,0,0,1,1,B
random_2026101713,0.10000000000000001,1,0.10000000000000001,0.10000000000000001,0.20000000000000001,B
random_2026101713,0.10000000000000001,2,0.020000000000000004,0.21000000000000002,0.23000000000000004,A
random_2026101713,0.10000000000000001,3,0.42200000000000004,0.023000000000000007,0.44500000000000006,A
random_2026101713,0.10000000000000001,4,0.088200000000000028,0.044500000000000012,0.13270000000000004,B
random_2026101713,0.10000000000000001,5,0.013270000000000004,0.18085000000000007,0.19412000000000007,A
random_2026101713,0.10000000000000001,6,0.36302700000000016,0.019412000000000009,0.38243900000000014,B
random_2026101713,0.10000000000000001,7,0.038243900000000018,0.72799520000000029,0.76623910000000028,A
random_2026101713,0.10000000000000001,8,1.4598147900000005,0.076623910000000031,1.5364387000000006,A
random_2026101713,0.10000000000000001,9,0.29922929900000012,0.15364387000000004,0.45287316900000019,A
random_2026101713,0.10000000000000001,10,0.33721066990000009,0.04528731690000002,0.38249798680000013,B
random_2026101713,0.10000000000000001,11,0.038249798680000016,0.6789500714900002,0.7171998701700002,B
random_2026101713,0.10000000000000001,12,0.071719987017000025,0.14439460450900005,0.21611459152600007,B
random_2026101713,0.10000000000000001,13,0.021611459152600009,0.15787943448490005,0.17949089363750007,A
random_2026101713,0.10000000000000001,14,0.31792001488506011,0.017949089363750004,0.33586910424881011,A
random_2026101713,0.10000000000000001,15,0.067690180216006021,0.033586910424881017,0.10127709064088704,B
random_2026101713,0.10000000000000001,16,0.010127709064088705,0.13873905147450014,0.14886676053858883,A
random_2026101713,0.10000000000000001,17,0.27849087385540916,0.014886676053858886,0.29337754990926806,A
random_2026101713,0.10000000000000001,18,0.057622439493258688,0.029337754990926806,0.086960194484185488,A
random_2026101713,0.10000000000000001,19,0.064437753931179481,0.0086960194484185498,0.073133773379598033,B
random_2026101713,0.10000000000000001,20,0.0073133773379598036,0.1297451098072008,0.13705848714516061,B
random_2026101713,0.10000000000000001,21,0.013705848714516062,0.027601265656639687,0.041307114371155751,B
random_2026101713,0.10000000000000001,22,0.0041307114371155751,0.030171823994696093,0.034302535431811665,A
random_2026101713,0.10000000000000001,23,0.060756719133103744,0.003430253543181167,0.064186972676284912,B
random_2026101713,0.10000000000000001,24,0.0064186972676284915,0.1218564636205256,0.1282751608881541,B
random_2026101713,0.10000000000000001,25,0.01282751608881541,0.025023040897309543,0.037850556986124953,A
random_2026101713,0.10000000000000001,26,0.051328833403500626,0.0037850556986124954,0.055113889102113123,A
random_2026101713,0.10000000000000001,27,0.012702994737575054,0.0055113889102113124,0.018214383647786367,B
random_2026101713,0.10000000000000001,28,0.0018214383647786366,0.025957128366171239,0.027778566730949875,B
random_2026101713,0.10000000000000001,29,0.0027778566730949877,0.0062385895661743974,0.0090164462392693847,B
random_2026101713,0.10000000000000001,30,0.0009016446239269386,0.0061795723028074149,0.0070812169267343537,A
random_2026101713,0.10000000000000001,31,0.012449309068007524,0.00070812169267343546,0.013157430760680959,A
random_2026101713,0.10000000000000001,32,0.0026611742921476235,0.0013157430760680961,0.00397691736821572,B
random_2026101713,0.10000000000000001,33,0.000397691736821572,0.0054539228919020565,0.0058516146287236285,A
random_2026101713,0.10000000000000001,34,0.01094761495748627,0.00058516146287236289,0.011532776420358633,B
random_2026101713,0.10000000000000001,35,0.0011532776420358634,0.021953746061259778,0.023107023703295641,A
random_2026101713,0.10000000000000001,36,0.044022819886723144,0.0023107023703295643,0.046333522257052707,B
random_2026101713,0.10000000000000001,37,0.0046333522257052707,0.088276710010479251,0.092910062236184518,A
random_2026101713,0.10000000000000001,38,0.17701675524352903,0.0092910062236184528,0.18630776146714748,B
random_2026101713,0.10000000000000001,39,0.01863077614671475,0.3549626111094199,0.37359338725613467,A
random_2026101713,0.10000000000000001,40,0.71178829983351133,0.037359338725613471,0.74914763855912481,
random_2026101714,0,0,0,1,1,B
random_2026101714,0,1,0,0,0,B
random_2026101714,0,2,0,0,0,A
random_2026101714,0,3,0,0,0,A
random_2026101714,0,4,0,0,0,A
random_2026101714,0,5,0,0,0,B
random_2026101714,0,6,0,0,0,B
random_2026101714,0,7,0,0,0,B
random_2026101714,0,8,0,0,0,B
random_2026101714,0,9,0,0,0,A
random_2026101714,0,10,0,0,0,A
random_2026101714,0,11,0,0,0,A
random_2026101714,0,12,0,0,0,A
random_2026101714,0,13,0,0,0,A
random_2026101714,0,14,0,0,0,B
random_2026101714,0,15,0,0,0,A
random_2026101714,0,16,0,0,0,B
random_2026101714,0,17,0,0,0,B
random_2026101714,0,18,0,0,0,A
random_2026101714,0,19,0,0,0,B
random_2026101714,0,20,0,0,0,B
random_2026101714,0,21,0,0,0,A
random_2026101714,0,22,0,0,0,A
random_2026101714,0,23,0,0,0,B
random_2026101714,0,24,0,0,0,A
random_2026101714,0,25,0,0,0,B
random_2026101714,0,26,0,0,0,A
random_2026101714,0,27,0,0,0,B
random_2026101714,0,28,0,0,0,B
random_2026101714,0,29,0,0,0,A
random_2026101714,0,30,0,0,0,B
random_2026101714,0,31,0,0,0,B
random_2026101714,0,32,0,0,0,A
random_2026101714,0,33,0,0,0,B
random_2026101714,0,34,0,0,0,B
random_2026101714,0,35,0,0,0,A
random_2026101714,0,36,0,0,0,A
random_2026101714,0,37,0,0,0,B
random_2026101714,0,38,0,0,0,A
random_2026101714,0,39,0,0,0,A
random_2026101714,0,40,0,0,0,
random_2026101714,0.10000000000000001,0,0,1,1,B
random_2026101714,0.10000000000000001,1,0.10000000000000001,0.10000000000000001,0.20000000000000001,B
random_2026101714,0.10000000000000001,2,0.020000000000000004,0.21000000000000002,0.23000000000000004,A
random_2026101714,0.10000000000000001,3,0.42200000000000004,0.023000000000000007,0.44500000000000006,A
random_2026101714,0.10000000000000001,4,0.088200000000000028,0.044500000000000012,0.13270000000000004,A
random_2026101714,0.10000000000000001,5,0.097820000000000032,0.013270000000000004,0.11109000000000004,B
random_2026101714,0.10000000000000001,6,0.011109000000000004,0.19696700000000006,0.20807600000000007,B
random_2026101714,0.10000000000000001,7,0.020807600000000009,0.041914700000000013,0.062722300000000022,B
random_2026101714,0.10000000000000001,8,0.0062722300000000028,0.045806670000000022,0.052078900000000025,B
random_2026101714,0.10000000000000001,9,0.0052078900000000032,0.017125127000000007,0.022333017000000011,A
random_2026101714,0.10000000000000001,10,0.034771043000000015,0.0022333017000000011,0.037004344700000018,A
random_2026101714,0.10000000000000001,11,0.0079437077000000036,0.0037004344700000019,0.011644142170000005,A
random_2026101714,0.10000000000000001,12,0.0081952397100000032,0.0011644142170000006,0.0093596539270000036,A
random_2026101714,0.10000000000000001,13,0.0031483524050000015,0.00093596539270000053,0.004084317797700002,A
random_2026101714,0.10000000000000001,14,0.0021867660259000015,0.00040843177977000026,0.0025951978056700017,B
random_2026101714,0.10000000000000001,15,0.00025951978056700019,0.0044143752297770029,0.0046738950103440034,A
random_2026101714,0.10000000000000001,16,0.0088547024376107054,0.0004673895010344003,0.0093220919386451054,B
random_2026101714,0.10000000000000001,17,0.00093220919386451052,0.017756143825324852,0.018688353019189363,B
random_2026101714,0.10000000000000001,18,0.0018688353019189364,0.0036400327702615061,0.0055088680721804423,A
random_2026101714,0.10000000000000001,19,0.0074669490707149058,0.00055088680721804425,0.0080178358779329495,B
random_2026101714,0.10000000000000001,20,0.00080178358779329508,0.014988986822151615,0.01579077040994491,B
random_2026101714,0.10000000000000001,21,0.0015790770409944911,0.0031024658578017519,0.0046815428987962426,A
random_2026101714,0.10000000000000001,22,0.0063628394197029533,0.00046815428987962435,0.0068309937095825772,A
random_2026101714,0.10000000000000001,23,0.0015725925217295439,0.00068309937095825776,0.0022556918926878019,B
random_2026101714,0.10000000000000001,24,0.00022556918926878018,0.0032134949805549136,0.0034390641698236937,A
random_2026101714,0.10000000000000001,25,0.0064495468800367054,0.00034390641698236942,0.0067934532970190748,B
random_2026101714,0.10000000000000001,26,0.00067934532970190752,0.012933484401771648,0.013612829731473555,A
random_2026101714,0.10000000000000001,27,0.025934903336513486,0.0013612829731473556,0.027296186309660842,B
random_2026101714,0.10000000000000001,28,0.0027296186309660841,0.052005934970341706,0.054735553601307788,B
random_2026101714,0.10000000000000001,29,0.0054735553601307791,0.01065983075896634,0.016133386119097121,A
random_2026101714,0.10000000000000001,30,0.021867017053945757,0.0016133386119097119,0.023480355665855469,B
random_2026101714,0.10000000000000001,31,0.0023480355665855468,0.043895367969082486,0.046243403535668033,B
random_2026101714,0.10000000000000001,32,0.0046243403535668037,0.0090856079300793424,0.013709948283646146,A
random_2026101714,0.10000000000000001,33,0.018633649895515365,0.0013709948283646147,0.020004644723879979,B
random_2026101714,0.10000000000000001,34,0.0020004644723879981,0.037404399273867191,0.039404863746255188,B
random_2026101714,0.10000000000000001,35,0.003940486374625519,0.0077413688721627155,0.011681855246788234,A
random_2026101714,0.10000000000000001,36,0.015876786381787984,0.0011681855246788236,0.017044971906466807,A
random_2026101714,0.10000000000000001,37,0.0039240496875364451,0.0017044971906466806,0.0056285468781831259,B
random_2026101714,0.10000000000000001,38,0.00056285468781831262,0.0080185490941375587,0.0085814037819558712,A
random_2026101714,0.10000000000000001,39,0.01609338365705695,0.00085814037819558723,0.016951524035252536,A
random_2026101714,0.10000000000000001,40,0.0033256191220968692,0.0016951524035252537,0.0050207715256221225,
random_2026101715,0,0,0,1,1,B
random_2026101715,0,1,0,0,0,A
random_2026101715,0,2,0,0,0,A
random_2026101715,0,3,0,0,0,A
random_2026101715,0,4,0,0,0,B
random_2026101715,0,5,0,0,0,A
random_2026101715,0,6,0,0,0,B
random_2026101715,0,7,0,0,0,B
random_2026101715,0,8,0,0,0,B
random_2026101715,0,9,0,0,0,B
random_2026101715,0,10,0,0,0,A
random_2026101715,0,11,0,0,0,A
random_2026101715,0,12,0,0,0,B
random_2026101715,0,13,0,0,0,B
random_2026101715,0,14,0,0,0,B
random_2026101715,0,15,0,0,0,A
random_2026101715,0,16,0,0,0,B
random_2026101715,0,17,0,0,0,B
random_2026101715,0,18,0,0,0,B
random_2026101715,0,19,0,0,0,B
random_2026101715,0,20,0,0,0,A
random_2026101715,0,21,0,0,0,A
random_2026101715,0,22,0,0,0,A
random_2026101715,0,23,0,0,0,B
random_2026101715,0,24,0,0,0,B
random_2026101715,0,25,0,0,0,A
random_2026101715,0,26,0,0,0,B
random_2026101715,0,27,0,0,0,B
random_2026101715,0,28,0,0,0,B
random_2026101715,0,29,0,0,0,A
random_2026101715,0,30,0,0,0,B
random_2026101715,0,31,0,0,0,A
random_2026101715,0,32,0,0,0,B
random_2026101715,0,33,0,0,0,A
random_2026101715,0,34,0,0,0,B
random_2026101715,0,35,0,0,0,A
random_2026101715,0,36,0,0,0,B
random_2026101715,0,37,0,0,0,A
random_2026101715,0,38,0,0,0,B
random_2026101715,0,39,0,0,0,A
random_2026101715,0,40,0,0,0,
random_2026101715,0.10000000000000001,0,0,1,1,B
random_2026101715,0.10000000000000001,1,0.10000000000000001,0.10000000000000001,0.20000000000000001,A
random_2026101715,0.10000000000000001,2,0.21000000000000002,0.020000000000000004,0.23000000000000004,A
random_2026101715,0.10000000000000001,3,0.061000000000000013,0.023000000000000007,0.084000000000000019,A
random_2026101715,0.10000000000000001,4,0.052100000000000014,0.0084000000000000012,0.060500000000000012,B
random_2026101715,0.10000000000000001,5,0.0060500000000000024,0.10504000000000002,0.11109000000000002,A
random_2026101715,0.10000000000000001,6,0.21068500000000004,0.011109000000000003,0.22179400000000005,B
random_2026101715,0.10000000000000001,7,0.022179400000000005,0.4224809000000001,0.44466030000000012,B
random_2026101715,0.10000000000000001,8,0.044466030000000017,0.08660689000000002,0.13107292000000004,B
random_2026101715,0.10000000000000001,9,0.013107292000000005,0.097592749000000034,0.11070004100000004,B
random_2026101715,0.10000000000000001,10,0.011070004100000004,0.035973858900000016,0.047043863000000019,A
random_2026101715,0.10000000000000001,11,0.073054718210000036,0.0047043863000000019,0.077759104510000038,A
random_2026101715,0.10000000000000001,12,0.016714244421000009,0.0077759104510000043,0.024490154872000014,B
random_2026101715,0.10000000000000001,13,0.0024490154872000014,0.034206079887100019,0.03665509537430002,B
random_2026101715,0.10000000000000001,14,0.0036655095374300019,0.0083186389631100047,0.011984148500540007,B
random_2026101715,0.10000000000000001,15,0.0011984148500540008,0.0081628829711710045,0.0093612978212250057,A
random_2026101715,0.10000000000000001,16,0.016445607427347408,0.00093612978212250062,0.017381737209469908,B
random_2026101715,0.10000000000000001,17,0.0017381737209469909,0.032984827832907064,0.034723001553854056,B
random_2026101715,0.10000000000000001,18,0.0034723001553854057,0.0067748302251846885,0.010247130380570095,B
random_2026101715,0.10000000000000001,19,0.0010247130380570094,0.0076220833332892798,0.0086467963713462888,B
random_2026101715,0.10000000000000001,20,0.00086467963713462905,0.0028116344094429469,0.003676314046577576,A
random_2026101715,0.10000000000000001,21,0.0057097367825993568,0.0003676314046577576,0.006077368187257114,A
random_2026101715,0.10000000000000001,22,0.001306236487575451,0.00060773681872571146,0.0019139733063011626,A
random_2026101715,0.10000000000000001,23,0.0013460972862089681,0.00019139733063011627,0.0015374946168390843,B
random_2026101715,0.10000000000000001,24,0.00015374946168390845,0.002711334305480948,0.0028650837671648564,B
random_2026101715,0.10000000000000001,25,0.00028650837671648563,0.0005786323539159117,0.00086514073063239738,A
random_2026101715,0.10000000000000001,26,0.0011859155455034719,8.6514073063239736e-05,0.0012724296185667116,B
random_2026101715,0.10000000000000001,27,0.00012724296185667117,0.0023804824983132676,0.0025077254601699388,B
random_2026101715,0.10000000000000001,28,0.0002507725460169939,0.00049253417354466907,0.00074330671956166297,B
random_2026101715,0.10000000000000001,29,7.4330671956166302e-05,0.00055079850938845472,0.00062512918134462105,A
random_2026101715,0.10000000000000001,30,0.001109030085972526,6.2512918134462108e-05,0.0011715430041069881,B
random_2026101715,0.10000000000000001,31,0.00011715430041069882,0.0022243114637584983,0.0023414657641691971,A
random_2026101715,0.10000000000000001,32,0.0044603383575580668,0.00023414657641691972,0.0046944849339749864,B
random_2026101715,0.10000000000000001,33,0.00046944849339749866,0.0089440913727578258,0.0094135398661553248,A
random_2026101715,0.10000000000000001,34,0.017935127594855403,0.00094135398661553246,0.018876481581470934,B
random_2026101715,0.10000000000000001,35,0.0018876481581470935,0.035964390588372357,0.037852038746519448,A
random_2026101715,0.10000000000000001,36,0.072117545992559429,0.0037852038746519451,0.075902749867211378,B
random_2026101715,0.10000000000000001,37,0.0075902749867211381,0.14461361237258405,0.15220388735930518,A
random_2026101715,0.10000000000000001,38,0.28998625224384023,0.015220388735930519,0.30520664097977074,B
random_2026101715,0.10000000000000001,39,0.030520664097977077,0.58149454336127349,0.61201520745925053,A
random_2026101715,0.10000000000000001,40,1.1660411531323447,0.06120152074592506,1.2272426738782698,
random_2026101716,0,0,0,1,1,B
random_2026101716,0,1,0,0,0,B
random_2026101716,0,2,0,0,0,B
random_2026101716,0,3,0,0,0,B
random_2026101716,0,4,0,0,0,A
random_2026101716,0,5,0,0,0,A
random_2026101716,0,6,0,0,0,B
random_2026101716,0,7,0,0,0,B
random_2026101716,0,8,0,0,0,B
random_2026101716,0,9,0,0,0,B
random_2026101716,0,10,0,0,0,A
random_2026101716,0,11,0,0,0,B
random_2026101716,0,12,0,0,0,A
random_2026101716,0,13,0,0,0,B
random_2026101716,0,14,0,0,0,B
random_2026101716,0,15,0,0,0,A
random_2026101716,0,16,0,0,0,B
random_2026101716,0,17,0,0,0,B
random_2026101716,0,18,0,0,0,A
random_2026101716,0,19,0,0,0,A
random_2026101716,0,20,0,0,0,A
random_2026101716,0,21,0,0,0,A
random_2026101716,0,22,0,0,0,B
random_2026101716,0,23,0,0,0,A
random_2026101716,0,24,0,0,0,B
random_2026101716,0,25,0,0,0,A
random_2026101716,0,26,0,0,0,B
random_2026101716,0,27,0,0,0,B
random_2026101716,0,28,0,0,0,A
random_2026101716,0,29,0,0,0,A
random_2026101716,0,30,0,0,0,B
random_2026101716,0,31,0,0,0,A
random_2026101716,0,32,0,0,0,B
random_2026101716,0,33,0,0,0,A
random_2026101716,0,34,0,0,0,B
random_2026101716,0,35,0,0,0,A
random_2026101716,0,36,0,0,0,B
random_2026101716,0,37,0,0,0,B
random_2026101716,0,38,0,0,0,A
random_2026101716,0,39,0,0,0,B
random_2026101716,0,40,0,0,0,
random_2026101716,0.10000000000000001,0,0,1,1,B
random_2026101716,0.10000000000000001,1,0.10000000000000001,0.10000000000000001,0.20000000000000001,B
random_2026101716,0.10000000000000001,2,0.020000000000000004,0.21000000000000002,0.23000000000000004,B
random_2026101716,0.10000000000000001,3,0.023000000000000007,0.061000000000000013,0.084000000000000019,B
random_2026101716,0.10000000000000001,4,0.0084000000000000012,0.052100000000000014,0.060500000000000012,A
random_2026101716,0.10000000000000001,5,0.10504000000000002,0.0060500000000000024,0.11109000000000002,A
random_2026101716,0.10000000000000001,6,0.022604000000000006,0.011109000000000003,0.033713000000000007,B
random_2026101716,0.10000000000000001,7,0.0033713000000000007,0.04631890000000001,0.049690200000000011,B
random_2026101716,0.10000000000000001,8,0.0049690200000000011,0.011374490000000003,0.016343510000000006,B
random_2026101716,0.10000000000000001,9,0.0016343510000000005,0.011075489000000003,0.012709840000000003,B
random_2026101716,0.10000000000000001,10,0.0012709840000000004,0.0043762509000000015,0.0056472349000000017,A
random_2026101716,0.10000000000000001,11,0.0088796002000000023,0.00056472349000000026,0.0094443236900000026,B
random_2026101716,0.10000000000000001,12,0.0009444323690000003,0.017815672749000006,0.018760105118000005,A
random_2026101716,0.10000000000000001,13,0.03572578873490001,0.0018760105118000008,0.037601799246700013,B
random_2026101716,0.10000000000000001,14,0.0037601799246700014,0.071639178520980021,0.075399358445650017,B
random_2026101716,0.10000000000000001,15,0.0075399358445650023,0.014684277701438004,0.022224213546003006,A
random_2026101716,0.10000000000000001,16,0.030122548987332506,0.002222421354600301,0.032344970341932809,B
random_2026101716,0.10000000000000001,17,0.0032344970341932808,0.060467340110125042,0.063701837144318318,B
random_2026101716,0.10000000000000001,18,0.0063701837144318329,0.012515728079399067,0.018885911793830902,A
random_2026101716,0.10000000000000001,19,0.02566847453024132,0.0018885911793830902,0.02755706570962441,A
random_2026101716,0.10000000000000001,20,0.0063440298117903131,0.0027557065709624411,0.0090997363827527537,A
random_2026101716,0.10000000000000001,21,0.0061458161231039135,0.00090997363827527542,0.0070557897613791887,A
random_2026101716,0.10000000000000001,22,0.0024345288888609424,0.00070557897613791898,0.0031401078649988612,B
random_2026101716,0.10000000000000001,23,0.00031401078649988614,0.0049396156753356768,0.0052536264618355628,A
random_2026101716,0.10000000000000001,24,0.0099106324293213414,0.00052536264618355624,0.010435995075504897,B
random_2026101716,0.10000000000000001,25,0.0010435995075504898,0.01987380112326104,0.020917400630811531,A
random_2026101716,0.10000000000000001,26,0.03985196219727713,0.0020917400630811531,0.041943702260358283,B
random_2026101716,0.10000000000000001,27,0.0041943702260358283,0.079913098400862373,0.084107468626898205,B
random_2026101716,0.10000000000000001,28,0.0084107468626898191,0.016380050292157895,0.024790797154847714,A
random_2026101716,0.10000000000000001,29,0.033601175270584774,0.0024790797154847716,0.036080254986069545,A
random_2026101716,0.10000000000000001,30,0.0083182769580280209,0.0036080254986069547,0.011926302456634976,B
random_2026101716,0.10000000000000001,31,0.0011926302456634977,0.016997356465916737,0.018189986711580234,A
random_2026101716,0.10000000000000001,32,0.034113975956399825,0.0018189986711580235,0.035932974627557845,B
random_2026101716,0.10000000000000001,33,0.0035932974627557852,0.068409851779915459,0.072003149242671247,A
random_2026101716,0.10000000000000001,34,0.13717903330610651,0.0072003149242671248,0.14437934823037363,B
random_2026101716,0.10000000000000001,35,0.014437934823037363,0.27507809810463973,0.28951603292767708,A
random_2026101716,0.10000000000000001,36,0.55159998969158319,0.028951603292767712,0.58055159298435088,B
random_2026101716,0.10000000000000001,37,0.058055159298435098,1.1060951397124432,1.1641502990108783,B
random_2026101716,0.10000000000000001,38,0.11641502990108783,0.22671983256811451,0.34313486246920233,A
random_2026101716,0.10000000000000001,39,0.46508116812633782,0.034313486246920238,0.49939465437325803,B
random_2026101716,0.10000000000000001,40,0.049939465437325803,0.93359368487736771,0.98353315031469357,
random_2026101717,0,0,0,1,1,A
random_2026101717,0,1,2,0,2,B
random_2026101717,0,2,0,4,4,B
random_2026101717,0,3,0,0,0,B
random_2026101717,0,4,0,0,0,B
random_2026101717,0,5,0,0,0,B
random_2026101717,0,6,0,0,0,B
random_2026101717,0,7,0,0,0,A
random_2026101717,0,8,0,0,0,B
random_2026101717,0,9,0,0,0,A
random_2026101717,0,10,0,0,0,B
random_2026101717,0,11,0,0,0,B
random_2026101717,0,12,0,0,0,A
random_2026101717,0,13,0,0,0,A
random_2026101717,0,14,0,0,0,B
random_2026101717,0,15,0,0,0,B
random_2026101717,0,16,0,0,0,B
random_2026101717,0,17,0,0,0,A
random_2026101717,0,18,0,0,0,B
random_2026101717,0,19,0,0,0,A
random_2026101717,0,20,0,0,0,A
random_2026101717,0,21,0,0,0,B
random_2026101717,0,22,0,0,0,A
random_2026101717,0,23,0,0,0,B
random_2026101717,0,24,0,0,0,A
random_2026101717,0,25,0,0,0,A
random_2026101717,0,26,0,0,0,B
random_2026101717,0,27,0,0,0,B
random_2026101717,0,28,0,0,0,B
random_2026101717,0,29,0,0,0,A
random_2026101717,0,30,0,0,0,B
random_2026101717,0,31,0,0,0,B
random_2026101717,0,32,0,0,0,A
random_2026101717,0,33,0,0,0,B
random_2026101717,0,34,0,0,0,A
random_2026101717,0,35,0,0,0,A
random_2026101717,0,36,0,0,0,B
random_2026101717,0,37,0,0,0,A
random_2026101717,0,38,0,0,0,B
random_2026101717,0,39,0,0,0,A
random_2026101717,0,40,0,0,0,
random_2026101717,0.10000000000000001,0,0,1,1,A
random_2026101717,0.10000000000000001,1,2,0.10000000000000001,2.1000000000000001,B
random_2026101717,0.10000000000000001,2,0.21000000000000002,4.0099999999999998,4.2199999999999998,B
random_2026101717,0.10000000000000001,3,0.42200000000000004,0.82100000000000006,1.2430000000000001,B
random_2026101717,0.10000000000000001,4,0.12430000000000002,0.92610000000000015,1.0504000000000002,B
random_2026101717,0.10000000000000001,5,0.10504000000000002,0.34121000000000007,0.44625000000000009,B
random_2026101717,0.10000000000000001,6,0.044625000000000012,0.24420100000000006,0.28882600000000008,B
random_2026101717,0.10000000000000001,7,0.028882600000000008,0.11367010000000002,0.14255270000000003,A
random_2026101717,0.10000000000000001,8,0.23022846000000005,0.014255270000000004,0.24448373000000007,B
random_2026101717,0.10000000000000001,9,0.024448373000000006,0.46188244700000008,0.48633082000000011,A
random_2026101717,0.10000000000000001,10,0.92620973130000017,0.048633082000000015,0.97484281330000022,B
random_2026101717,0.10000000000000001,11,0.097484281330000019,1.8572827708000004,1.9547670521300005,B
random_2026101717,0.10000000000000001,12,0.19547670521300006,0.38069683974000013,0.57617354495300022,A
random_2026101717,0.10000000000000001,13,0.78094135000130027,0.057617354495300019,0.8385587044966003,A
random_2026101717,0.10000000000000001,14,0.19332884399073008,0.08385587044966003,0.27718471444039011,B
random_2026101717,0.10000000000000001,15,0.027718471444039012,0.39504327502642617,0.42276174647046516,B
random_2026101717,0.10000000000000001,16,0.04227617464704652,0.094941270390720645,0.13721744503776717,B
random_2026101717,0.10000000000000001,17,0.013721744503776716,0.09404647633316511,0.10776822083694182,A
random_2026101717,0.10000000000000001,18,0.1894651271167079,0.010776822083694184,0.20024194920040209,B
random_2026101717,0.10000000000000001,19,0.020024194920040209,0.38000793644178521,0.40003213136182542,A
random_2026101717,0.10000000000000001,20,0.76201829237557439,0.04000321313618254,0.80202150551175688,A
random_2026101717,0.10000000000000001,21,0.15620825550992251,0.080202150551175702,0.2364104060610982,B
random_2026101717,0.10000000000000001,22,0.023641040606109824,0.3204367260749626,0.34407776668107243,A
random_2026101717,0.10000000000000001,23,0.64323755621053613,0.034407776668107244,0.67764533287864337,B
random_2026101717,0.10000000000000001,24,0.067764533287864345,1.2899158900878831,1.3576804233757473,A
random_2026101717,0.10000000000000001,25,2.5866082335045526,0.13576804233757475,2.7223762758421275,A
random_2026101717,0.10000000000000001,26,0.53019690802560482,0.27223762758421272,0.80243453560981748,B
random_2026101717,0.10000000000000001,27,0.080243453560981753,1.0876175788096309,1.1678610323706127,B
random_2026101717,0.10000000000000001,28,0.11678610323706128,0.2692486650029266,0.38603476823998789,B
random_2026101717,0.10000000000000001,29,0.03860347682399879,0.26049707297441521,0.29910054979841399,A
random_2026101717,0.10000000000000001,30,0.52485449363123027,0.029910054979841401,0.55476454861107172,B
random_2026101717,0.10000000000000001,31,0.055476454861107166,1.0526999927604446,1.1081764476215517,B
random_2026101717,0.10000000000000001,32,0.11081764476215518,0.2162229089982588,0.32704055376041397,A
random_2026101717,0.10000000000000001,33,0.44352758247273311,0.032704055376041402,0.47623163784877454,B
random_2026101717,0.10000000000000001,34,0.047623163784877451,0.89032557048307037,0.93794873426794778,A
random_2026101717,0.10000000000000001,35,1.7854134573446285,0.093794873426794781,1.8792083307714234,A
random_2026101717,0.10000000000000001,36,0.36613109258805243,0.18792083307714236,0.55405192566519479,B
random_2026101717,0.10000000000000001,37,0.055405192566519483,0.75105426848381907,0.8064594610503385,A
random_2026101717,0.10000000000000001,38,1.5076490562242901,0.080645946105033853,1.5882950023293241,B
random_2026101717,0.10000000000000001,39,0.15882950023293241,3.0233627070590838,3.1821922072920161,A
random_2026101717,0.10000000000000001,40,6.062608364141461,0.31821922072920167,6.380827584870663,
random_2026101718,0,0,0,1,1,A
random_2026101718,0,1,2,0,2,B
random_2026101718,0,2,0,4,4,B
random_2026101718,0,3,0,0,0,A
random_2026101718,0,4,0,0,0,B
random_2026101718,0,5,0,0,0,B
random_2026101718,0,6,0,0,0,A
random_2026101718,0,7,0,0,0,B
random_2026101718,0,8,0,0,0,A
random_2026101718,0,9,0,0,0,B
random_2026101718,0,10,0,0,0,B
random_2026101718,0,11,0,0,0,A
random_2026101718,0,12,0,0,0,A
random_2026101718,0,13,0,0,0,A
random_2026101718,0,14,0,0,0,B
random_2026101718,0,15,0,0,0,A
random_2026101718,0,16,0,0,0,A
random_2026101718,0,17,0,0,0,A
random_2026101718,0,18,0,0,0,A
random_2026101718,0,19,0,0,0,A
random_2026101718,0,20,0,0,0,B
random_2026101718,0,21,0,0,0,B
random_2026101718,0,22,0,0,0,B
random_2026101718,0,23,0,0,0,A
random_2026101718,0,24,0,0,0,B
random_2026101718,0,25,0,0,0,B
random_2026101718,0,26,0,0,0,A
random_2026101718,0,27,0,0,0,A
random_2026101718,0,28,0,0,0,A
random_2026101718,0,29,0,0,0,B
random_2026101718,0,30,0,0,0,B
random_2026101718,0,31,0,0,0,B
random_2026101718,0,32,0,0,0,A
random_2026101718,0,33,0,0,0,A
random_2026101718,0,34,0,0,0,B
random_2026101718,0,35,0,0,0,A
random_2026101718,0,36,0,0,0,B
random_2026101718,0,37,0,0,0,B
random_2026101718,0,38,0,0,0,B
random_2026101718,0,39,0,0,0,A
random_2026101718,0,40,0,0,0,
random_2026101718,0.10000000000000001,0,0,1,1,A
random_2026101718,0.10000000000000001,1,2,0.10000000000000001,2.1000000000000001,B
random_2026101718,0.10000000000000001,2,0.21000000000000002,4.0099999999999998,4.2199999999999998,B
random_2026101718,0.10000000000000001,3,0.42200000000000004,0.82100000000000006,1.2430000000000001,A
random_2026101718,0.10000000000000001,4,1.6842000000000001,0.12430000000000002,1.8085000000000002,B
random_2026101718,0.10000000000000001,5,0.18085000000000001,3.3808300000000004,3.5616800000000004,B
random_2026101718,0.10000000000000001,6,0.3561680000000001,0.69978300000000004,1.0559510000000001,A
random_2026101718,0.10000000000000001,7,1.4351828000000002,0.10559510000000003,1.5407779000000001,B
random_2026101718,0.10000000000000001,8,0.15407779000000002,2.8809251100000006,3.0350029000000007,A
random_2026101718,0.10000000000000001,9,5.7772579990000015,0.30350029000000006,6.0807582890000011,B
random_2026101718,0.10000000000000001,10,0.60807582890000023,11.584866027000002,12.192941855900003,B
random_2026101718,0.10000000000000001,11,1.2192941855900004,2.3746382605000007,3.5939324460900011,A
random_2026101718,0.10000000000000001,12,4.8712059395590011,0.35939324460900013,5.2305991841680015,A
random_2026101718,0.10000000000000001,13,1.2059070831739005,0.52305991841680011,1.7289670015907006,A
random_2026101718,0.10000000000000001,14,1.1667105451509903,0.17289670015907005,1.3396072453100603,B
random_2026101718,0.10000000000000001,15,0.13396072453100605,2.3507107603178876,2.4846714848488936,A
random_2026101718,0.10000000000000001,16,4.7148175930888758,0.24846714848488938,4.9632847415737649,A
random_2026101718,0.10000000000000001,17,0.96841605627866634,0.49632847415737652,1.4647445304360429,A
random_2026101718,0.10000000000000001,18,1.0894985539426196,0.14647445304360429,1.235973006986224,A
random_2026101718,0.10000000000000001,19,0.40189876148147052,0.1235973006986224,0.52549606218009293,A
random_2026101718,0.10000000000000001,20,0.28738447754539187,0.052549606218009297,0.33993408376340117,B
random_2026101718,0.10000000000000001,21,0.033993408376340115,0.58002391571258471,0.61401732408892484,B
random_2026101718,0.10000000000000001,22,0.061401732408892483,0.1259892083239387,0.18739094073283119,B
random_2026101718,0.10000000000000001,23,0.01873909407328312,0.13540238565017884,0.15414147972346195,A
random_2026101718,0.10000000000000001,24,0.27267868070768597,0.015414147972346196,0.28809282868003216,B
random_2026101718,0.10000000000000001,25,0.02880928286800322,0.54689877621260652,0.57570805908060974,B
random_2026101718,0.10000000000000001,26,0.057570805908060976,0.11230844335726708,0.16987924926532805,A
random_2026101718,0.10000000000000001,27,0.23037396730534027,0.016987924926532807,0.24736189223187308,A
random_2026101718,0.10000000000000001,28,0.057013246583599644,0.024736189223187308,0.081749435806786952,A
random_2026101718,0.10000000000000001,29,0.05517370310473458,0.0081749435806786949,0.063348646685413276,B
random_2026101718,0.10000000000000001,30,0.0063348646685413281,0.11116490056753703,0.11749976523607836,B
random_2026101718,0.10000000000000001,31,0.011749976523607836,0.02378621939383636,0.035536195917444197,B
random_2026101718,0.10000000000000001,32,0.00355361959174442,0.025878574986599311,0.029432194578343729,A
random_2026101718,0.10000000000000001,33,0.052112511932373061,0.0029432194578343732,0.055055731390207432,A
random_2026101718,0.10000000000000001,34,0.011097690108906053,0.0055055731390207434,0.016603263247926797,B
random_2026101718,0.10000000000000001,35,0.0016603263247926797,0.02274593753171418,0.024406263856506859,A
random_2026101718,0.10000000000000001,36,0.045657907695907628,0.0024406263856506863,0.048098534081558314,B
random_2026101718,0.10000000000000001,37,0.0048098534081558314,0.091559878030380321,0.096369731438536152,B
random_2026101718,0.10000000000000001,38,0.0096369731438536166,0.018775694619349696,0.028412667763203312,B
random_2026101718,0.10000000000000001,39,0.0028412667763203312,0.021151515749642202,0.023992782525962535,A
random_2026101718,0.10000000000000001,40,0.04258715817691644,0.0023992782525962533,0.044986436429512694,
random_2026101719,0,0,0,1,1,B
random_2026101719,0,1,0,0,0,A
random_2026101719,0,2,0,0,0,A
random_2026101719,0,3,0,0,0,A
random_2026101719,0,4,0,0,0,A
random_2026101719,0,5,0,0,0,A
random_2026101719,0,6,0,0,0,B
random_2026101719,0,7,0,0,0,B
random_2026101719,0,8,0,0,0,A
random_2026101719,0,9,0,0,0,A
random_2026101719,0,10,0,0,0,A
random_2026101719,0,11,0,0,0,B
random_2026101719,0,12,0,0,0,B
random_2026101719,0,13,0,0,0,A
random_2026101719,0,14,0,0,0,B
random_2026101719,0,15,0,0,0,B
random_2026101719,0,16,0,0,0,B
random_2026101719,0,17,0,0,0,B
random_2026101719,0,18,0,0,0,A
random_2026101719,0,19,0,0,0,A
random_2026101719,0,20,0,0,0,A
random_2026101719,0,21,0,0,0,A
random_2026101719,0,22,0,0,0,A
random_2026101719,0,23,0,0,0,A
random_2026101719,0,24,0,0,0,A
random_2026101719,0,25,0,0,0,A
random_2026101719,0,26,0,0,0,B
random_2026101719,0,27,0,0,0,A
random_2026101719,0,28,0,0,0,A
random_2026101719,0,29,0,0,0,B
random_2026101719,0,30,0,0,0,B
random_2026101719,0,31,0,0,0,A
random_2026101719,0,32,0,0,0,A
random_2026101719,0,33,0,0,0,B
random_2026101719,0,34,0,0,0,B
random_2026101719,0,35,0,0,0,B
random_2026101719,0,36,0,0,0,A
random_2026101719,0,37,0,0,0,B
random_2026101719,0,38,0,0,0,B
random_2026101719,0,39,0,0,0,B
random_2026101719,0,40,0,0,0,
random_2026101719,0.10000000000000001,0,0,1,1,B
random_2026101719,0.10000000000000001,1,0.10000000000000001,0.10000000000000001,0.20000000000000001,A
random_2026101719,0.10000000000000001,2,0.21000000000000002,0.020000000000000004,0.23000000000000004,A
random_2026101719,0.10000000000000001,3,0.061000000000000013,0.023000000000000007,0.084000000000000019,A
random_2026101719,0.10000000000000001,4,0.052100000000000014,0.0084000000000000012,0.060500000000000012,A
random_2026101719,0.10000000000000001,5,0.022010000000000005,0.0060500000000000024,0.028060000000000009,A
random_2026101719,0.10000000000000001,6,0.014301000000000005,0.0028060000000000012,0.017107000000000004,B
random_2026101719,0.10000000000000001,7,0.0017107000000000008,0.028882600000000008,0.030593300000000011,B
random_2026101719,0.10000000000000001,8,0.0030593300000000012,0.0063096600000000025,0.0093689900000000041,A
random_2026101719,0.10000000000000001,9,0.012925253000000005,0.00093689900000000037,0.013862152000000004,A
random_2026101719,0.10000000000000001,10,0.0031663233000000014,0.0013862152000000006,0.0045525385000000015,A
random_2026101719,0.10000000000000001,11,0.0030890627300000015,0.00045525385000000026,0.0035443165800000016,B
random_2026101719,0.10000000000000001,12,0.00035443165800000018,0.006223650845000003,0.0065780825030000035,B
random_2026101719,0.10000000000000001,13,0.00065780825030000041,0.0013312284005000006,0.0019890366508000011,A
random_2026101719,0.10000000000000001,14,0.0027282376260300014,0.00019890366508000014,0.0029271412911100014,B
random_2026101719,0.10000000000000001,15,0.00029271412911100017,0.0054763656185680028,0.0057690797476790028,B
random_2026101719,0.10000000000000001,16,0.00057690797476790039,0.0011330648200788007,0.0017099727948467012,B
random_2026101719,0.10000000000000001,17,0.00017099727948467012,0.0012671224315436809,0.0014381197110283511,B
random_2026101719,0.10000000000000001,18,0.00014381197110283512,0.00046870680212370832,0.00061251877322654339,A
random_2026101719,0.10000000000000001,19,0.0009517948013577002,6.1251877322654344e-05,0.0010130466786803546,A
random_2026101719,0.10000000000000001,20,0.00021768323478107873,0.00010130466786803546,0.00031898790264911416,A
random_2026101719,0.10000000000000001,21,0.00022437765921417879,3.1898790264911424e-05,0.00025627644947909023,A
random_2026101719,0.10000000000000001,22,8.6235346451240733e-05,2.5627644947909024e-05,0.00011186299139914975,A
random_2026101719,0.10000000000000001,23,5.9878824540942121e-05,1.1186299139914976e-05,7.1065123680857099e-05,A
random_2026101719,0.10000000000000001,24,2.8360480733924165e-05,7.10651236808571e-06,3.5466993102009877e-05,A
random_2026101719,0.10000000000000001,25,1.7049072809563838e-05,3.5466993102009879e-06,2.0595772119764825e-05,A
random_2026101719,0.10000000000000001,26,8.7983059013583595e-06,2.0595772119764826e-06,1.0857883113334841e-05,B
random_2026101719,0.10000000000000001,27,1.0857883113334842e-06,1.7802569523914367e-05,1.8888357835247852e-05,A
random_2026101719,0.10000000000000001,28,3.5713717878962081e-05,1.8888357835247853e-06,3.7602553662486867e-05,A
random_2026101719,0.10000000000000001,29,7.349043354945779e-06,3.7602553662486871e-06,1.1109298721194466e-05,B
random_2026101719,0.10000000000000001,30,1.1109298721194466e-06,1.5074112246516427e-05,1.6185042118635872e-05,B
random_2026101719,0.10000000000000001,31,1.6185042118635875e-06,3.7292709688905363e-06,5.3477751807541236e-06,A
random_2026101719,0.10000000000000001,32,7.6203923589674314e-06,5.3477751807541243e-07,8.1551698770428431e-06,A
random_2026101719,0.10000000000000001,33,1.831594272047568e-06,8.1551698770428446e-07,2.6471112597518526e-06,B
random_2026101719,0.10000000000000001,34,2.6471112597518527e-07,3.7447402428655643e-06,4.0094513688407497e-06,B
random_2026101719,0.10000000000000001,35,4.0094513688407501e-07,9.0389627623692695e-07,1.304841413121002e-06,B
random_2026101719,0.10000000000000001,36,1.304841413121002e-07,8.9227990139184269e-07,1.0227640427039428e-06,A
random_2026101719,0.10000000000000001,37,1.7976082169148954e-06,1.022764042703943e-07,1.8998846211852898e-06,B
random_2026101719,0.10000000000000001,38,1.89988462118529e-07,3.6054440742568304e-06,3.7954325363753592e-06,B
random_2026101719,0.10000000000000001,39,3.7954325363753593e-07,7.4052133166274105e-07,1.120064585300277e-06,B
random_2026101719,0.10000000000000001,40,1.1200645853002771e-07,8.3313864044134599e-07,9.4514509897137375e-07,

